A Three-Point Form Factor Through Five Loops

We bootstrap the three-point form factor of the chiral part of the stress-tensor supermultiplet in planar $\mathcal{N}=4$ super-Yang-Mills theory, obtaining new results at three, four, and five loops. Our construction employs known conditions on the first, second, and final entries of the symbol, combined with new multiple-final-entry conditions, ``extended-Steinmann-like'' conditions, and near-collinear data from the recently-developed form factor operator product expansion. Our results are expected to give the maximally transcendental parts of the $gg\to Hg$ and $H\to ggg$ amplitudes in the heavy-top limit of QCD. At two loops, the extended-Steinmann-like space of functions we describe contains all transcendental functions required for four-point amplitudes with one massive and three massless external legs, and all massless internal lines, including processes such as $gg\to Hg$ and $\gamma^*\to q\bar{q}g$. We expect the extended-Steinmann-like space to contain these amplitudes at higher loops as well, although not to arbitrarily high loop order. We present evidence that the planar $\mathcal{N}=4$ three-point form factor can be placed in an even smaller space of functions, with no independent $\zeta$ values at weights two and three.

==> anc/T2terms.txt <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to "A Three-Point Form Factor Through            *)
(*  Five Loops" by Lance J. Dixon, Andrew J. McLeod, and            *)
(*  Matthias Wilhelm, arXiv:2012.xxxxx                              *)
(*                                                                  *)
(*  This file contains the T^2 terms in the near-collinear          *)
(*  expansion of three-point form factor remainder function         *)
(*  through five loops.                                             *)
(*                                                                  *)
(*  The expression RT2[L,k] gives the term at L loops with k        *)
(*  powers of Log[T]. These functions are expressible in terms      *)
(*  of harmonic polylogarithms of argument x = -S^2, which we       *)
(*  give in the linear basis. Only three rational prefactors are    *)
(*  needed, which we take to be (1-x)^2/x, 1-x, and 1. We encode    *)
(*  the coefficients of these prefactors in the fucntions RT2A,     *)
(*  RT2B, and RT2C, respectively.                                   *)
(*                                                                  *)
(********************************************************************)


(***** Two loops, Log[T]^1 ******************************************)

RT2A[2,1] = -8*HPL[{1},x] - 16*HPL[{1,1},x] - 8*HPL[{1},x]*Log[-x]

RT2B[2,1] = 8*Log[-x]

RT2C[2,1] = 8

RT2[2,1] := (1-x)^2/x * RT2A[2,1] + (1-x) * RT2B[2,1] + RT2C[2,1]



(***** Two loops, Log[T]^0 ******************************************)

RT2A[2,0] = 4*HPL[{1},x] + 8*HPL[{1,1},x] + 8*HPL[{0,0,1},x] + 
     16*HPL[{1,1,1},x] + (4*HPL[{1},x] + 8*HPL[{1,1},x])*Log[-x] - 
     8*HPL[{1},x]*zeta[2]
     
RT2B[2,0] = -4*Log[-x]

RT2C[2,0] = -12 + 8*zeta[2]

RT2[2,0] := (1-x)^2/x * RT2A[2,0] + (1-x) * RT2B[2,0] + RT2C[2,0]



(***** Three loops, Log[T]^2 ****************************************)

RT2A[3,2] = -32*HPL[{1},x] - 64*HPL[{1,1},x] + 8*HPL[{0,0,1},x] - 
     128*HPL[{1,1,1},x] + (-32*HPL[{1},x] - 64*HPL[{1,1},x])*Log[-x] - 
     12*HPL[{1},x]*Log[-x]^2 - 8*HPL[{1},x]*zeta[2]

RT2B[3,2] = 32*Log[-x]

RT2C[3,2] = 24 + 12*Log[-x]^2 + 8*zeta[2]

RT2[3,2] := (1-x)^2/x * RT2A[3,2] + (1-x) * RT2B[3,2] + RT2C[3,2]



(***** Three loops, Log[T]^1 ****************************************)

RT2A[3,1] = 60*HPL[{1},x] + 12*HPL[{0,1},x] + 96*HPL[{1,1},x] + 
     24*HPL[{0,0,1},x] + 192*HPL[{1,1,1},x] + 48*HPL[{0,0,1,1},x] + 
     24*HPL[{0,1,0,1},x] + 24*HPL[{1,0,0,1},x] + 
     384*HPL[{1,1,1,1},x] + (12*HPL[{1},x] + 24*HPL[{1,1},x])*
      Log[-x]^2 + 8*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2] + 
     Log[-x]*(44*HPL[{1},x] + 96*HPL[{1,1},x] + 16*HPL[{0,0,1},x] + 
       8*HPL[{0,1,1},x] + 8*HPL[{1,0,1},x] + 192*HPL[{1,1,1},x] + 
       24*HPL[{1},x]*zeta[2]) - 8*HPL[{1},x]*zeta[3]

RT2B[3,1] = 24*HPL[{0,1},x] + 2*Log[-x]^2 + 
     Log[-x]*(-60 - 8*HPL[{1},x] - 32*zeta[2]) + 12*zeta[2]

RT2C[3,1] = -96 + 24*HPL[{0,0,1},x] - 14*Log[-x]^2 - 20*zeta[2] + 
     Log[-x]*(-8*HPL[{0,1},x] + 8*zeta[2]) + 8*zeta[3]

RT2[3,1] := (1-x)^2/x * RT2A[3,1] + (1-x) * RT2B[3,1] + RT2C[3,1] 



(***** Three loops, Log[T]^0 ****************************************)

RT2A[3,0] = -36*HPL[{1},x] - 6*HPL[{0,1},x] - 54*HPL[{1,1},x] - 
     6*HPL[{0,0,1},x] - 6*HPL[{0,1,1},x] - 96*HPL[{1,1,1},x] - 
     24*HPL[{0,0,1,1},x] - 12*HPL[{0,1,0,1},x] - 
     12*HPL[{1,0,0,1},x] - 192*HPL[{1,1,1,1},x] - 
     72*HPL[{0,0,0,0,1},x] - 12*HPL[{0,0,0,1,1},x] - 
     12*HPL[{0,0,1,0,1},x] - 48*HPL[{0,0,1,1,1},x] - 
     12*HPL[{0,1,0,0,1},x] - 36*HPL[{0,1,0,1,1},x] - 
     24*HPL[{0,1,1,0,1},x] - 12*HPL[{1,0,0,0,1},x] - 
     36*HPL[{1,0,0,1,1},x] - 24*HPL[{1,0,1,0,1},x] - 
     24*HPL[{1,1,0,0,1},x] - 384*HPL[{1,1,1,1,1},x] - 
     4*(HPL[{1},x] + 2*HPL[{1,1},x] - 4*HPL[{0,0,1},x] + 
       4*HPL[{1,1,1},x])*zeta[2] + Log[-x]^2*(-5*HPL[{1},x] - 
       12*HPL[{1,1},x] + 2*HPL[{0,0,1},x] - 2*HPL[{0,1,1},x] - 
       2*HPL[{1,0,1},x] - 24*HPL[{1,1,1},x] - 2*HPL[{1},x]*zeta[2]) + 
     4*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3] + 
     Log[-x]*(-24*HPL[{1},x] - 4*HPL[{0,1},x] - 46*HPL[{1,1},x] - 
       8*HPL[{0,0,1},x] - 4*HPL[{0,1,1},x] - 4*HPL[{1,0,1},x] - 
       96*HPL[{1,1,1},x] - 16*HPL[{0,0,1,1},x] - 
       8*HPL[{0,1,0,1},x] - 12*HPL[{0,1,1,1},x] - 
       8*HPL[{1,0,0,1},x] - 12*HPL[{1,0,1,1},x] - 
       8*HPL[{1,1,0,1},x] - 192*HPL[{1,1,1,1},x] - 
       12*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2] - 4*HPL[{1},x]*zeta[3]) + 
     77*HPL[{1},x]*zeta[4]
     
RT2B[3,0] = -12*HPL[{0,1},x] + 6*HPL[{0,0,1},x] - 
     12*HPL[{0,1,1},x] + 2*HPL[{1},x]*Log[-x]^2 - 6*zeta[2] + 
     Log[-x]*(36 + 6*HPL[{1},x] - 6*HPL[{0,1},x] + 4*HPL[{1,1},x] + 
       14*zeta[2]) + 6*zeta[3]

RT2C[3,0] = 120 - 6*HPL[{0,0,1},x] + 12*HPL[{0,0,0,1},x] - 
     12*HPL[{0,0,1,1},x] - 6*zeta[2] + 
     Log[-x]^2*(3 + 2*HPL[{0,1},x] + 2*zeta[2]) - 10*zeta[3] + 
     Log[-x]*(2*HPL[{0,1},x] - 8*HPL[{0,0,1},x] + 4*HPL[{0,1,1},x] - 
       2*zeta[2] + 4*zeta[3]) - 77*zeta[4]

RT2[3,0] := (1-x)^2/x * RT2A[3,0] + (1-x) * RT2B[3,0] + RT2C[3,0]



(***** Four loops, Log[T]^3 *****************************************)

RT2A[4,3] = (-304*HPL[{1},x])/3 + 16*HPL[{0,1},x] - 256*HPL[{1,1},x] + 
     32*HPL[{0,0,1},x] - 512*HPL[{1,1,1},x] + 
     (320*HPL[{0,0,1,1},x])/3 + (160*HPL[{0,1,0,1},x])/3 + 
     (160*HPL[{1,0,0,1},x])/3 - 1024*HPL[{1,1,1,1},x] + 
     (-48*HPL[{1},x] - 96*HPL[{1,1},x])*Log[-x]^2 - 
     (80*HPL[{1},x]*Log[-x]^3)/9 - 32*(HPL[{1},x] + 2*HPL[{1,1},x])*
      zeta[2] + Log[-x]*(-112*HPL[{1},x] - 256*HPL[{1,1},x] + 
       (32*HPL[{0,0,1},x])/3 - 32*HPL[{0,1,1},x] - 
       32*HPL[{1,0,1},x] - 512*HPL[{1,1,1},x] - 
       (64*HPL[{1},x]*zeta[2])/3) + 32*HPL[{1},x]*zeta[3]

RT2B[4,3] = 32*HPL[{0,1},x] + (304/3 + 32*HPL[{1},x])*Log[-x] + 
     24*Log[-x]^2 + 16*zeta[2]

RT2C[4,3] = 160/3 + (32*HPL[{0,0,1},x])/3 + 24*Log[-x]^2 + 
     (80*Log[-x]^3)/9 + 16*zeta[2] + Log[-x]*(32*HPL[{0,1},x] + 
       (64*zeta[2])/3) - 32*zeta[3]

RT2[4,3] := (1-x)^2/x * RT2A[4,3] + (1-x) * RT2B[4,3] + RT2C[4,3]



(***** Four loops, Log[T]^2 *****************************************)

RT2A[4,2] = 400*HPL[{1},x] + 32*HPL[{0,1},x] + 776*HPL[{1,1},x] + 
     32*HPL[{0,0,1},x] + 24*HPL[{0,1,1},x] + 16*HPL[{1,0,1},x] + 
     1536*HPL[{1,1,1},x] + 32*HPL[{0,0,1,1},x] + 
     16*HPL[{0,1,0,1},x] + 16*HPL[{1,0,0,1},x] + 
     3072*HPL[{1,1,1,1},x] - 64*HPL[{0,0,0,0,1},x] - 
     32*HPL[{0,0,0,1,1},x] + 16*HPL[{0,1,0,0,1},x] - 
     16*HPL[{0,1,0,1,1},x] + 16*HPL[{1,0,0,0,1},x] - 
     16*HPL[{1,0,0,1,1},x] + 32*HPL[{1,1,0,0,1},x] + 
     6144*HPL[{1,1,1,1,1},x] + ((40*HPL[{1},x])/3 + 
       (80*HPL[{1,1},x])/3)*Log[-x]^3 + 
     8*(19*HPL[{1},x] + 36*HPL[{1,1},x] - 2*HPL[{0,0,1},x] - 
       2*HPL[{0,1,1},x] - 2*HPL[{1,0,1},x] + 72*HPL[{1,1,1},x])*
      zeta[2] + Log[-x]^2*(104*HPL[{1},x] + 240*HPL[{1,1},x] + 
       16*HPL[{0,0,1},x] + 32*HPL[{0,1,1},x] + 32*HPL[{1,0,1},x] + 
       480*HPL[{1,1,1},x] + 88*HPL[{1},x]*zeta[2]) - 
     80*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3] + 
     Log[-x]*(328*HPL[{1},x] + 24*HPL[{0,1},x] + 728*HPL[{1,1},x] + 
       48*HPL[{0,0,1},x] + 80*HPL[{0,1,1},x] + 80*HPL[{1,0,1},x] + 
       1536*HPL[{1,1,1},x] + 96*HPL[{0,0,1,1},x] + 
       48*HPL[{0,1,0,1},x] + 240*HPL[{0,1,1,1},x] + 
       48*HPL[{1,0,0,1},x] + 240*HPL[{1,0,1,1},x] + 
       160*HPL[{1,1,0,1},x] + 3072*HPL[{1,1,1,1},x] + 
       192*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2] - 
       32*HPL[{1},x]*zeta[3]) + 140*HPL[{1},x]*zeta[4]
 
 RT2B[4,2] = 64*HPL[{0,1},x] + 8*HPL[{0,0,1},x] + 48*HPL[{0,1,1},x] + 
     32*HPL[{1,0,1},x] + (-44 - 32*HPL[{1},x])*Log[-x]^2 - 
     (20*Log[-x]^3)/3 + Log[-x]*(-400 - 120*HPL[{1},x] + 8*HPL[{0,1},x] - 
       80*HPL[{1,1},x] - 192*zeta[2]) + 16*(2 + HPL[{1},x])*zeta[2] + 
     8*zeta[3]

RT2C[4,2] = -400 + 40*HPL[{0,0,1},x] - 16*HPL[{0,0,0,1},x] + 
     80*HPL[{0,0,1,1},x] + 32*HPL[{0,1,0,1},x] - (20*Log[-x]^3)/3 + 
     Log[-x]^2*(-76 - 32*HPL[{0,1},x] - 88*zeta[2]) + 
     8*(-21 + 2*HPL[{0,1},x])*zeta[2] + 72*zeta[3] + 
     Log[-x]*(-40*HPL[{0,1},x] + 48*HPL[{0,0,1},x] - 
       80*HPL[{0,1,1},x] + 32*zeta[3]) - 140*zeta[4]

RT2[4,2] := (1-x)^2/x * RT2A[4,2] + (1-x) * RT2B[4,2] + RT2C[4,2]



(***** Four loops, Log[T]^1 *****************************************)

RT2A[4,1] = -640*HPL[{1},x] - 112*HPL[{0,1},x] - 1024*HPL[{1,1},x] - 
     112*HPL[{0,0,1},x] - 56*HPL[{0,1,1},x] - 24*HPL[{1,0,1},x] - 
     1952*HPL[{1,1,1},x] - 112*HPL[{0,0,0,1},x] - 
     88*HPL[{0,0,1,1},x] - 64*HPL[{0,1,0,1},x] - 
     48*HPL[{0,1,1,1},x] - 72*HPL[{1,0,0,1},x] - 
     16*HPL[{1,0,1,1},x] - 16*HPL[{1,1,0,1},x] - 
     3840*HPL[{1,1,1,1},x] - 224*HPL[{0,0,0,0,1},x] - 
     16*HPL[{0,0,0,1,1},x] - 48*HPL[{0,0,1,0,1},x] - 
     192*HPL[{0,0,1,1,1},x] - 64*HPL[{0,1,0,0,1},x] - 
     128*HPL[{0,1,0,1,1},x] - 96*HPL[{0,1,1,0,1},x] - 
     64*HPL[{1,0,0,0,1},x] - 128*HPL[{1,0,0,1,1},x] - 
     96*HPL[{1,0,1,0,1},x] - 128*HPL[{1,1,0,0,1},x] - 
     7680*HPL[{1,1,1,1,1},x] - 576*HPL[{0,0,0,0,1,1},x] - 
     288*HPL[{0,0,0,1,0,1},x] - 48*HPL[{0,0,0,1,1,1},x] - 
     224*HPL[{0,0,1,0,0,1},x] - 80*HPL[{0,0,1,0,1,1},x] - 
     64*HPL[{0,0,1,1,0,1},x] - 320*HPL[{0,0,1,1,1,1},x] - 
     192*HPL[{0,1,0,0,0,1},x] - 96*HPL[{0,1,0,0,1,1},x] - 
     80*HPL[{0,1,0,1,0,1},x] - 256*HPL[{0,1,0,1,1,1},x] - 
     112*HPL[{0,1,1,0,0,1},x] - 224*HPL[{0,1,1,0,1,1},x] - 
     160*HPL[{0,1,1,1,0,1},x] - 192*HPL[{1,0,0,0,0,1},x] - 
     96*HPL[{1,0,0,0,1,1},x] - 80*HPL[{1,0,0,1,0,1},x] - 
     256*HPL[{1,0,0,1,1,1},x] - 112*HPL[{1,0,1,0,0,1},x] - 
     224*HPL[{1,0,1,0,1,1},x] - 160*HPL[{1,0,1,1,0,1},x] - 
     128*HPL[{1,1,0,0,0,1},x] - 256*HPL[{1,1,0,0,1,1},x] - 
     192*HPL[{1,1,0,1,0,1},x] - 256*HPL[{1,1,1,0,0,1},x] - 
     15360*HPL[{1,1,1,1,1,1},x] + 8*(-23*HPL[{1},x] + HPL[{0,1},x] - 
       49*HPL[{1,1},x] + 2*HPL[{0,0,1},x] + 2*HPL[{0,1,1},x] + 
       2*HPL[{1,0,1},x] - 96*HPL[{1,1,1},x] + 12*HPL[{0,0,1,1},x] + 
       6*HPL[{0,1,0,1},x] + 6*HPL[{0,1,1,1},x] + 
       6*HPL[{1,0,0,1},x] + 6*HPL[{1,0,1,1},x] + 
       4*HPL[{1,1,0,1},x] - 192*HPL[{1,1,1,1},x])*zeta[2] + 
     Log[-x]^3*((-32*HPL[{1},x])/3 - (80*HPL[{1,1},x])/3 + 
       (8*HPL[{0,0,1},x])/3 - (16*HPL[{0,1,1},x])/3 - 
       (16*HPL[{1,0,1},x])/3 - (160*HPL[{1,1,1},x])/3 - 
       (16*HPL[{1},x]*zeta[2])/3) + 8*(11*HPL[{1},x] + 24*HPL[{1,1},x] + 
       2*HPL[{0,0,1},x] + 2*HPL[{0,1,1},x] + 2*HPL[{1,0,1},x] + 
       48*HPL[{1,1,1},x])*zeta[3] + 32*HPL[{1},x]*zeta[2]*zeta[3] + 
     Log[-x]^2*(-108*HPL[{1},x] - 4*HPL[{0,1},x] - 268*HPL[{1,1},x] - 
       8*HPL[{0,0,1},x] - 40*HPL[{0,1,1},x] - 40*HPL[{1,0,1},x] - 
       576*HPL[{1,1,1},x] - 16*HPL[{0,0,1,1},x] - 
       8*HPL[{0,1,0,1},x] - 120*HPL[{0,1,1,1},x] - 
       8*HPL[{1,0,0,1},x] - 120*HPL[{1,0,1,1},x] - 
       80*HPL[{1,1,0,1},x] - 1152*HPL[{1,1,1,1},x] - 
       96*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2] - 
       16*HPL[{1},x]*zeta[3]) - 104*(HPL[{1},x] + 2*HPL[{1,1},x])*
      zeta[4] + Log[-x]*(-432*HPL[{1},x] - 56*HPL[{0,1},x] - 
       904*HPL[{1,1},x] - 56*HPL[{0,0,1},x] - 136*HPL[{0,1,1},x] - 
       96*HPL[{1,0,1},x] - 1872*HPL[{1,1,1},x] - 
       160*HPL[{0,0,1,1},x] - 80*HPL[{0,1,0,1},x] - 
       288*HPL[{0,1,1,1},x] - 80*HPL[{1,0,0,1},x] - 
       288*HPL[{1,0,1,1},x] - 192*HPL[{1,1,0,1},x] - 
       3840*HPL[{1,1,1,1},x] - 96*HPL[{0,0,0,0,1},x] - 
       48*HPL[{0,0,0,1,1},x] - 48*HPL[{0,0,1,0,1},x] - 
       320*HPL[{0,0,1,1,1},x] - 48*HPL[{0,1,0,0,1},x] - 
       240*HPL[{0,1,0,1,1},x] - 160*HPL[{0,1,1,0,1},x] - 
       672*HPL[{0,1,1,1,1},x] - 48*HPL[{1,0,0,0,1},x] - 
       240*HPL[{1,0,0,1,1},x] - 160*HPL[{1,0,1,0,1},x] - 
       672*HPL[{1,0,1,1,1},x] - 160*HPL[{1,1,0,0,1},x] - 
       576*HPL[{1,1,0,1,1},x] - 384*HPL[{1,1,1,0,1},x] - 
       7680*HPL[{1,1,1,1,1},x] - 16*(15*HPL[{1},x] + 
         34*HPL[{1,1},x] + 2*HPL[{0,0,1},x] + 4*HPL[{0,1,1},x] + 
         4*HPL[{1,0,1},x] + 68*HPL[{1,1,1},x])*zeta[2] + 
       16*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3] - 
       308*HPL[{1},x]*zeta[4]) + 64*HPL[{1},x]*zeta[5]

RT2B[4,1] = -224*HPL[{0,1},x] + 8*HPL[{0,0,1},x] - 
     112*HPL[{0,1,1},x] - 48*HPL[{1,0,1},x] - 
     192*HPL[{0,0,0,1},x] + 16*HPL[{0,0,1,1},x] - 
     16*HPL[{0,1,0,1},x] - 96*HPL[{0,1,1,1},x] - 
     16*HPL[{1,0,0,1},x] - 32*HPL[{1,0,1,1},x] - 
     32*HPL[{1,1,0,1},x] + (24 + 60*HPL[{1},x] + 12*HPL[{0,1},x] + 
       40*HPL[{1,1},x])*Log[-x]^2 + (44/3 + (16*HPL[{1},x])/3)*Log[-x]^3 + 
     8*(-14 - 3*HPL[{1},x] + HPL[{0,1},x] - 2*HPL[{1,1},x])*zeta[2] - 
     8*(-1 + 2*HPL[{1},x])*zeta[3] - 164*zeta[4] + 
     Log[-x]*(640 + 160*HPL[{1},x] - 32*HPL[{0,1},x] + 
       144*HPL[{1,1},x] + 8*HPL[{0,0,1},x] - 32*HPL[{0,1,1},x] + 
       96*HPL[{1,1,1},x] + 8*(41 + 8*HPL[{1},x])*zeta[2] - 8*zeta[3] + 
       432*zeta[4])
       
RT2C[4,1] = 1200 - 128*HPL[{0,0,1},x] + 32*HPL[{0,0,0,1},x] - 
     64*HPL[{0,0,1,1},x] - 16*HPL[{0,1,0,1},x] - 
     256*HPL[{0,0,0,0,1},x] + 64*HPL[{0,0,0,1,1},x] - 
     16*HPL[{0,0,1,0,1},x] - 128*HPL[{0,0,1,1,1},x] - 
     16*HPL[{0,1,0,0,1},x] - 32*HPL[{0,1,0,1,1},x] - 
     32*HPL[{0,1,1,0,1},x] - 8*(-34 + HPL[{0,1},x] + 
       2*HPL[{0,0,1},x] + 2*HPL[{0,1,1},x])*zeta[2] + 
     Log[-x]^3*(-20/3 + (16*HPL[{0,1},x])/3 + (16*zeta[2])/3) - 
     16*(7 + HPL[{0,1},x])*zeta[3] - 32*zeta[2]*zeta[3] + 
     Log[-x]^2*(96 + 20*HPL[{0,1},x] - 8*HPL[{0,0,1},x] + 
       40*HPL[{0,1,1},x] + 96*zeta[2] + 16*zeta[3]) + 
     Log[-x]*(16*HPL[{0,1},x] - 40*HPL[{0,0,1},x] + 
       48*HPL[{0,1,1},x] + 48*HPL[{0,0,0,1},x] - 
       80*HPL[{0,0,1,1},x] + 96*HPL[{0,1,1,1},x] + 
       8*(-7 + 8*HPL[{0,1},x])*zeta[2] - 8*zeta[3] - 124*zeta[4]) + 
     268*zeta[4] - 64*zeta[5]

RT2[4,1] := (1-x)^2/x * RT2A[4,1] + (1-x) * RT2B[4,1] + RT2C[4,1]



(***** Four loops, Log[T]^0 *****************************************)

RT2A[4,0] = 400*HPL[{1},x] + 80*HPL[{0,1},x] + 560*HPL[{1,1},x] + 
     56*HPL[{0,0,1},x] + 56*HPL[{0,1,1},x] + 8*HPL[{1,0,1},x] + 
     992*HPL[{1,1,1},x] + 32*HPL[{0,0,0,1},x] + 
     72*HPL[{0,0,1,1},x] + 36*HPL[{0,1,0,1},x] + 
     28*HPL[{0,1,1,1},x] + 48*HPL[{1,0,0,1},x] + 
     12*HPL[{1,0,1,1},x] + 12*HPL[{1,1,0,1},x] + 
     1936*HPL[{1,1,1,1},x] + 32*HPL[{0,0,0,0,1},x] + 
     64*HPL[{0,0,0,1,1},x] + 32*HPL[{0,0,1,0,1},x] + 
     76*HPL[{0,0,1,1,1},x] + 36*HPL[{0,1,0,0,1},x] + 
     64*HPL[{0,1,0,1,1},x] + 48*HPL[{0,1,1,0,1},x] + 
     24*HPL[{0,1,1,1,1},x] + 28*HPL[{1,0,0,0,1},x] + 
     68*HPL[{1,0,0,1,1},x] + 52*HPL[{1,0,1,0,1},x] + 
     8*HPL[{1,0,1,1,1},x] + 68*HPL[{1,1,0,0,1},x] + 
     8*HPL[{1,1,0,1,1},x] + 8*HPL[{1,1,1,0,1},x] + 
     3840*HPL[{1,1,1,1,1},x] + 288*HPL[{0,0,0,0,1,1},x] + 
     144*HPL[{0,0,0,1,0,1},x] + 24*HPL[{0,0,0,1,1,1},x] + 
     112*HPL[{0,0,1,0,0,1},x] + 40*HPL[{0,0,1,0,1,1},x] + 
     32*HPL[{0,0,1,1,0,1},x] + 160*HPL[{0,0,1,1,1,1},x] + 
     96*HPL[{0,1,0,0,0,1},x] + 48*HPL[{0,1,0,0,1,1},x] + 
     40*HPL[{0,1,0,1,0,1},x] + 128*HPL[{0,1,0,1,1,1},x] + 
     56*HPL[{0,1,1,0,0,1},x] + 112*HPL[{0,1,1,0,1,1},x] + 
     80*HPL[{0,1,1,1,0,1},x] + 96*HPL[{1,0,0,0,0,1},x] + 
     48*HPL[{1,0,0,0,1,1},x] + 40*HPL[{1,0,0,1,0,1},x] + 
     128*HPL[{1,0,0,1,1,1},x] + 56*HPL[{1,0,1,0,0,1},x] + 
     112*HPL[{1,0,1,0,1,1},x] + 80*HPL[{1,0,1,1,0,1},x] + 
     64*HPL[{1,1,0,0,0,1},x] + 128*HPL[{1,1,0,0,1,1},x] + 
     96*HPL[{1,1,0,1,0,1},x] + 128*HPL[{1,1,1,0,0,1},x] + 
     7680*HPL[{1,1,1,1,1,1},x] + 800*HPL[{0,0,0,0,0,0,1},x] + 
     480*HPL[{0,0,0,0,0,1,1},x] + 320*HPL[{0,0,0,0,1,0,1},x] + 
     640*HPL[{0,0,0,0,1,1,1},x] + 232*HPL[{0,0,0,1,0,0,1},x] + 
     496*HPL[{0,0,0,1,0,1,1},x] + 320*HPL[{0,0,0,1,1,0,1},x] + 
     56*HPL[{0,0,0,1,1,1,1},x] + 184*HPL[{0,0,1,0,0,0,1},x] + 
     464*HPL[{0,0,1,0,0,1,1},x] + 288*HPL[{0,0,1,0,1,0,1},x] + 
     72*HPL[{0,0,1,0,1,1,1},x] + 240*HPL[{0,0,1,1,0,0,1},x] + 
     64*HPL[{0,0,1,1,0,1,1},x] + 48*HPL[{0,0,1,1,1,0,1},x] + 
     288*HPL[{0,0,1,1,1,1,1},x] + 160*HPL[{0,1,0,0,0,0,1},x] + 
     448*HPL[{0,1,0,0,0,1,1},x] + 272*HPL[{0,1,0,0,1,0,1},x] + 
     80*HPL[{0,1,0,0,1,1,1},x] + 224*HPL[{0,1,0,1,0,0,1},x] + 
     72*HPL[{0,1,0,1,0,1,1},x] + 56*HPL[{0,1,0,1,1,0,1},x] + 
     256*HPL[{0,1,0,1,1,1,1},x] + 200*HPL[{0,1,1,0,0,0,1},x] + 
     88*HPL[{0,1,1,0,0,1,1},x] + 72*HPL[{0,1,1,0,1,0,1},x] + 
     240*HPL[{0,1,1,0,1,1,1},x] + 104*HPL[{0,1,1,1,0,0,1},x] + 
     208*HPL[{0,1,1,1,0,1,1},x] + 144*HPL[{0,1,1,1,1,0,1},x] + 
     160*HPL[{1,0,0,0,0,0,1},x] + 448*HPL[{1,0,0,0,0,1,1},x] + 
     272*HPL[{1,0,0,0,1,0,1},x] + 80*HPL[{1,0,0,0,1,1,1},x] + 
     224*HPL[{1,0,0,1,0,0,1},x] + 72*HPL[{1,0,0,1,0,1,1},x] + 
     56*HPL[{1,0,0,1,1,0,1},x] + 256*HPL[{1,0,0,1,1,1,1},x] + 
     200*HPL[{1,0,1,0,0,0,1},x] + 88*HPL[{1,0,1,0,0,1,1},x] + 
     72*HPL[{1,0,1,0,1,0,1},x] + 240*HPL[{1,0,1,0,1,1,1},x] + 
     104*HPL[{1,0,1,1,0,0,1},x] + 208*HPL[{1,0,1,1,0,1,1},x] + 
     144*HPL[{1,0,1,1,1,0,1},x] + 192*HPL[{1,1,0,0,0,0,1},x] + 
     96*HPL[{1,1,0,0,0,1,1},x] + 80*HPL[{1,1,0,0,1,0,1},x] + 
     256*HPL[{1,1,0,0,1,1,1},x] + 112*HPL[{1,1,0,1,0,0,1},x] + 
     224*HPL[{1,1,0,1,0,1,1},x] + 160*HPL[{1,1,0,1,1,0,1},x] + 
     128*HPL[{1,1,1,0,0,0,1},x] + 256*HPL[{1,1,1,0,0,1,1},x] + 
     192*HPL[{1,1,1,0,1,0,1},x] + 256*HPL[{1,1,1,1,0,0,1},x] + 
     15360*HPL[{1,1,1,1,1,1,1},x] - 
     4*(-20*HPL[{1},x] + HPL[{0,1},x] - 47*HPL[{1,1},x] + 
       HPL[{0,0,1},x] + 3*HPL[{0,1,1},x] - 97*HPL[{1,1,1},x] + 
       12*HPL[{0,0,1,1},x] + 6*HPL[{0,1,0,1},x] + 
       6*HPL[{0,1,1,1},x] + 6*HPL[{1,0,0,1},x] + 
       6*HPL[{1,0,1,1},x] + 4*HPL[{1,1,0,1},x] - 
       192*HPL[{1,1,1,1},x] + 28*HPL[{0,0,0,0,1},x] + 
       10*HPL[{0,0,0,1,1},x] + 6*HPL[{0,0,1,0,1},x] + 
       32*HPL[{0,0,1,1,1},x] + 4*HPL[{0,1,0,0,1},x] + 
       26*HPL[{0,1,0,1,1},x] + 16*HPL[{0,1,1,0,1},x] + 
       14*HPL[{0,1,1,1,1},x] + 4*HPL[{1,0,0,0,1},x] + 
       26*HPL[{1,0,0,1,1},x] + 16*HPL[{1,0,1,0,1},x] + 
       14*HPL[{1,0,1,1,1},x] + 12*HPL[{1,1,0,0,1},x] + 
       12*HPL[{1,1,0,1,1},x] + 8*HPL[{1,1,1,0,1},x] - 
       384*HPL[{1,1,1,1,1},x])*zeta[2] - 
     4*(11*HPL[{1},x] + HPL[{0,1},x] + 23*HPL[{1,1},x] + 
       2*HPL[{0,0,1},x] + 2*HPL[{0,1,1},x] + 2*HPL[{1,0,1},x] + 
       48*HPL[{1,1,1},x] + 4*HPL[{0,0,1,1},x] + 
       2*HPL[{0,1,0,1},x] + 6*HPL[{0,1,1,1},x] + 
       2*HPL[{1,0,0,1},x] + 6*HPL[{1,0,1,1},x] + 
       4*HPL[{1,1,0,1},x] + 96*HPL[{1,1,1,1},x])*zeta[3] - 
     16*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2]*zeta[3] - 
     24*HPL[{1},x]*zeta[3]^2 + Log[-x]^3*((10*HPL[{1},x])/3 - 
       (2*HPL[{0,1},x])/3 + 12*HPL[{1,1},x] - (4*HPL[{0,0,1},x])/3 + 
       (8*HPL[{0,1,1},x])/3 + (8*HPL[{1,0,1},x])/3 + 
       (80*HPL[{1,1,1},x])/3 - (8*HPL[{0,0,1,1},x])/3 - 
       (4*HPL[{0,1,0,1},x])/3 + 8*HPL[{0,1,1,1},x] - 
       (4*HPL[{1,0,0,1},x])/3 + 8*HPL[{1,0,1,1},x] + 
       (16*HPL[{1,1,0,1},x])/3 + (160*HPL[{1,1,1,1},x])/3 + 
       (8*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2])/3 + 
       4*HPL[{1},x]*zeta[3]) + (59*HPL[{1},x] + 104*HPL[{1,1},x] - 
       160*HPL[{0,0,1},x] - 14*HPL[{0,1,1},x] - 14*HPL[{1,0,1},x] + 
       208*HPL[{1,1,1},x])*zeta[4] + Log[-x]^2*(48*HPL[{1},x] + 
       4*HPL[{0,1},x] + 126*HPL[{1,1},x] + 4*HPL[{0,0,1},x] + 
       22*HPL[{0,1,1},x] + 20*HPL[{1,0,1},x] + 278*HPL[{1,1,1},x] + 
       8*HPL[{0,0,1,1},x] + 4*HPL[{0,1,0,1},x] + 
       60*HPL[{0,1,1,1},x] + 4*HPL[{1,0,0,1},x] + 
       60*HPL[{1,0,1,1},x] + 40*HPL[{1,1,0,1},x] + 
       576*HPL[{1,1,1,1},x] - 16*HPL[{0,0,0,0,1},x] + 
       16*HPL[{0,0,1,1,1},x] + 12*HPL[{0,1,0,1,1},x] + 
       8*HPL[{0,1,1,0,1},x] + 140*HPL[{0,1,1,1,1},x] + 
       12*HPL[{1,0,0,1,1},x] + 8*HPL[{1,0,1,0,1},x] + 
       140*HPL[{1,0,1,1,1},x] + 8*HPL[{1,1,0,0,1},x] + 
       120*HPL[{1,1,0,1,1},x] + 80*HPL[{1,1,1,0,1},x] + 
       1152*HPL[{1,1,1,1,1},x] + 4*(10*HPL[{1},x] + 24*HPL[{1,1},x] - 
         HPL[{0,0,1},x] + 4*HPL[{0,1,1},x] + 4*HPL[{1,0,1},x] + 
         48*HPL[{1,1,1},x])*zeta[2] + 8*(HPL[{1},x] + 2*HPL[{1,1},x])*
        zeta[3] + 35*HPL[{1},x]*zeta[4]) - 
     32*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[5] + 
     Log[-x]*(240*HPL[{1},x] + 48*HPL[{0,1},x] + 456*HPL[{1,1},x] + 
       40*HPL[{0,0,1},x] + 76*HPL[{0,1,1},x] + 48*HPL[{1,0,1},x] + 
       932*HPL[{1,1,1},x] + 24*HPL[{0,0,0,1},x] + 
       68*HPL[{0,0,1,1},x] + 40*HPL[{0,1,0,1},x] + 
       164*HPL[{0,1,1,1},x] + 40*HPL[{1,0,0,1},x] + 
       144*HPL[{1,0,1,1},x] + 96*HPL[{1,1,0,1},x] + 
       1896*HPL[{1,1,1,1},x] + 48*HPL[{0,0,0,0,1},x] + 
       24*HPL[{0,0,0,1,1},x] + 24*HPL[{0,0,1,0,1},x] + 
       160*HPL[{0,0,1,1,1},x] + 24*HPL[{0,1,0,0,1},x] + 
       120*HPL[{0,1,0,1,1},x] + 80*HPL[{0,1,1,0,1},x] + 
       336*HPL[{0,1,1,1,1},x] + 24*HPL[{1,0,0,0,1},x] + 
       120*HPL[{1,0,0,1,1},x] + 80*HPL[{1,0,1,0,1},x] + 
       336*HPL[{1,0,1,1,1},x] + 80*HPL[{1,1,0,0,1},x] + 
       288*HPL[{1,1,0,1,1},x] + 192*HPL[{1,1,1,0,1},x] + 
       3840*HPL[{1,1,1,1,1},x] + 96*HPL[{0,0,0,0,1,1},x] + 
       48*HPL[{0,0,0,1,0,1},x] + 72*HPL[{0,0,0,1,1,1},x] + 
       48*HPL[{0,0,1,0,0,1},x] + 72*HPL[{0,0,1,0,1,1},x] + 
       48*HPL[{0,0,1,1,0,1},x] + 320*HPL[{0,0,1,1,1,1},x] + 
       48*HPL[{0,1,0,0,0,1},x] + 72*HPL[{0,1,0,0,1,1},x] + 
       48*HPL[{0,1,0,1,0,1},x] + 280*HPL[{0,1,0,1,1,1},x] + 
       48*HPL[{0,1,1,0,0,1},x] + 240*HPL[{0,1,1,0,1,1},x] + 
       160*HPL[{0,1,1,1,0,1},x] + 720*HPL[{0,1,1,1,1,1},x] + 
       48*HPL[{1,0,0,0,0,1},x] + 72*HPL[{1,0,0,0,1,1},x] + 
       48*HPL[{1,0,0,1,0,1},x] + 280*HPL[{1,0,0,1,1,1},x] + 
       48*HPL[{1,0,1,0,0,1},x] + 240*HPL[{1,0,1,0,1,1},x] + 
       160*HPL[{1,0,1,1,0,1},x] + 720*HPL[{1,0,1,1,1,1},x] + 
       48*HPL[{1,1,0,0,0,1},x] + 240*HPL[{1,1,0,0,1,1},x] + 
       160*HPL[{1,1,0,1,0,1},x] + 672*HPL[{1,1,0,1,1,1},x] + 
       160*HPL[{1,1,1,0,0,1},x] + 576*HPL[{1,1,1,0,1,1},x] + 
       384*HPL[{1,1,1,1,0,1},x] + 7680*HPL[{1,1,1,1,1,1},x] + 
       8*(14*HPL[{1},x] + HPL[{0,1},x] + 32*HPL[{1,1},x] + 
         2*HPL[{0,0,1},x] + 4*HPL[{0,1,1},x] + 4*HPL[{1,0,1},x] + 
         68*HPL[{1,1,1},x] + 4*HPL[{0,0,1,1},x] + 
         2*HPL[{0,1,0,1},x] + 12*HPL[{0,1,1,1},x] + 
         2*HPL[{1,0,0,1},x] + 12*HPL[{1,0,1,1},x] + 
         8*HPL[{1,1,0,1},x] + 136*HPL[{1,1,1,1},x])*zeta[2] - 
       8*(HPL[{1},x] + 2*HPL[{1,1},x] - HPL[{0,0,1},x] + 
         4*HPL[{1,1,1},x])*zeta[3] + 16*HPL[{1},x]*zeta[2]*zeta[3] + 
       154*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[4] + 
       32*HPL[{1},x]*zeta[5]) - (1523*HPL[{1},x]*zeta[6])/2
 
RT2B[4,0] = 160*HPL[{0,1},x] - 40*HPL[{0,0,1},x] + 
     112*HPL[{0,1,1},x] + 16*HPL[{1,0,1},x] + 92*HPL[{0,0,0,1},x] - 
     4*HPL[{0,0,1,1},x] + 12*HPL[{0,1,0,1},x] + 
     56*HPL[{0,1,1,1},x] + 12*HPL[{1,0,0,1},x] + 
     24*HPL[{1,0,1,1},x] + 24*HPL[{1,1,0,1},x] - 
     96*HPL[{0,0,0,0,1},x] + 96*HPL[{0,0,0,1,1},x] + 
     20*HPL[{0,0,1,0,1},x] - 8*HPL[{0,0,1,1,1},x] + 
     12*HPL[{0,1,0,0,1},x] + 8*HPL[{0,1,0,1,1},x] + 
     8*HPL[{0,1,1,0,1},x] + 48*HPL[{0,1,1,1,1},x] - 
     8*HPL[{1,0,0,0,1},x] + 8*HPL[{1,0,0,1,1},x] + 
     8*HPL[{1,0,1,0,1},x] + 16*HPL[{1,0,1,1,1},x] + 
     8*HPL[{1,1,0,0,1},x] + 16*HPL[{1,1,0,1,1},x] + 
     16*HPL[{1,1,1,0,1},x] + Log[-x]^3*(-8 - 4*HPL[{1},x] - 
       (8*HPL[{0,1},x])/3 - (8*HPL[{1,1},x])/3 - (4*zeta[2])/3) + 
     4*(20 + 2*HPL[{1},x] + HPL[{0,1},x] + 3*HPL[{1,1},x] + 
       3*HPL[{0,0,1},x] - HPL[{0,1,1},x] + 4*HPL[{1,0,1},x] + 
       2*HPL[{1,1,1},x])*zeta[2] + Log[-x]^2*(-36*HPL[{1},x] - 
       6*HPL[{0,1},x] - 30*HPL[{1,1},x] + 2*HPL[{0,0,1},x] - 
       6*HPL[{0,1,1},x] - 20*HPL[{1,1,1},x] - 8*(1 + 2*HPL[{1},x])*
        zeta[2] - 12*zeta[3]) - 4*(10 - 3*HPL[{1},x] + HPL[{0,1},x] - 
       2*HPL[{1,1},x])*zeta[3] - 8*zeta[2]*zeta[3] + 
     Log[-x]*(-400 - 80*HPL[{1},x] + 48*HPL[{0,1},x] - 80*HPL[{1,1},x] - 
       4*HPL[{0,0,1},x] + 16*HPL[{0,1,1},x] - 72*HPL[{1,1,1},x] + 
       36*HPL[{0,0,0,1},x] - 4*HPL[{0,0,1,1},x] + 
       16*HPL[{0,1,1,1},x] - 48*HPL[{1,1,1,1},x] - 
       16*(11 + 3*HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2] + 36*zeta[3] - 
       185*zeta[4]) + (89 + 14*HPL[{1},x])*zeta[4] - 64*zeta[5]
 
RT2C[4,0] = -1400 + 80*HPL[{0,0,1},x] - 80*HPL[{0,0,0,1},x] + 
     64*HPL[{0,0,1,1},x] - 8*HPL[{0,1,0,1},x] + 
     64*HPL[{0,0,0,0,1},x] - 16*HPL[{0,0,0,1,1},x] + 
     4*HPL[{0,0,1,0,1},x] + 32*HPL[{0,0,1,1,1},x] + 
     4*HPL[{0,1,0,0,1},x] + 8*HPL[{0,1,0,1,1},x] + 
     8*HPL[{0,1,1,0,1},x] - 160*HPL[{0,0,0,0,0,1},x] + 
     128*HPL[{0,0,0,0,1,1},x] + 16*HPL[{0,0,0,1,0,1},x] - 
     32*HPL[{0,0,0,1,1,1},x] + 8*HPL[{0,0,1,0,1,1},x] + 
     8*HPL[{0,0,1,1,0,1},x] + 64*HPL[{0,0,1,1,1,1},x] - 
     8*HPL[{0,1,0,0,0,1},x] + 8*HPL[{0,1,0,0,1,1},x] + 
     8*HPL[{0,1,0,1,0,1},x] + 16*HPL[{0,1,0,1,1,1},x] + 
     8*HPL[{0,1,1,0,0,1},x] + 16*HPL[{0,1,1,0,1,1},x] + 
     16*HPL[{0,1,1,1,0,1},x] + 4*(-10 - HPL[{0,1},x] + 
       HPL[{0,0,1},x] + HPL[{0,1,1},x] + 4*HPL[{0,0,0,1},x] + 
       2*HPL[{0,0,1,1},x] + 4*HPL[{0,1,0,1},x] + 
       2*HPL[{0,1,1,1},x])*zeta[2] + 
     Log[-x]^3*(20/3 - (4*HPL[{0,1},x])/3 - (4*HPL[{0,0,1},x])/3 - 
       (8*HPL[{0,1,1},x])/3 - (4*zeta[2])/3 - 4*zeta[3]) - 
     4*(-24 - HPL[{0,1},x] + 2*HPL[{0,0,1},x] - 2*HPL[{0,1,1},x])*
      zeta[3] + 24*zeta[2]*zeta[3] + 24*zeta[3]^2 + 
     Log[-x]^2*(-40 - 6*HPL[{0,1},x] + 2*HPL[{0,0,1},x] - 
       10*HPL[{0,1,1},x] + 4*HPL[{0,0,1,1},x] - 
       20*HPL[{0,1,1,1},x] - 4*(7 + 4*HPL[{0,1},x])*zeta[2] + 
       4*zeta[3] - 35*zeta[4]) + 2*(6 + 7*HPL[{0,1},x])*zeta[4] + 
     Log[-x]*(44*HPL[{0,0,1},x] - 8*HPL[{0,1,1},x] - 
       12*HPL[{0,0,0,1},x] + 20*HPL[{0,0,1,1},x] - 
       24*HPL[{0,1,1,1},x] + 48*HPL[{0,0,0,0,1},x] - 
       24*HPL[{0,0,0,1,1},x] + 40*HPL[{0,0,1,1,1},x] - 
       48*HPL[{0,1,1,1,1},x] + 8*(5 - 2*HPL[{0,1},x] + 
         2*HPL[{0,0,1},x] - 4*HPL[{0,1,1},x])*zeta[2] - 36*zeta[3] - 
       16*zeta[2]*zeta[3] + 31*zeta[4] - 32*zeta[5]) + 96*zeta[5] + 
     (1523*zeta[6])/2

RT2[4,0] := (1-x)^2/x * RT2A[4,0] + (1-x) * RT2B[4,0] + RT2C[4,0] 



(***** Five loops, Log[T]^4 *****************************************)

RT2A[5,4] = -256*HPL[{1},x] + (256*HPL[{0,1},x])/3 - 832*HPL[{1,1},x] + 
     (256*HPL[{0,0,1},x])/3 + (448*HPL[{0,1,1},x])/3 + 
     (128*HPL[{1,0,1},x])/3 - 2048*HPL[{1,1,1},x] + 
     (1280*HPL[{0,0,1,1},x])/3 + (640*HPL[{0,1,0,1},x])/3 + 
     (640*HPL[{1,0,0,1},x])/3 - 4096*HPL[{1,1,1,1},x] - 
     8*HPL[{0,0,0,0,1},x] - (256*HPL[{0,0,0,1,1},x])/3 + 
     1024*HPL[{0,0,1,1,1},x] + (128*HPL[{0,1,0,0,1},x])/3 + 
     640*HPL[{0,1,0,1,1},x] + (1024*HPL[{0,1,1,0,1},x])/3 + 
     (128*HPL[{1,0,0,0,1},x])/3 + 640*HPL[{1,0,0,1,1},x] + 
     (1024*HPL[{1,0,1,0,1},x])/3 + (1280*HPL[{1,1,0,0,1},x])/3 - 
     8192*HPL[{1,1,1,1,1},x] + ((-320*HPL[{1},x])/9 - 
       (640*HPL[{1,1},x])/9)*Log[-x]^3 - (35*HPL[{1},x]*Log[-x]^4)/9 - 
     (8*(40*HPL[{1},x] + 96*HPL[{1,1},x] - HPL[{0,0,1},x] + 
        16*HPL[{0,1,1},x] + 16*HPL[{1,0,1},x] + 192*HPL[{1,1,1},x])*
       zeta[2])/3 + Log[-x]^2*((-448*HPL[{1},x])/3 - 384*HPL[{1,1},x] + 
       (20*HPL[{0,0,1},x])/3 - (256*HPL[{0,1,1},x])/3 - 
       (256*HPL[{1,0,1},x])/3 - 768*HPL[{1,1,1},x] - 
       20*HPL[{1},x]*zeta[2]) + 128*(HPL[{1},x] + 2*HPL[{1,1},x])*
      zeta[3] + Log[-x]*(-320*HPL[{1},x] + (64*HPL[{0,1},x])/3 - 
       960*HPL[{1,1},x] + (128*HPL[{0,0,1},x])/3 - 
       128*HPL[{0,1,1},x] - 128*HPL[{1,0,1},x] - 
       2048*HPL[{1,1,1},x] + 256*HPL[{0,0,1,1},x] + 
       128*HPL[{0,1,0,1},x] - 384*HPL[{0,1,1,1},x] + 
       128*HPL[{1,0,0,1},x] - 384*HPL[{1,0,1,1},x] - 
       256*HPL[{1,1,0,1},x] - 4096*HPL[{1,1,1,1},x] - 
       (256*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2])/3 + 
       (256*HPL[{1},x]*zeta[3])/3) - (74*HPL[{1},x]*zeta[4])/3
       
RT2B[5,4] = (512*HPL[{0,1},x])/3 - 64*HPL[{0,0,1},x] + 
     (896*HPL[{0,1,1},x])/3 + (256*HPL[{1,0,1},x])/3 + 
     (416/3 + (256*HPL[{1},x])/3)*Log[-x]^2 + (160*Log[-x]^3)/9 + 
     (128*(2 + HPL[{1},x])*zeta[2])/3 + Log[-x]*(256 + 192*HPL[{1},x] + 
       (320*HPL[{0,1},x])/3 + 128*HPL[{1,1},x] + (128*zeta[2])/3) - 
     64*zeta[3]
     
RT2C[5,4] = 280/3 + (64*HPL[{0,0,1},x])/3 - (128*HPL[{0,0,0,1},x])/
      3 + (640*HPL[{0,0,1,1},x])/3 + (256*HPL[{0,1,0,1},x])/3 + 
     (160*Log[-x]^3)/9 + (35*Log[-x]^4)/9 + 
     (8*(7 + 16*HPL[{0,1},x])*zeta[2])/3 + 
     Log[-x]^2*(4 + (256*HPL[{0,1},x])/3 + 20*zeta[2]) + 
     Log[-x]*(64*HPL[{0,1},x] - (128*HPL[{0,0,1},x])/3 + 
       128*HPL[{0,1,1},x] + (128*zeta[2])/3 - (256*zeta[3])/3) - 
     64*zeta[3] + (74*zeta[4])/3
     
RT2[5,4] := (1-x)^2/x * RT2A[5,4] + (1-x) * RT2B[5,4] + RT2C[5,4]



(***** Five loops, Log[T]^3 *****************************************)

RT2A[5,3] = 1720*HPL[{1},x] - 120*HPL[{0,1},x] + 
     (12736*HPL[{1,1},x])/3 - 120*HPL[{0,0,1},x] - 
     (896*HPL[{0,1,1},x])/3 - 32*HPL[{1,0,1},x] + 
     (28640*HPL[{1,1,1},x])/3 - 120*HPL[{0,0,0,1},x] - 
     (1600*HPL[{0,0,1,1},x])/3 - (832*HPL[{0,1,0,1},x])/3 - 
     544*HPL[{0,1,1,1},x] - 288*HPL[{1,0,0,1},x] - 
     192*HPL[{1,0,1,1},x] - (64*HPL[{1,1,0,1},x])/3 + 
     20480*HPL[{1,1,1,1},x] - 240*HPL[{0,0,0,0,1},x] + 
     (128*HPL[{0,0,0,1,1},x])/3 - 2048*HPL[{0,0,1,1,1},x] - 
     (64*HPL[{0,1,0,0,1},x])/3 - 1344*HPL[{0,1,0,1,1},x] - 
     (2048*HPL[{0,1,1,0,1},x])/3 - (64*HPL[{1,0,0,0,1},x])/3 - 
     1344*HPL[{1,0,0,1,1},x] - (2048*HPL[{1,0,1,0,1},x])/3 - 
     (2176*HPL[{1,1,0,0,1},x])/3 + 40960*HPL[{1,1,1,1,1},x] - 
     1248*HPL[{0,0,0,0,1,1},x] - 624*HPL[{0,0,0,1,0,1},x] + 
     128*HPL[{0,0,0,1,1,1},x] - (1168*HPL[{0,0,1,0,0,1},x])/3 - 
     256*HPL[{0,0,1,0,1,1},x] - (896*HPL[{0,0,1,1,0,1},x])/3 - 
     (14080*HPL[{0,0,1,1,1,1},x])/3 - 272*HPL[{0,1,0,0,0,1},x] - 
     448*HPL[{0,1,0,0,1,1},x] - 320*HPL[{0,1,0,1,0,1},x] - 
     (9920*HPL[{0,1,0,1,1,1},x])/3 - 192*HPL[{0,1,1,0,0,1},x] - 
     2304*HPL[{0,1,1,0,1,1},x] - (3968*HPL[{0,1,1,1,0,1},x])/3 - 
     272*HPL[{1,0,0,0,0,1},x] - 448*HPL[{1,0,0,0,1,1},x] - 
     320*HPL[{1,0,0,1,0,1},x] - (9920*HPL[{1,0,0,1,1,1},x])/3 - 
     192*HPL[{1,0,1,0,0,1},x] - 2304*HPL[{1,0,1,0,1,1},x] - 
     (3968*HPL[{1,0,1,1,0,1},x])/3 - (128*HPL[{1,1,0,0,0,1},x])/
      3 - 2688*HPL[{1,1,0,0,1,1},x] - (4096*HPL[{1,1,0,1,0,1},x])/
      3 - (4352*HPL[{1,1,1,0,0,1},x])/3 + 
     81920*HPL[{1,1,1,1,1,1},x] + 
     ((70*HPL[{1},x])/9 + (140*HPL[{1,1},x])/9)*Log[-x]^4 + 
     (8*(347*HPL[{1},x] - 25*HPL[{0,1},x] + 812*HPL[{1,1},x] - 
        50*HPL[{0,0,1},x] + 8*HPL[{0,1,1},x] + 8*HPL[{1,0,1},x] + 
        1632*HPL[{1,1,1},x] - 212*HPL[{0,0,1,1},x] - 
        106*HPL[{0,1,0,1},x] + 24*HPL[{0,1,1,1},x] - 
        106*HPL[{1,0,0,1},x] + 24*HPL[{1,0,1,1},x] + 
        16*HPL[{1,1,0,1},x] + 3264*HPL[{1,1,1,1},x])*zeta[2])/3 + 
     Log[-x]^3*((940*HPL[{1},x])/9 + (2240*HPL[{1,1},x])/9 + 
       (80*HPL[{0,0,1},x])/9 + 40*HPL[{0,1,1},x] + 
       40*HPL[{1,0,1},x] + (4480*HPL[{1,1,1},x])/9 + 
       (920*HPL[{1},x]*zeta[2])/9) - 
     (16*(94*HPL[{1},x] + 216*HPL[{1,1},x] - HPL[{0,0,1},x] + 
        28*HPL[{0,1,1},x] + 28*HPL[{1,0,1},x] + 432*HPL[{1,1,1},x])*
       zeta[3])/3 - (688*HPL[{1},x]*zeta[2]*zeta[3])/3 + 
     Log[-x]^2*((1772*HPL[{1},x])/3 + (76*HPL[{0,1},x])/3 + 
       (4736*HPL[{1,1},x])/3 + (152*HPL[{0,0,1},x])/3 + 
       (896*HPL[{0,1,1},x])/3 + (896*HPL[{1,0,1},x])/3 + 
       3456*HPL[{1,1,1},x] + (304*HPL[{0,0,1,1},x])/3 + 
       (152*HPL[{0,1,0,1},x])/3 + 896*HPL[{0,1,1,1},x] + 
       (152*HPL[{1,0,0,1},x])/3 + 896*HPL[{1,0,1,1},x] + 
       (1792*HPL[{1,1,0,1},x])/3 + 6912*HPL[{1,1,1,1},x] + 
       488*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2] - 
       40*HPL[{1},x]*zeta[3]) + (2308*(HPL[{1},x] + 2*HPL[{1,1},x])*
       zeta[4])/3 + Log[-x]*(1640*HPL[{1},x] + 72*HPL[{0,1},x] + 
       (13024*HPL[{1,1},x])/3 + 72*HPL[{0,0,1},x] + 
       (1376*HPL[{0,1,1},x])/3 + (1472*HPL[{1,0,1},x])/3 + 
       9952*HPL[{1,1,1},x] - 128*HPL[{0,0,1,1},x] - 
       64*HPL[{0,1,0,1},x] + 1728*HPL[{0,1,1,1},x] - 
       64*HPL[{1,0,0,1},x] + 1728*HPL[{1,0,1,1},x] + 
       1152*HPL[{1,1,0,1},x] + 20480*HPL[{1,1,1,1},x] - 
       64*HPL[{0,0,0,0,1},x] + (464*HPL[{0,0,0,1,1},x])/3 + 
       112*HPL[{0,0,1,0,1},x] - (1792*HPL[{0,0,1,1,1},x])/3 + 
       (272*HPL[{0,1,0,0,1},x])/3 - 192*HPL[{0,1,0,1,1},x] + 
       (128*HPL[{0,1,1,0,1},x])/3 + 4032*HPL[{0,1,1,1,1},x] + 
       (272*HPL[{1,0,0,0,1},x])/3 - 192*HPL[{1,0,0,1,1},x] + 
       (128*HPL[{1,0,1,0,1},x])/3 + 4032*HPL[{1,0,1,1,1},x] - 
       128*HPL[{1,1,0,0,1},x] + 3456*HPL[{1,1,0,1,1},x] + 
       2304*HPL[{1,1,1,0,1},x] + 40960*HPL[{1,1,1,1,1},x] + 
       (8*(395*HPL[{1},x] + 896*HPL[{1,1},x] - 22*HPL[{0,0,1},x] + 
          106*HPL[{0,1,1},x] + 106*HPL[{1,0,1},x] + 
          1792*HPL[{1,1,1},x])*zeta[2])/3 - 
       (896*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3])/3 + 
       616*HPL[{1},x]*zeta[4]) - (976*HPL[{1},x]*zeta[5])/3
 
RT2B[5,3] = -240*HPL[{0,1},x] + (704*HPL[{0,0,1},x])/3 - 
     (1792*HPL[{0,1,1},x])/3 - 64*HPL[{1,0,1},x] - 
     (688*HPL[{0,0,0,1},x])/3 + (992*HPL[{0,0,1,1},x])/3 + 
     (448*HPL[{0,1,0,1},x])/3 - 1088*HPL[{0,1,1,1},x] + 
     (448*HPL[{1,0,0,1},x])/3 - 384*HPL[{1,0,1,1},x] - 
     (128*HPL[{1,1,0,1},x])/3 + (-740/9 - 40*HPL[{1},x])*Log[-x]^3 - 
     (35*Log[-x]^4)/9 + Log[-x]^2*(-1628/3 - 448*HPL[{1},x] - 
       (296*HPL[{0,1},x])/3 - (896*HPL[{1,1},x])/3 - 244*zeta[2]) - 
     (8*(45 + 12*HPL[{1},x] + 54*HPL[{0,1},x] + 8*HPL[{1,1},x])*zeta[2])/
      3 + (64*(11 + 7*HPL[{1},x])*zeta[3])/3 + 
     Log[-x]*(-1720 - (2896*HPL[{1},x])/3 - (800*HPL[{0,1},x])/3 - 
       864*HPL[{1,1},x] + (208*HPL[{0,0,1},x])/3 - 
       (1568*HPL[{0,1,1},x])/3 - (512*HPL[{1,0,1},x])/3 - 
       576*HPL[{1,1,1},x] - (8*(341 + 106*HPL[{1},x])*zeta[2])/3 + 
       (448*zeta[3])/3) - (1154*zeta[4])/3
 
RT2C[5,3] = -1120 - (208*HPL[{0,0,1},x])/3 + (32*HPL[{0,0,0,1},x])/
      3 - (160*HPL[{0,0,1,1},x])/3 - (64*HPL[{0,1,0,1},x])/3 - 
     208*HPL[{0,0,0,0,1},x] + (1600*HPL[{0,0,0,1,1},x])/3 + 
     320*HPL[{0,0,1,0,1},x] - (2368*HPL[{0,0,1,1,1},x])/3 + 
     (448*HPL[{0,1,0,0,1},x])/3 - 384*HPL[{0,1,0,1,1},x] - 
     (128*HPL[{0,1,1,0,1},x])/3 - (35*Log[-x]^4)/9 + 
     Log[-x]^3*(-280/9 - 40*HPL[{0,1},x] - (920*zeta[2])/9) + 
     (8*(-227 - 4*HPL[{0,1},x] + 6*HPL[{0,0,1},x] - 8*HPL[{0,1,1},x])*
       zeta[2])/3 + (112*(7 + 4*HPL[{0,1},x])*zeta[3])/3 + 
     (688*zeta[2]*zeta[3])/3 + Log[-x]^2*(-124 - (448*HPL[{0,1},x])/3 + 
       (152*HPL[{0,0,1},x])/3 - (896*HPL[{0,1,1},x])/3 - 244*zeta[2] + 
       40*zeta[3]) + Log[-x]*((-304*HPL[{0,1},x])/3 + 
       (416*HPL[{0,0,1},x])/3 - 288*HPL[{0,1,1},x] - 
       (272*HPL[{0,0,0,1},x])/3 - 64*HPL[{0,0,1,1},x] - 
       (512*HPL[{0,1,0,1},x])/3 - 576*HPL[{0,1,1,1},x] - 
       (16*(16 + 53*HPL[{0,1},x])*zeta[2])/3 + (448*zeta[3])/3 - 
       616*zeta[4]) - (1154*zeta[4])/3 + (976*zeta[5])/3
 
RT2[5,3] := (1-x)^2/x * RT2A[5,3] + (1-x) * RT2B[5,3] + RT2C[5,3]



(***** Five loops, Log[T]^2 *****************************************)

RT2A[5,2] = -5100*HPL[{1},x] - 420*HPL[{0,1},x] - 9940*HPL[{1,1},x] - 
     360*HPL[{0,0,1},x] + 52*HPL[{0,1,1},x] - 152*HPL[{1,0,1},x] - 
     20704*HPL[{1,1,1},x] - 300*HPL[{0,0,0,1},x] + 
     20*HPL[{0,0,1,1},x] - 48*HPL[{0,1,0,1},x] + 
     992*HPL[{0,1,1,1},x] - 40*HPL[{1,0,0,1},x] + 
     336*HPL[{1,0,1,1},x] - 48*HPL[{1,1,0,1},x] - 
     44144*HPL[{1,1,1,1},x] - 300*HPL[{0,0,0,0,1},x] - 
     460*HPL[{0,0,0,1,1},x] - 288*HPL[{0,0,1,0,1},x] + 
     1664*HPL[{0,0,1,1,1},x] - 304*HPL[{0,1,0,0,1},x] + 
     1120*HPL[{0,1,0,1,1},x] + 512*HPL[{0,1,1,0,1},x] + 
     1648*HPL[{0,1,1,1,1},x] - 328*HPL[{1,0,0,0,1},x] + 
     1232*HPL[{1,0,0,1,1},x] + 496*HPL[{1,0,1,0,1},x] + 
     736*HPL[{1,0,1,1,1},x] + 432*HPL[{1,1,0,0,1},x] + 
     224*HPL[{1,1,0,1,1},x] - 32*HPL[{1,1,1,0,1},x] - 
     92160*HPL[{1,1,1,1,1},x] - 432*HPL[{0,0,0,0,1,1},x] - 
     216*HPL[{0,0,0,1,0,1},x] - 384*HPL[{0,0,0,1,1,1},x] - 
     312*HPL[{0,0,1,0,0,1},x] + 64*HPL[{0,0,1,0,1,1},x] + 
     192*HPL[{0,0,1,1,0,1},x] + 5760*HPL[{0,0,1,1,1,1},x] - 
     360*HPL[{0,1,0,0,0,1},x] + 288*HPL[{0,1,0,0,1,1},x] + 
     160*HPL[{0,1,0,1,0,1},x] + 3936*HPL[{0,1,0,1,1,1},x] - 
     160*HPL[{0,1,1,0,0,1},x] + 2560*HPL[{0,1,1,0,1,1},x] + 
     1344*HPL[{0,1,1,1,0,1},x] - 360*HPL[{1,0,0,0,0,1},x] + 
     288*HPL[{1,0,0,0,1,1},x] + 160*HPL[{1,0,0,1,0,1},x] + 
     3936*HPL[{1,0,0,1,1,1},x] - 160*HPL[{1,0,1,0,0,1},x] + 
     2560*HPL[{1,0,1,0,1,1},x] + 1344*HPL[{1,0,1,1,0,1},x] - 
     448*HPL[{1,1,0,0,0,1},x] + 3008*HPL[{1,1,0,0,1,1},x] + 
     1280*HPL[{1,1,0,1,0,1},x] + 1152*HPL[{1,1,1,0,0,1},x] - 
     184320*HPL[{1,1,1,1,1,1},x] + 600*HPL[{0,0,0,0,0,0,1},x] + 
     1960*HPL[{0,0,0,0,0,1,1},x] + 744*HPL[{0,0,0,0,1,0,1},x] - 
     224*HPL[{0,0,0,0,1,1,1},x] + 168*HPL[{0,0,0,1,0,0,1},x] + 
     120*HPL[{0,0,0,1,0,1,1},x] + 16*HPL[{0,0,0,1,1,0,1},x] - 
     896*HPL[{0,0,0,1,1,1,1},x] - 104*HPL[{0,0,1,0,0,0,1},x] + 
     24*HPL[{0,0,1,0,0,1,1},x] - 80*HPL[{0,0,1,0,1,0,1},x] + 
     576*HPL[{0,0,1,0,1,1,1},x] - 464*HPL[{0,0,1,1,0,0,1},x] + 
     1216*HPL[{0,0,1,1,0,1,1},x] + 960*HPL[{0,0,1,1,1,0,1},x] + 
     12672*HPL[{0,0,1,1,1,1,1},x] - 
     240*HPL[{0,1,0,0,0,0,1},x] - 24*HPL[{0,1,0,0,0,1,1},x] - 
     128*HPL[{0,1,0,0,1,0,1},x] + 1312*HPL[{0,1,0,0,1,1,1},x] - 
     384*HPL[{0,1,0,1,0,0,1},x] + 1440*HPL[{0,1,0,1,0,1,1},x] + 
     928*HPL[{0,1,0,1,1,0,1},x] + 8800*HPL[{0,1,0,1,1,1,1},x] - 
     512*HPL[{0,1,1,0,0,0,1},x] + 1120*HPL[{0,1,1,0,0,1,1},x] + 
     608*HPL[{0,1,1,0,1,0,1},x] + 6400*HPL[{0,1,1,0,1,1,1},x] - 
     32*HPL[{0,1,1,1,0,0,1},x] + 4672*HPL[{0,1,1,1,0,1,1},x] + 
     2752*HPL[{0,1,1,1,1,0,1},x] - 240*HPL[{1,0,0,0,0,0,1},x] - 
     24*HPL[{1,0,0,0,0,1,1},x] - 128*HPL[{1,0,0,0,1,0,1},x] + 
     1312*HPL[{1,0,0,0,1,1,1},x] - 384*HPL[{1,0,0,1,0,0,1},x] + 
     1440*HPL[{1,0,0,1,0,1,1},x] + 928*HPL[{1,0,0,1,1,0,1},x] + 
     8800*HPL[{1,0,0,1,1,1,1},x] - 512*HPL[{1,0,1,0,0,0,1},x] + 
     1120*HPL[{1,0,1,0,0,1,1},x] + 608*HPL[{1,0,1,0,1,0,1},x] + 
     6400*HPL[{1,0,1,0,1,1,1},x] - 32*HPL[{1,0,1,1,0,0,1},x] + 
     4672*HPL[{1,0,1,1,0,1,1},x] + 
     2752*HPL[{1,0,1,1,1,0,1},x] - 720*HPL[{1,1,0,0,0,0,1},x] + 
     576*HPL[{1,1,0,0,0,1,1},x] + 320*HPL[{1,1,0,0,1,0,1},x] + 
     7872*HPL[{1,1,0,0,1,1,1},x] - 320*HPL[{1,1,0,1,0,0,1},x] + 
     5120*HPL[{1,1,0,1,0,1,1},x] + 
     2688*HPL[{1,1,0,1,1,0,1},x] - 896*HPL[{1,1,1,0,0,0,1},x] + 
     6016*HPL[{1,1,1,0,0,1,1},x] + 
     2560*HPL[{1,1,1,0,1,0,1},x] + 
     2304*HPL[{1,1,1,1,0,0,1},x] - 
     368640*HPL[{1,1,1,1,1,1,1},x] + 
     4*(-589*HPL[{1},x] + 8*HPL[{0,1},x] - 1299*HPL[{1,1},x] + 
       8*HPL[{0,0,1},x] + 65*HPL[{0,1,1},x] + 12*HPL[{1,0,1},x] - 
       2788*HPL[{1,1,1},x] + 212*HPL[{0,0,1,1},x] + 
       106*HPL[{0,1,0,1},x] + 24*HPL[{0,1,1,1},x] + 
       106*HPL[{1,0,0,1},x] + 24*HPL[{1,0,1,1},x] + 
       16*HPL[{1,1,0,1},x] - 5568*HPL[{1,1,1,1},x] + 
       38*HPL[{0,0,0,0,1},x] + 68*HPL[{0,0,0,1,1},x] + 
       44*HPL[{0,0,1,0,1},x] + 600*HPL[{0,0,1,1,1},x] + 
       32*HPL[{0,1,0,0,1},x] + 398*HPL[{0,1,0,1,1},x] + 
       204*HPL[{0,1,1,0,1},x] + 56*HPL[{0,1,1,1,1},x] + 
       32*HPL[{1,0,0,0,1},x] + 398*HPL[{1,0,0,1,1},x] + 
       204*HPL[{1,0,1,0,1},x] + 56*HPL[{1,0,1,1,1},x] + 
       212*HPL[{1,1,0,0,1},x] + 48*HPL[{1,1,0,1,1},x] + 
       32*HPL[{1,1,1,0,1},x] - 11136*HPL[{1,1,1,1,1},x])*zeta[2] + 
     Log[-x]^4*((-55*HPL[{1},x])/6 - (70*HPL[{1,1},x])/3 + 
       (5*HPL[{0,0,1},x])/3 - 5*HPL[{0,1,1},x] - 5*HPL[{1,0,1},x] - 
       (140*HPL[{1,1,1},x])/3 - 5*HPL[{1},x]*zeta[2]) + 
     4*(243*HPL[{1},x] + 7*HPL[{0,1},x] + 588*HPL[{1,1},x] + 
       14*HPL[{0,0,1},x] + 72*HPL[{0,1,1},x] + 72*HPL[{1,0,1},x] + 
       1248*HPL[{1,1,1},x] + 12*HPL[{0,0,1,1},x] + 
       6*HPL[{0,1,0,1},x] + 216*HPL[{0,1,1,1},x] + 
       6*HPL[{1,0,0,1},x] + 216*HPL[{1,0,1,1},x] + 
       144*HPL[{1,1,0,1},x] + 2496*HPL[{1,1,1,1},x])*zeta[3] + 
     536*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2]*zeta[3] - 
     12*HPL[{1},x]*zeta[3]^2 + Log[-x]^3*(-160*HPL[{1},x] - 
       (4*HPL[{0,1},x])/3 - (1318*HPL[{1,1},x])/3 - 
       (8*HPL[{0,0,1},x])/3 - (244*HPL[{0,1,1},x])/3 - 
       (244*HPL[{1,0,1},x])/3 - 960*HPL[{1,1,1},x] - 
       (16*HPL[{0,0,1,1},x])/3 - (8*HPL[{0,1,0,1},x])/3 - 
       244*HPL[{0,1,1,1},x] - (8*HPL[{1,0,0,1},x])/3 - 
       244*HPL[{1,0,1,1},x] - (488*HPL[{1,1,0,1},x])/3 - 
       1920*HPL[{1,1,1,1},x] - (524*(HPL[{1},x] + 2*HPL[{1,1},x])*
         zeta[2])/3 - 20*HPL[{1},x]*zeta[3]) - 
     (2507*HPL[{1},x] + 4868*HPL[{1,1},x] - 184*HPL[{0,0,1},x] - 
       146*HPL[{0,1,1},x] - 146*HPL[{1,0,1},x] + 
       9736*HPL[{1,1,1},x])*zeta[4] + Log[-x]^2*(-1144*HPL[{1},x] - 
       82*HPL[{0,1},x] - 3094*HPL[{1,1},x] - 82*HPL[{0,0,1},x] - 
       566*HPL[{0,1,1},x] - 512*HPL[{1,0,1},x] - 
       7184*HPL[{1,1,1},x] - 216*HPL[{0,0,1,1},x] - 
       108*HPL[{0,1,0,1},x] - 1824*HPL[{0,1,1,1},x] - 
       108*HPL[{1,0,0,1},x] - 1824*HPL[{1,0,1,1},x] - 
       1216*HPL[{1,1,0,1},x] - 14976*HPL[{1,1,1,1},x] - 
       72*HPL[{0,0,0,0,1},x] - 52*HPL[{0,0,0,1,1},x] - 
       52*HPL[{0,0,1,0,1},x] - 432*HPL[{0,0,1,1,1},x] - 
       52*HPL[{0,1,0,0,1},x] - 516*HPL[{0,1,0,1,1},x] - 
       408*HPL[{0,1,1,0,1},x] - 4256*HPL[{0,1,1,1,1},x] - 
       52*HPL[{1,0,0,0,1},x] - 516*HPL[{1,0,0,1,1},x] - 
       408*HPL[{1,0,1,0,1},x] - 4256*HPL[{1,0,1,1,1},x] - 
       216*HPL[{1,1,0,0,1},x] - 3648*HPL[{1,1,0,1,1},x] - 
       2432*HPL[{1,1,1,0,1},x] - 29952*HPL[{1,1,1,1,1},x] - 
       12*(85*HPL[{1},x] + 202*HPL[{1,1},x] + 8*HPL[{0,0,1},x] + 
         32*HPL[{0,1,1},x] + 32*HPL[{1,0,1},x] + 404*HPL[{1,1,1},x])*
        zeta[2] - 4*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3] - 
       1603*HPL[{1},x]*zeta[4]) + 744*(HPL[{1},x] + 2*HPL[{1,1},x])*
      zeta[5] + Log[-x]*(-3920*HPL[{1},x] - 420*HPL[{0,1},x] - 
       9308*HPL[{1,1},x] - 328*HPL[{0,0,1},x] - 1132*HPL[{0,1,1},x] - 
       1008*HPL[{1,0,1},x] - 21136*HPL[{1,1,1},x] - 
       144*HPL[{0,0,0,1},x] - 428*HPL[{0,0,1,1},x] - 
       288*HPL[{0,1,0,1},x] - 3216*HPL[{0,1,1,1},x] - 
       272*HPL[{1,0,0,1},x] - 3360*HPL[{1,0,1,1},x] - 
       2368*HPL[{1,1,0,1},x] - 45456*HPL[{1,1,1,1},x] - 
       288*HPL[{0,0,0,0,1},x] - 424*HPL[{0,0,0,1,1},x] - 
       360*HPL[{0,0,1,0,1},x] - 384*HPL[{0,0,1,1,1},x] - 
       328*HPL[{0,1,0,0,1},x] - 672*HPL[{0,1,0,1,1},x] - 
       704*HPL[{0,1,1,0,1},x] - 8736*HPL[{0,1,1,1,1},x] - 
       328*HPL[{1,0,0,0,1},x] - 672*HPL[{1,0,0,1,1},x] - 
       704*HPL[{1,0,1,0,1},x] - 8736*HPL[{1,0,1,1,1},x] - 
       448*HPL[{1,1,0,0,1},x] - 7488*HPL[{1,1,0,1,1},x] - 
       4992*HPL[{1,1,1,0,1},x] - 92160*HPL[{1,1,1,1,1},x] - 
       1344*HPL[{0,0,0,0,1,1},x] - 672*HPL[{0,0,0,1,0,1},x] - 
       1272*HPL[{0,0,0,1,1,1},x] - 480*HPL[{0,0,1,0,0,1},x] - 
       952*HPL[{0,0,1,0,1,1},x] - 528*HPL[{0,0,1,1,0,1},x] - 
       256*HPL[{0,0,1,1,1,1},x] - 384*HPL[{0,1,0,0,0,1},x] - 
       792*HPL[{0,1,0,0,1,1},x] - 496*HPL[{0,1,0,1,0,1},x] - 
       1568*HPL[{0,1,0,1,1,1},x] - 560*HPL[{0,1,1,0,0,1},x] - 
       2112*HPL[{0,1,1,0,1,1},x] - 1664*HPL[{0,1,1,1,0,1},x] - 
       18720*HPL[{0,1,1,1,1,1},x] - 384*HPL[{1,0,0,0,0,1},x] - 
       792*HPL[{1,0,0,0,1,1},x] - 496*HPL[{1,0,0,1,0,1},x] - 
       1568*HPL[{1,0,0,1,1,1},x] - 560*HPL[{1,0,1,0,0,1},x] - 
       2112*HPL[{1,0,1,0,1,1},x] - 1664*HPL[{1,0,1,1,0,1},x] - 
       18720*HPL[{1,0,1,1,1,1},x] - 656*HPL[{1,1,0,0,0,1},x] - 
       1344*HPL[{1,1,0,0,1,1},x] - 1408*HPL[{1,1,0,1,0,1},x] - 
       17472*HPL[{1,1,0,1,1,1},x] - 896*HPL[{1,1,1,0,0,1},x] - 
       14976*HPL[{1,1,1,0,1,1},x] - 9984*HPL[{1,1,1,1,0,1},x] - 
       184320*HPL[{1,1,1,1,1,1},x] - 
       4*(635*HPL[{1},x] + 21*HPL[{0,1},x] + 1539*HPL[{1,1},x] + 
         42*HPL[{0,0,1},x] + 186*HPL[{0,1,1},x] + 
         186*HPL[{1,0,1},x] + 3264*HPL[{1,1,1},x] + 
         20*HPL[{0,0,1,1},x] + 10*HPL[{0,1,0,1},x] + 
         558*HPL[{0,1,1,1},x] + 10*HPL[{1,0,0,1},x] + 
         558*HPL[{1,0,1,1},x] + 372*HPL[{1,1,0,1},x] + 
         6528*HPL[{1,1,1,1},x])*zeta[2] + 
       4*(107*HPL[{1},x] + 256*HPL[{1,1},x] + 6*HPL[{0,0,1},x] + 
         42*HPL[{0,1,1},x] + 42*HPL[{1,0,1},x] + 512*HPL[{1,1,1},x])*
        zeta[3] + 256*HPL[{1},x]*zeta[2]*zeta[3] - 
       3340*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[4] + 
       272*HPL[{1},x]*zeta[5]) - 1665*HPL[{1},x]*zeta[6]
 
RT2B[5,2] = -840*HPL[{0,1},x] - 356*HPL[{0,0,1},x] + 
     104*HPL[{0,1,1},x] - 304*HPL[{1,0,1},x] - 
     528*HPL[{0,0,0,1},x] - 704*HPL[{0,0,1,1},x] - 
     432*HPL[{0,1,0,1},x] + 1984*HPL[{0,1,1,1},x] - 
     432*HPL[{1,0,0,1},x] + 672*HPL[{1,0,1,1},x] - 
     96*HPL[{1,1,0,1},x] + 116*HPL[{0,0,0,0,1},x] - 
     936*HPL[{0,0,0,1,1},x] - 464*HPL[{0,0,1,0,1},x] - 
     944*HPL[{0,0,1,1,1},x] - 304*HPL[{0,1,0,0,1},x] - 
     544*HPL[{0,1,0,1,1},x] - 288*HPL[{0,1,1,0,1},x] + 
     3296*HPL[{0,1,1,1,1},x] - 208*HPL[{1,0,0,0,1},x] - 
     544*HPL[{1,0,0,1,1},x] - 288*HPL[{1,0,1,0,1},x] + 
     1472*HPL[{1,0,1,1,1},x] - 288*HPL[{1,1,0,0,1},x] + 
     448*HPL[{1,1,0,1,1},x] - 64*HPL[{1,1,1,0,1},x] + 
     (25/3 + 5*HPL[{1},x])*Log[-x]^4 - 
     4*(105 + 38*HPL[{1},x] - 18*HPL[{0,1},x] + 12*HPL[{1,1},x] + 
       55*HPL[{0,0,1},x] - 110*HPL[{0,1,1},x] - 8*HPL[{1,0,1},x] + 
       8*HPL[{1,1,1},x])*zeta[2] + Log[-x]^3*(194 + 122*HPL[{1},x] + 
       38*HPL[{0,1},x] + (244*HPL[{1,1},x])/3 + (262*zeta[2])/3) - 
     4*(89 + 108*HPL[{1},x] + 22*HPL[{0,1},x] + 72*HPL[{1,1},x])*
      zeta[3] - 140*zeta[2]*zeta[3] + Log[-x]^2*(840 + 968*HPL[{1},x] + 
       292*HPL[{0,1},x] + 912*HPL[{1,1},x] - 2*HPL[{0,0,1},x] + 
       388*HPL[{0,1,1},x] + 192*HPL[{1,0,1},x] + 
       608*HPL[{1,1,1},x] + 2*(271 + 192*HPL[{1},x])*zeta[2] + 
       2*zeta[3]) - 2*(196 + 73*HPL[{1},x])*zeta[4] + 
     Log[-x]*(5100 + 2100*HPL[{1},x] + 204*HPL[{0,1},x] + 
       2088*HPL[{1,1},x] - 120*HPL[{0,0,1},x] + 1040*HPL[{0,1,1},x] + 
       384*HPL[{1,0,1},x] + 1872*HPL[{1,1,1},x] - 
       124*HPL[{0,0,0,1},x] - 72*HPL[{0,0,1,1},x] + 
       1680*HPL[{0,1,1,1},x] - 96*HPL[{1,0,0,1},x] + 
       768*HPL[{1,0,1,1},x] + 256*HPL[{1,1,0,1},x] + 
       1248*HPL[{1,1,1,1},x] + 4*(746 + 279*HPL[{1},x] + 
         51*HPL[{0,1},x] + 186*HPL[{1,1},x])*zeta[2] - 
       4*(101 + 42*HPL[{1},x])*zeta[3] + 3206*zeta[4]) - 52*zeta[5]
 
RT2C[5,2] = 5880 - 396*HPL[{0,0,1},x] + 120*HPL[{0,0,0,1},x] - 
     536*HPL[{0,0,1,1},x] - 208*HPL[{0,1,0,1},x] - 
     356*HPL[{0,0,0,0,1},x] - 272*HPL[{0,0,0,1,1},x] - 
     272*HPL[{0,0,1,0,1},x] + 336*HPL[{0,0,1,1,1},x] - 
     144*HPL[{0,1,0,0,1},x] + 224*HPL[{0,1,0,1,1},x] - 
     32*HPL[{0,1,1,0,1},x] + 240*HPL[{0,0,0,0,0,1},x] - 
     840*HPL[{0,0,0,0,1,1},x] - 304*HPL[{0,0,0,1,0,1},x] - 
     2080*HPL[{0,0,0,1,1,1},x] - 240*HPL[{0,0,1,0,0,1},x] - 
     1312*HPL[{0,0,1,0,1,1},x] - 544*HPL[{0,0,1,1,0,1},x] + 
     2720*HPL[{0,0,1,1,1,1},x] - 208*HPL[{0,1,0,0,0,1},x] - 
     544*HPL[{0,1,0,0,1,1},x] - 288*HPL[{0,1,0,1,0,1},x] + 
     1472*HPL[{0,1,0,1,1,1},x] - 288*HPL[{0,1,1,0,0,1},x] + 
     448*HPL[{0,1,1,0,1,1},x] - 64*HPL[{0,1,1,1,0,1},x] - 
     4*(-640 + 26*HPL[{0,1},x] + 35*HPL[{0,0,1},x] + 
       4*HPL[{0,1,1},x] + 32*HPL[{0,0,0,1},x] - 
       26*HPL[{0,0,1,1},x] - 8*HPL[{0,1,0,1},x] + 
       8*HPL[{0,1,1,1},x])*zeta[2] + Log[-x]^4*(-5/6 + 5*HPL[{0,1},x] + 
       5*zeta[2]) + 4*(-175 - 36*HPL[{0,1},x] + 22*HPL[{0,0,1},x] - 
       72*HPL[{0,1,1},x])*zeta[3] - 396*zeta[2]*zeta[3] + 12*zeta[3]^2 + 
     Log[-x]^3*(-30 + (122*HPL[{0,1},x])/3 - (8*HPL[{0,0,1},x])/3 + 
       (244*HPL[{0,1,1},x])/3 + (262*zeta[2])/3 + 20*zeta[3]) - 
     (-2715 + 146*HPL[{0,1},x])*zeta[4] + 
     Log[-x]^2*(540 + 56*HPL[{0,1},x] - 54*HPL[{0,0,1},x] + 
       304*HPL[{0,1,1},x] + 52*HPL[{0,0,0,1},x] + 
       84*HPL[{0,0,1,1},x] + 192*HPL[{0,1,0,1},x] + 
       608*HPL[{0,1,1,1},x] + 2*(287 + 192*HPL[{0,1},x])*zeta[2] + 
       2*zeta[3] + 1603*zeta[4]) + Log[-x]*(12*HPL[{0,1},x] - 
       168*HPL[{0,0,1},x] + 216*HPL[{0,1,1},x] + 
       164*HPL[{0,0,0,1},x] - 112*HPL[{0,0,1,1},x] + 
       128*HPL[{0,1,0,1},x] + 624*HPL[{0,1,1,1},x] - 
       192*HPL[{0,0,0,0,1},x] - 56*HPL[{0,0,0,1,1},x] - 
       224*HPL[{0,0,1,0,1},x] + 800*HPL[{0,0,1,1,1},x] - 
       96*HPL[{0,1,0,0,1},x] + 768*HPL[{0,1,0,1,1},x] + 
       256*HPL[{0,1,1,0,1},x] + 1248*HPL[{0,1,1,1,1},x] - 
       4*(48 - 93*HPL[{0,1},x] + 74*HPL[{0,0,1},x] - 
         186*HPL[{0,1,1},x])*zeta[2] - 24*(2 + 7*HPL[{0,1},x])*zeta[3] - 
       256*zeta[2]*zeta[3] + 134*zeta[4] - 272*zeta[5]) - 692*zeta[5] + 
     1665*zeta[6]
 
RT2[5,2] := (1-x)^2/x * RT2A[5,2] + (1-x) * RT2B[5,2] + RT2C[5,2] 



(***** Five loops, Log[T]^1 *****************************************)

RT2A[5,1] = 7700*HPL[{1},x] + 1300*HPL[{0,1},x] + 12300*HPL[{1,1},x] + 
     980*HPL[{0,0,1},x] + 580*HPL[{0,1,1},x] + 300*HPL[{1,0,1},x] + 
     23700*HPL[{1,1,1},x] + 820*HPL[{0,0,0,1},x] + 
     584*HPL[{0,0,1,1},x] + 384*HPL[{0,1,0,1},x] - 
     468*HPL[{0,1,1,1},x] + 460*HPL[{1,0,0,1},x] - 
     136*HPL[{1,0,1,1},x] + 184*HPL[{1,1,0,1},x] + 
     48992*HPL[{1,1,1,1},x] + 980*HPL[{0,0,0,0,1},x] + 
     588*HPL[{0,0,0,1,1},x] + 448*HPL[{0,0,1,0,1},x] - 
     180*HPL[{0,0,1,1,1},x] + 512*HPL[{0,1,0,0,1},x] - 
     256*HPL[{0,1,0,1,1},x] - 32*HPL[{0,1,1,0,1},x] - 
     2416*HPL[{0,1,1,1,1},x] + 508*HPL[{1,0,0,0,1},x] - 
     408*HPL[{1,0,0,1,1},x] + 8*HPL[{1,0,1,0,1},x] - 
     1056*HPL[{1,0,1,1,1},x] + 200*HPL[{1,1,0,0,1},x] - 
     288*HPL[{1,1,0,1,1},x] + 96*HPL[{1,1,1,0,1},x] + 
     103600*HPL[{1,1,1,1,1},x] + 1300*HPL[{0,0,0,0,0,1},x] + 
     772*HPL[{0,0,0,0,1,1},x] + 664*HPL[{0,0,0,1,0,1},x] + 
     1164*HPL[{0,0,0,1,1,1},x] + 728*HPL[{0,0,1,0,0,1},x] + 
     416*HPL[{0,0,1,0,1,1},x] + 192*HPL[{0,0,1,1,0,1},x] - 
     3536*HPL[{0,0,1,1,1,1},x] + 744*HPL[{0,1,0,0,0,1},x] + 
     256*HPL[{0,1,0,0,1,1},x] + 224*HPL[{0,1,0,1,0,1},x] - 
     2528*HPL[{0,1,0,1,1,1},x] + 608*HPL[{0,1,1,0,0,1},x] - 
     1728*HPL[{0,1,1,0,1,1},x] - 896*HPL[{0,1,1,1,0,1},x] - 
     3600*HPL[{0,1,1,1,1,1},x] + 764*HPL[{1,0,0,0,0,1},x] + 
     248*HPL[{1,0,0,0,1,1},x] + 216*HPL[{1,0,0,1,0,1},x] - 
     2880*HPL[{1,0,0,1,1,1},x] + 536*HPL[{1,0,1,0,0,1},x] - 
     1824*HPL[{1,0,1,0,1,1},x] - 864*HPL[{1,0,1,1,0,1},x] - 
     1728*HPL[{1,0,1,1,1,1},x] + 792*HPL[{1,1,0,0,0,1},x] - 
     2208*HPL[{1,1,0,0,1,1},x] - 736*HPL[{1,1,0,1,0,1},x] - 
     704*HPL[{1,1,0,1,1,1},x] - 480*HPL[{1,1,1,0,0,1},x] - 
     192*HPL[{1,1,1,0,1,1},x] + 64*HPL[{1,1,1,1,0,1},x] + 
     215040*HPL[{1,1,1,1,1,1},x] + 2600*HPL[{0,0,0,0,0,0,1},x] - 
     40*HPL[{0,0,0,0,0,1,1},x] + 536*HPL[{0,0,0,0,1,0,1},x] + 
     2784*HPL[{0,0,0,0,1,1,1},x] + 760*HPL[{0,0,0,1,0,0,1},x] + 
     1864*HPL[{0,0,0,1,0,1,1},x] + 
     1264*HPL[{0,0,0,1,1,0,1},x] + 
     1120*HPL[{0,0,0,1,1,1,1},x] + 840*HPL[{0,0,1,0,0,0,1},x] + 
     1832*HPL[{0,0,1,0,0,1,1},x] + 
     1232*HPL[{0,0,1,0,1,0,1},x] - 288*HPL[{0,0,1,0,1,1,1},x] + 
     1424*HPL[{0,0,1,1,0,0,1},x] - 960*HPL[{0,0,1,1,0,1,1},x] - 
     768*HPL[{0,0,1,1,1,0,1},x] - 11520*HPL[{0,0,1,1,1,1,1},
       x] + 880*HPL[{0,1,0,0,0,0,1},x] + 
     1816*HPL[{0,1,0,0,0,1,1},x] + 
     1216*HPL[{0,1,0,0,1,0,1},x] - 992*HPL[{0,1,0,0,1,1,1},x] + 
     1280*HPL[{0,1,0,1,0,0,1},x] - 
     1152*HPL[{0,1,0,1,0,1,1},x] - 704*HPL[{0,1,0,1,1,0,1},x] - 
     7776*HPL[{0,1,0,1,1,1,1},x] + 
     1312*HPL[{0,1,1,0,0,0,1},x] - 768*HPL[{0,1,1,0,0,1,1},x] - 
     320*HPL[{0,1,1,0,1,0,1},x] - 5440*HPL[{0,1,1,0,1,1,1},x] + 
     448*HPL[{0,1,1,1,0,0,1},x] - 3840*HPL[{0,1,1,1,0,1,1},x] - 
     2176*HPL[{0,1,1,1,1,0,1},x] + 880*HPL[{1,0,0,0,0,0,1},x] + 
     1816*HPL[{1,0,0,0,0,1,1},x] + 
     1216*HPL[{1,0,0,0,1,0,1},x] - 992*HPL[{1,0,0,0,1,1,1},x] + 
     1280*HPL[{1,0,0,1,0,0,1},x] - 
     1152*HPL[{1,0,0,1,0,1,1},x] - 704*HPL[{1,0,0,1,1,0,1},x] - 
     7776*HPL[{1,0,0,1,1,1,1},x] + 
     1312*HPL[{1,0,1,0,0,0,1},x] - 768*HPL[{1,0,1,0,0,1,1},x] - 
     320*HPL[{1,0,1,0,1,0,1},x] - 5440*HPL[{1,0,1,0,1,1,1},x] + 
     448*HPL[{1,0,1,1,0,0,1},x] - 3840*HPL[{1,0,1,1,0,1,1},x] - 
     2176*HPL[{1,0,1,1,1,0,1},x] + 
     1488*HPL[{1,1,0,0,0,0,1},x] - 192*HPL[{1,1,0,0,0,1,1},x] - 
     6848*HPL[{1,1,0,0,1,1,1},x] + 768*HPL[{1,1,0,1,0,0,1},x] - 
     4224*HPL[{1,1,0,1,0,1,1},x] - 
     2048*HPL[{1,1,0,1,1,0,1},x] + 
     1408*HPL[{1,1,1,0,0,0,1},x] - 
     4992*HPL[{1,1,1,0,0,1,1},x] - 
     1792*HPL[{1,1,1,0,1,0,1},x] - 
     1280*HPL[{1,1,1,1,0,0,1},x] + 
     430080*HPL[{1,1,1,1,1,1,1},x] + 
     10960*HPL[{0,0,0,0,0,0,1,1},x] + 
     5480*HPL[{0,0,0,0,0,1,0,1},x] - 
     120*HPL[{0,0,0,0,0,1,1,1},x] + 
     3624*HPL[{0,0,0,0,1,0,0,1},x] + 
     968*HPL[{0,0,0,0,1,0,1,1},x] + 
     1008*HPL[{0,0,0,0,1,1,0,1},x] + 
     5184*HPL[{0,0,0,0,1,1,1,1},x] + 
     2696*HPL[{0,0,0,1,0,0,0,1},x] + 
     1448*HPL[{0,0,0,1,0,0,1,1},x] + 
     1232*HPL[{0,0,0,1,0,1,0,1},x] + 
     4008*HPL[{0,0,0,1,0,1,1,1},x] + 
     1424*HPL[{0,0,0,1,1,0,0,1},x] + 
     3280*HPL[{0,0,0,1,1,0,1,1},x] + 
     2208*HPL[{0,0,0,1,1,1,0,1},x] + 
     2400*HPL[{0,0,0,1,1,1,1,1},x] + 
     2232*HPL[{0,0,1,0,0,0,0,1},x] + 
     1656*HPL[{0,0,1,0,0,0,1,1},x] + 
     1312*HPL[{0,0,1,0,0,1,0,1},x] + 
     3976*HPL[{0,0,1,0,0,1,1,1},x] + 
     1504*HPL[{0,0,1,0,1,0,0,1},x] + 
     2992*HPL[{0,0,1,0,1,0,1,1},x] + 
     1920*HPL[{0,0,1,0,1,1,0,1},x] - 
     1056*HPL[{0,0,1,0,1,1,1,1},x] + 
     1600*HPL[{0,0,1,1,0,0,0,1},x] + 
     3312*HPL[{0,0,1,1,0,0,1,1},x] + 
     2112*HPL[{0,0,1,1,0,1,0,1},x] - 
     2752*HPL[{0,0,1,1,0,1,1,1},x] + 
     2752*HPL[{0,0,1,1,1,0,0,1},x] - 
     3072*HPL[{0,0,1,1,1,0,1,1},x] - 
     2176*HPL[{0,0,1,1,1,1,0,1},x] - 
     24320*HPL[{0,0,1,1,1,1,1,1},x] + 
     2000*HPL[{0,1,0,0,0,0,0,1},x] + 
     1760*HPL[{0,1,0,0,0,0,1,1},x] + 
     1352*HPL[{0,1,0,0,0,1,0,1},x] + 
     3960*HPL[{0,1,0,0,0,1,1,1},x] + 
     1544*HPL[{0,1,0,0,1,0,0,1},x] + 
     2848*HPL[{0,1,0,0,1,0,1,1},x] + 
     1776*HPL[{0,1,0,0,1,1,0,1},x] - 
     2784*HPL[{0,1,0,0,1,1,1,1},x] + 
     1640*HPL[{0,1,0,1,0,0,0,1},x] + 
     2784*HPL[{0,1,0,1,0,0,1,1},x] + 
     1840*HPL[{0,1,0,1,0,1,0,1},x] - 
     3456*HPL[{0,1,0,1,0,1,1,1},x] + 
     2352*HPL[{0,1,0,1,1,0,0,1},x] - 
     3264*HPL[{0,1,0,1,1,0,1,1},x] - 
     2112*HPL[{0,1,0,1,1,1,0,1},x] - 
     16480*HPL[{0,1,0,1,1,1,1,1},x] + 
     1720*HPL[{0,1,1,0,0,0,0,1},x] + 
     2944*HPL[{0,1,1,0,0,0,1,1},x] + 
     2000*HPL[{0,1,1,0,0,1,0,1},x] - 
     3072*HPL[{0,1,1,0,0,1,1,1},x] + 
     2256*HPL[{0,1,1,0,1,0,0,1},x] - 
     2880*HPL[{0,1,1,0,1,0,1,1},x] - 
     1728*HPL[{0,1,1,0,1,1,0,1},x] - 
     12096*HPL[{0,1,1,0,1,1,1,1},x] + 
     2448*HPL[{0,1,1,1,0,0,0,1},x] - 
     2112*HPL[{0,1,1,1,0,0,1,1},x] - 
     960*HPL[{0,1,1,1,0,1,0,1},x] - 
     9472*HPL[{0,1,1,1,0,1,1,1},x] + 
     576*HPL[{0,1,1,1,1,0,0,1},x] - 
     7296*HPL[{0,1,1,1,1,0,1,1},x] - 
     4480*HPL[{0,1,1,1,1,1,0,1},x] + 
     2000*HPL[{1,0,0,0,0,0,0,1},x] + 
     1760*HPL[{1,0,0,0,0,0,1,1},x] + 
     1352*HPL[{1,0,0,0,0,1,0,1},x] + 
     3960*HPL[{1,0,0,0,0,1,1,1},x] + 
     1544*HPL[{1,0,0,0,1,0,0,1},x] + 
     2848*HPL[{1,0,0,0,1,0,1,1},x] + 
     1776*HPL[{1,0,0,0,1,1,0,1},x] - 
     2784*HPL[{1,0,0,0,1,1,1,1},x] + 
     1640*HPL[{1,0,0,1,0,0,0,1},x] + 
     2784*HPL[{1,0,0,1,0,0,1,1},x] + 
     1840*HPL[{1,0,0,1,0,1,0,1},x] - 
     3456*HPL[{1,0,0,1,0,1,1,1},x] + 
     2352*HPL[{1,0,0,1,1,0,0,1},x] - 
     3264*HPL[{1,0,0,1,1,0,1,1},x] - 
     2112*HPL[{1,0,0,1,1,1,0,1},x] - 
     16480*HPL[{1,0,0,1,1,1,1,1},x] + 
     1720*HPL[{1,0,1,0,0,0,0,1},x] + 
     2944*HPL[{1,0,1,0,0,0,1,1},x] + 
     2000*HPL[{1,0,1,0,0,1,0,1},x] - 
     3072*HPL[{1,0,1,0,0,1,1,1},x] + 
     2256*HPL[{1,0,1,0,1,0,0,1},x] - 
     2880*HPL[{1,0,1,0,1,0,1,1},x] - 
     1728*HPL[{1,0,1,0,1,1,0,1},x] - 
     12096*HPL[{1,0,1,0,1,1,1,1},x] + 
     2448*HPL[{1,0,1,1,0,0,0,1},x] - 
     2112*HPL[{1,0,1,1,0,0,1,1},x] - 
     960*HPL[{1,0,1,1,0,1,0,1},x] - 
     9472*HPL[{1,0,1,1,0,1,1,1},x] + 
     576*HPL[{1,0,1,1,1,0,0,1},x] - 
     7296*HPL[{1,0,1,1,1,0,1,1},x] - 
     4480*HPL[{1,0,1,1,1,1,0,1},x] + 
     1760*HPL[{1,1,0,0,0,0,0,1},x] + 
     3632*HPL[{1,1,0,0,0,0,1,1},x] + 
     2432*HPL[{1,1,0,0,0,1,0,1},x] - 
     1984*HPL[{1,1,0,0,0,1,1,1},x] + 
     2560*HPL[{1,1,0,0,1,0,0,1},x] - 
     2304*HPL[{1,1,0,0,1,0,1,1},x] - 
     1408*HPL[{1,1,0,0,1,1,0,1},x] - 
     15552*HPL[{1,1,0,0,1,1,1,1},x] + 
     2624*HPL[{1,1,0,1,0,0,0,1},x] - 
     1536*HPL[{1,1,0,1,0,0,1,1},x] - 
     640*HPL[{1,1,0,1,0,1,0,1},x] - 
     10880*HPL[{1,1,0,1,0,1,1,1},x] + 
     896*HPL[{1,1,0,1,1,0,0,1},x] - 
     7680*HPL[{1,1,0,1,1,0,1,1},x] - 
     4352*HPL[{1,1,0,1,1,1,0,1},x] + 
     2976*HPL[{1,1,1,0,0,0,0,1},x] - 
     384*HPL[{1,1,1,0,0,0,1,1},x] - 
     13696*HPL[{1,1,1,0,0,1,1,1},x] + 
     1536*HPL[{1,1,1,0,1,0,0,1},x] - 
     8448*HPL[{1,1,1,0,1,0,1,1},x] - 
     4096*HPL[{1,1,1,0,1,1,0,1},x] + 
     2816*HPL[{1,1,1,1,0,0,0,1},x] - 
     9984*HPL[{1,1,1,1,0,0,1,1},x] - 
     3584*HPL[{1,1,1,1,0,1,0,1},x] - 
     2560*HPL[{1,1,1,1,1,0,0,1},x] + 
     860160*HPL[{1,1,1,1,1,1,1,1},x] - 
     4*(-665*HPL[{1},x] + 6*HPL[{0,1},x] - 1461*HPL[{1,1},x] + 
       5*HPL[{0,0,1},x] + 96*HPL[{0,1,1},x] + 18*HPL[{1,0,1},x] - 
       3179*HPL[{1,1,1},x] + 3*HPL[{0,0,0,1},x] + 
       178*HPL[{0,0,1,1},x] + 90*HPL[{0,1,0,1},x] + 
       193*HPL[{0,1,1,1},x] + 80*HPL[{1,0,0,1},x] + 
       92*HPL[{1,0,1,1},x] + 28*HPL[{1,1,0,1},x] - 
       6728*HPL[{1,1,1,1},x] + 6*HPL[{0,0,0,0,1},x] + 
       84*HPL[{0,0,0,1,1},x] + 44*HPL[{0,0,1,0,1},x] + 
       632*HPL[{0,0,1,1,1},x] + 24*HPL[{0,1,0,0,1},x] + 
       430*HPL[{0,1,0,1,1},x] + 220*HPL[{0,1,1,0,1},x] + 
       112*HPL[{0,1,1,1,1},x] + 24*HPL[{1,0,0,0,1},x] + 
       430*HPL[{1,0,0,1,1},x] + 220*HPL[{1,0,1,0,1},x] + 
       112*HPL[{1,0,1,1,1},x] + 212*HPL[{1,1,0,0,1},x] + 
       96*HPL[{1,1,0,1,1},x] + 64*HPL[{1,1,1,0,1},x] - 
       13440*HPL[{1,1,1,1,1},x] + 268*HPL[{0,0,0,0,1,1},x] + 
       134*HPL[{0,0,0,1,0,1},x] + 252*HPL[{0,0,0,1,1,1},x] + 
       78*HPL[{0,0,1,0,0,1},x] + 276*HPL[{0,0,1,0,1,1},x] + 
       192*HPL[{0,0,1,1,0,1},x] + 1472*HPL[{0,0,1,1,1,1},x] + 
       50*HPL[{0,1,0,0,0,1},x] + 288*HPL[{0,1,0,0,1,1},x] + 
       172*HPL[{0,1,0,1,0,1},x] + 1078*HPL[{0,1,0,1,1,1},x] + 
       100*HPL[{0,1,1,0,0,1},x] + 772*HPL[{0,1,1,0,1,1},x] + 
       448*HPL[{0,1,1,1,0,1},x] + 240*HPL[{0,1,1,1,1,1},x] + 
       50*HPL[{1,0,0,0,0,1},x] + 288*HPL[{1,0,0,0,1,1},x] + 
       172*HPL[{1,0,0,1,0,1},x] + 1078*HPL[{1,0,0,1,1,1},x] + 
       100*HPL[{1,0,1,0,0,1},x] + 772*HPL[{1,0,1,0,1,1},x] + 
       448*HPL[{1,0,1,1,0,1},x] + 240*HPL[{1,0,1,1,1,1},x] + 
       48*HPL[{1,1,0,0,0,1},x] + 860*HPL[{1,1,0,0,1,1},x] + 
       440*HPL[{1,1,0,1,0,1},x] + 224*HPL[{1,1,0,1,1,1},x] + 
       424*HPL[{1,1,1,0,0,1},x] + 192*HPL[{1,1,1,0,1,1},x] + 
       128*HPL[{1,1,1,1,0,1},x] - 26880*HPL[{1,1,1,1,1,1},x])*
      zeta[2] - 4*(263*HPL[{1},x] + 14*HPL[{0,1},x] + 631*HPL[{1,1},x] + 
       14*HPL[{0,0,1},x] + 75*HPL[{0,1,1},x] + 68*HPL[{1,0,1},x] + 
       1400*HPL[{1,1,1},x] + 28*HPL[{0,0,1,1},x] + 
       14*HPL[{0,1,0,1},x] + 240*HPL[{0,1,1,1},x] + 
       14*HPL[{1,0,0,1},x] + 240*HPL[{1,0,1,1},x] + 
       160*HPL[{1,1,0,1},x] + 2880*HPL[{1,1,1,1},x] + 
       44*HPL[{0,0,0,0,1},x] + 8*HPL[{0,0,1,0,1},x] + 
       40*HPL[{0,0,1,1,1},x] + 12*HPL[{0,1,0,0,1},x] + 
       58*HPL[{0,1,0,1,1},x] + 52*HPL[{0,1,1,0,1},x] + 
       560*HPL[{0,1,1,1,1},x] + 12*HPL[{1,0,0,0,1},x] + 
       58*HPL[{1,0,0,1,1},x] + 52*HPL[{1,0,1,0,1},x] + 
       560*HPL[{1,0,1,1,1},x] + 28*HPL[{1,1,0,0,1},x] + 
       480*HPL[{1,1,0,1,1},x] + 320*HPL[{1,1,1,0,1},x] + 
       5760*HPL[{1,1,1,1,1},x])*zeta[3] - 
     4*(135*HPL[{1},x] + 316*HPL[{1,1},x] + 6*HPL[{0,0,1},x] + 
       46*HPL[{0,1,1},x] + 46*HPL[{1,0,1},x] + 632*HPL[{1,1,1},x])*
      zeta[2]*zeta[3] + 44*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3]^2 + 
     Log[-x]^4*((35*HPL[{1},x])/6 - (5*HPL[{0,1},x])/6 + 
       (125*HPL[{1,1},x])/6 - (5*HPL[{0,0,1},x])/3 + 
       5*HPL[{0,1,1},x] + 5*HPL[{1,0,1},x] + (140*HPL[{1,1,1},x])/
        3 - (10*HPL[{0,0,1,1},x])/3 - (5*HPL[{0,1,0,1},x])/3 + 
       15*HPL[{0,1,1,1},x] - (5*HPL[{1,0,0,1},x])/3 + 
       15*HPL[{1,0,1,1},x] + 10*HPL[{1,1,0,1},x] + 
       (280*HPL[{1,1,1,1},x])/3 + 5*(HPL[{1},x] + 2*HPL[{1,1},x])*
        zeta[2] + (32*HPL[{1},x]*zeta[3])/3) - 
     (-2816*HPL[{1},x] + 220*HPL[{0,1},x] - 6249*HPL[{1,1},x] + 
       440*HPL[{0,0,1},x] + 202*HPL[{0,1,1},x] + 
       202*HPL[{1,0,1},x] - 12296*HPL[{1,1,1},x] + 
       1840*HPL[{0,0,1,1},x] + 920*HPL[{0,1,0,1},x] + 
       606*HPL[{0,1,1,1},x] + 920*HPL[{1,0,0,1},x] + 
       606*HPL[{1,0,1,1},x] + 404*HPL[{1,1,0,1},x] - 
       24592*HPL[{1,1,1,1},x])*zeta[4] - 322*HPL[{1},x]*zeta[3]*
      zeta[4] + Log[-x]^3*((400*HPL[{1},x])/3 - 2*HPL[{0,1},x] + 
       424*HPL[{1,1},x] - 2*HPL[{0,0,1},x] + (224*HPL[{0,1,1},x])/3 + 
       76*HPL[{1,0,1},x] + (3062*HPL[{1,1,1},x])/3 - 
       (16*HPL[{0,0,1,1},x])/3 - (8*HPL[{0,1,0,1},x])/3 + 
       276*HPL[{0,1,1,1},x] - (8*HPL[{1,0,0,1},x])/3 + 
       276*HPL[{1,0,1,1},x] + 184*HPL[{1,1,0,1},x] + 
       (6400*HPL[{1,1,1,1},x])/3 - 16*HPL[{0,0,0,0,1},x] - 
       (4*HPL[{0,0,0,1,1},x])/3 - (4*HPL[{0,0,1,0,1},x])/3 - 
       (32*HPL[{0,0,1,1,1},x])/3 - (4*HPL[{0,1,0,0,1},x])/3 + 
       24*HPL[{0,1,0,1,1},x] + (80*HPL[{0,1,1,0,1},x])/3 + 
       644*HPL[{0,1,1,1,1},x] - (4*HPL[{1,0,0,0,1},x])/3 + 
       24*HPL[{1,0,0,1,1},x] + (80*HPL[{1,0,1,0,1},x])/3 + 
       644*HPL[{1,0,1,1,1},x] - (16*HPL[{1,1,0,0,1},x])/3 + 
       552*HPL[{1,1,0,1,1},x] + 368*HPL[{1,1,1,0,1},x] + 
       (12800*HPL[{1,1,1,1,1},x])/3 + 
       (4*(113*HPL[{1},x] + 278*HPL[{1,1},x] - 11*HPL[{0,0,1},x] + 
          52*HPL[{0,1,1},x] + 52*HPL[{1,0,1},x] + 
          556*HPL[{1,1,1},x])*zeta[2])/3 + 
       36*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3] + 
       154*HPL[{1},x]*zeta[4]) - 4*(203*HPL[{1},x] + 436*HPL[{1,1},x] + 
       30*HPL[{0,0,1},x] + 30*HPL[{0,1,1},x] + 30*HPL[{1,0,1},x] + 
       872*HPL[{1,1,1},x])*zeta[5] - 328*HPL[{1},x]*zeta[2]*zeta[5] + 
     Log[-x]^2*(1200*HPL[{1},x] + 112*HPL[{0,1},x] + 3256*HPL[{1,1},x] + 
       76*HPL[{0,0,1},x] + 594*HPL[{0,1,1},x] + 496*HPL[{1,0,1},x] + 
       7726*HPL[{1,1,1},x] + 4*HPL[{0,0,0,1},x] + 
       222*HPL[{0,0,1,1},x] + 124*HPL[{0,1,0,1},x] + 
       1838*HPL[{0,1,1,1},x] + 124*HPL[{1,0,0,1},x] + 
       1872*HPL[{1,0,1,1},x] + 1280*HPL[{1,1,0,1},x] + 
       16936*HPL[{1,1,1,1},x] + 8*HPL[{0,0,0,0,1},x] + 
       52*HPL[{0,0,0,1,1},x] + 52*HPL[{0,0,1,0,1},x] + 
       496*HPL[{0,0,1,1,1},x] + 52*HPL[{0,1,0,0,1},x] + 
       564*HPL[{0,1,0,1,1},x] + 440*HPL[{0,1,1,0,1},x] + 
       4816*HPL[{0,1,1,1,1},x] + 52*HPL[{1,0,0,0,1},x] + 
       564*HPL[{1,0,0,1,1},x] + 440*HPL[{1,0,1,0,1},x] + 
       4816*HPL[{1,0,1,1,1},x] + 248*HPL[{1,1,0,0,1},x] + 
       4128*HPL[{1,1,0,1,1},x] + 2752*HPL[{1,1,1,0,1},x] + 
       34560*HPL[{1,1,1,1,1},x] + 16*HPL[{0,0,0,0,1,1},x] + 
       8*HPL[{0,0,0,1,0,1},x] + 156*HPL[{0,0,0,1,1,1},x] + 
       8*HPL[{0,0,1,0,0,1},x] + 156*HPL[{0,0,1,0,1,1},x] + 
       104*HPL[{0,0,1,1,0,1},x] + 992*HPL[{0,0,1,1,1,1},x] + 
       8*HPL[{0,1,0,0,0,1},x] + 156*HPL[{0,1,0,0,1,1},x] + 
       104*HPL[{0,1,0,1,0,1},x] + 1444*HPL[{0,1,0,1,1,1},x] + 
       104*HPL[{0,1,1,0,0,1},x] + 1512*HPL[{0,1,1,0,1,1},x] + 
       1072*HPL[{0,1,1,1,0,1},x] + 10320*HPL[{0,1,1,1,1,1},x] + 
       8*HPL[{1,0,0,0,0,1},x] + 156*HPL[{1,0,0,0,1,1},x] + 
       104*HPL[{1,0,0,1,0,1},x] + 1444*HPL[{1,0,0,1,1,1},x] + 
       104*HPL[{1,0,1,0,0,1},x] + 1512*HPL[{1,0,1,0,1,1},x] + 
       1072*HPL[{1,0,1,1,0,1},x] + 10320*HPL[{1,0,1,1,1,1},x] + 
       104*HPL[{1,1,0,0,0,1},x] + 1128*HPL[{1,1,0,0,1,1},x] + 
       880*HPL[{1,1,0,1,0,1},x] + 9632*HPL[{1,1,0,1,1,1},x] + 
       496*HPL[{1,1,1,0,0,1},x] + 8256*HPL[{1,1,1,0,1,1},x] + 
       5504*HPL[{1,1,1,1,0,1},x] + 69120*HPL[{1,1,1,1,1,1},x] + 
       4*(255*HPL[{1},x] + 8*HPL[{0,1},x] + 668*HPL[{1,1},x] + 
         16*HPL[{0,0,1},x] + 116*HPL[{0,1,1},x] + 
         116*HPL[{1,0,1},x] + 1452*HPL[{1,1,1},x] + 
         32*HPL[{0,0,1,1},x] + 16*HPL[{0,1,0,1},x] + 
         348*HPL[{0,1,1,1},x] + 16*HPL[{1,0,0,1},x] + 
         348*HPL[{1,0,1,1},x] + 232*HPL[{1,1,0,1},x] + 
         2904*HPL[{1,1,1,1},x])*zeta[2] + 
       4*(8*HPL[{1},x] + 18*HPL[{1,1},x] + 3*HPL[{0,0,1},x] + 
         2*HPL[{0,1,1},x] + 2*HPL[{1,0,1},x] + 36*HPL[{1,1,1},x])*
        zeta[3] + 128*HPL[{1},x]*zeta[2]*zeta[3] + 
       1783*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[4] + 
       136*HPL[{1},x]*zeta[5]) + 1045*(HPL[{1},x] + 2*HPL[{1,1},x])*
      zeta[6] + Log[-x]*(5000*HPL[{1},x] + 800*HPL[{0,1},x] + 
       10640*HPL[{1,1},x] + 540*HPL[{0,0,1},x] + 
       1572*HPL[{0,1,1},x] + 1152*HPL[{1,0,1},x] + 
       23292*HPL[{1,1,1},x] + 280*HPL[{0,0,0,1},x] + 
       968*HPL[{0,0,1,1},x] + 576*HPL[{0,1,0,1},x] + 
       3420*HPL[{0,1,1,1},x] + 560*HPL[{1,0,0,1},x] + 
       3568*HPL[{1,0,1,1},x] + 2576*HPL[{1,1,0,1},x] + 
       50720*HPL[{1,1,1,1},x] + 280*HPL[{0,0,0,0,1},x] + 
       920*HPL[{0,0,0,1,1},x] + 552*HPL[{0,0,1,0,1},x] + 
       1212*HPL[{0,0,1,1,1},x] + 488*HPL[{0,1,0,0,1},x] + 
       1280*HPL[{0,1,0,1,1},x] + 1024*HPL[{0,1,1,0,1},x] + 
       8608*HPL[{0,1,1,1,1},x] + 440*HPL[{1,0,0,0,1},x] + 
       1200*HPL[{1,0,0,1,1},x] + 1008*HPL[{1,0,1,0,1},x] + 
       9184*HPL[{1,0,1,1,1},x] + 816*HPL[{1,1,0,0,1},x] + 
       8256*HPL[{1,1,0,1,1},x] + 5632*HPL[{1,1,1,0,1},x] + 
       106800*HPL[{1,1,1,1,1},x] + 1728*HPL[{0,0,0,0,1,1},x] + 
       864*HPL[{0,0,0,1,0,1},x] + 1560*HPL[{0,0,0,1,1,1},x] + 
       672*HPL[{0,0,1,0,0,1},x] + 1240*HPL[{0,0,1,0,1,1},x] + 
       720*HPL[{0,0,1,1,0,1},x] + 1536*HPL[{0,0,1,1,1,1},x] + 
       576*HPL[{0,1,0,0,0,1},x] + 1080*HPL[{0,1,0,0,1,1},x] + 
       688*HPL[{0,1,0,1,0,1},x] + 2688*HPL[{0,1,0,1,1,1},x] + 
       752*HPL[{0,1,1,0,0,1},x] + 3072*HPL[{0,1,1,0,1,1},x] + 
       2304*HPL[{0,1,1,1,0,1},x] + 21600*HPL[{0,1,1,1,1,1},x] + 
       576*HPL[{1,0,0,0,0,1},x] + 1080*HPL[{1,0,0,0,1,1},x] + 
       688*HPL[{1,0,0,1,0,1},x] + 2688*HPL[{1,0,0,1,1,1},x] + 
       752*HPL[{1,0,1,0,0,1},x] + 3072*HPL[{1,0,1,0,1,1},x] + 
       2304*HPL[{1,0,1,1,0,1},x] + 21600*HPL[{1,0,1,1,1,1},x] + 
       848*HPL[{1,1,0,0,0,1},x] + 2304*HPL[{1,1,0,0,1,1},x] + 
       2048*HPL[{1,1,0,1,0,1},x] + 20160*HPL[{1,1,0,1,1,1},x] + 
       1536*HPL[{1,1,1,0,0,1},x] + 17280*HPL[{1,1,1,0,1,1},x] + 
       11520*HPL[{1,1,1,1,0,1},x] + 215040*HPL[{1,1,1,1,1,1},x] + 
       800*HPL[{0,0,0,0,0,0,1},x] + 400*HPL[{0,0,0,0,0,1,1},
         x] + 400*HPL[{0,0,0,0,1,0,1},x] + 
       4224*HPL[{0,0,0,0,1,1,1},x] + 432*HPL[{0,0,0,1,0,0,1},
         x] + 3040*HPL[{0,0,0,1,0,1,1},x] + 
       1792*HPL[{0,0,0,1,1,0,1},x] + 3640*HPL[{0,0,0,1,1,1,1},
         x] + 464*HPL[{0,0,1,0,0,0,1},x] + 
       2720*HPL[{0,0,1,0,0,1,1},x] + 1600*HPL[{0,0,1,0,1,0,1},
         x] + 2808*HPL[{0,0,1,0,1,1,1},x] + 
       1408*HPL[{0,0,1,1,0,0,1},x] + 2032*HPL[{0,0,1,1,0,1,1},
         x] + 1248*HPL[{0,0,1,1,1,0,1},x] + 
       2560*HPL[{0,0,1,1,1,1,1},x] + 480*HPL[{0,1,0,0,0,0,1},
         x] + 2560*HPL[{0,1,0,0,0,1,1},x] + 
       1504*HPL[{0,1,0,0,1,0,1},x] + 2392*HPL[{0,1,0,0,1,1,1},
         x] + 1248*HPL[{0,1,0,1,0,0,1},x] + 
       2000*HPL[{0,1,0,1,0,1,1},x] + 1344*HPL[{0,1,0,1,1,0,1},
         x] + 5760*HPL[{0,1,0,1,1,1,1},x] + 
       1120*HPL[{0,1,1,0,0,0,1},x] + 2064*HPL[{0,1,1,0,0,1,1},
         x] + 1408*HPL[{0,1,1,0,1,0,1},x] + 
       7168*HPL[{0,1,1,0,1,1,1},x] + 1408*HPL[{0,1,1,1,0,0,1},
         x] + 6912*HPL[{0,1,1,1,0,1,1},x] + 
       4864*HPL[{0,1,1,1,1,0,1},x] + 44640*HPL[{0,1,1,1,1,1,1},
         x] + 480*HPL[{1,0,0,0,0,0,1},x] + 
       2560*HPL[{1,0,0,0,0,1,1},x] + 1504*HPL[{1,0,0,0,1,0,1},
         x] + 2392*HPL[{1,0,0,0,1,1,1},x] + 
       1248*HPL[{1,0,0,1,0,0,1},x] + 2000*HPL[{1,0,0,1,0,1,1},
         x] + 1344*HPL[{1,0,0,1,1,0,1},x] + 
       5760*HPL[{1,0,0,1,1,1,1},x] + 1120*HPL[{1,0,1,0,0,0,1},
         x] + 2064*HPL[{1,0,1,0,0,1,1},x] + 
       1408*HPL[{1,0,1,0,1,0,1},x] + 7168*HPL[{1,0,1,0,1,1,1},
         x] + 1408*HPL[{1,0,1,1,0,0,1},x] + 
       6912*HPL[{1,0,1,1,0,1,1},x] + 4864*HPL[{1,0,1,1,1,0,1},
         x] + 44640*HPL[{1,0,1,1,1,1,1},x] + 
       1152*HPL[{1,1,0,0,0,0,1},x] + 2160*HPL[{1,1,0,0,0,1,1},
         x] + 1376*HPL[{1,1,0,0,1,0,1},x] + 
       5376*HPL[{1,1,0,0,1,1,1},x] + 1504*HPL[{1,1,0,1,0,0,1},
         x] + 6144*HPL[{1,1,0,1,0,1,1},x] + 
       4608*HPL[{1,1,0,1,1,0,1},x] + 43200*HPL[{1,1,0,1,1,1,1},
         x] + 1696*HPL[{1,1,1,0,0,0,1},x] + 
       4608*HPL[{1,1,1,0,0,1,1},x] + 4096*HPL[{1,1,1,0,1,0,1},
         x] + 40320*HPL[{1,1,1,0,1,1,1},x] + 
       3072*HPL[{1,1,1,1,0,0,1},x] + 34560*HPL[{1,1,1,1,0,1,1},
         x] + 23040*HPL[{1,1,1,1,1,0,1},x] + 
       430080*HPL[{1,1,1,1,1,1,1},x] + 
       4*(715*HPL[{1},x] + 49*HPL[{0,1},x] + 1755*HPL[{1,1},x] + 
         49*HPL[{0,0,1},x] + 223*HPL[{0,1,1},x] + 
         202*HPL[{1,0,1},x] + 3887*HPL[{1,1,1},x] + 
         84*HPL[{0,0,1,1},x] + 42*HPL[{0,1,0,1},x] + 
         678*HPL[{0,1,1,1},x] + 42*HPL[{1,0,0,1},x] + 
         678*HPL[{1,0,1,1},x] + 452*HPL[{1,1,0,1},x] + 
         8000*HPL[{1,1,1,1},x] + 52*HPL[{0,0,0,0,1},x] + 
         82*HPL[{0,0,0,1,1},x] + 66*HPL[{0,0,1,0,1},x] + 
         104*HPL[{0,0,1,1,1},x] + 58*HPL[{0,1,0,0,1},x] + 
         142*HPL[{0,1,0,1,1},x] + 132*HPL[{0,1,1,0,1},x] + 
         1582*HPL[{0,1,1,1,1},x] + 58*HPL[{1,0,0,0,1},x] + 
         142*HPL[{1,0,0,1,1},x] + 132*HPL[{1,0,1,0,1},x] + 
         1582*HPL[{1,0,1,1,1},x] + 84*HPL[{1,1,0,0,1},x] + 
         1356*HPL[{1,1,0,1,1},x] + 904*HPL[{1,1,1,0,1},x] + 
         16000*HPL[{1,1,1,1,1},x])*zeta[2] - 
       4*(93*HPL[{1},x] - HPL[{0,1},x] + 251*HPL[{1,1},x] - 
         2*HPL[{0,0,1},x] + 42*HPL[{0,1,1},x] + 42*HPL[{1,0,1},x] + 
         544*HPL[{1,1,1},x] - 4*HPL[{0,0,1,1},x] - 
         2*HPL[{0,1,0,1},x] + 126*HPL[{0,1,1,1},x] - 
         2*HPL[{1,0,0,1},x] + 126*HPL[{1,0,1,1},x] + 
         84*HPL[{1,1,0,1},x] + 1088*HPL[{1,1,1,1},x])*zeta[3] - 
       160*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2]*zeta[3] + 
       40*HPL[{1},x]*zeta[3]^2 + (3961*HPL[{1},x] + 9096*HPL[{1,1},x] + 
         332*HPL[{0,0,1},x] + 1174*HPL[{0,1,1},x] + 
         1174*HPL[{1,0,1},x] + 18192*HPL[{1,1,1},x])*zeta[4] - 
       144*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[5] + 
       (6543*HPL[{1},x]*zeta[6])/2) - 600*HPL[{1},x]*zeta[7]
 
RT2B[5,1] = 2600*HPL[{0,1},x] + 20*HPL[{0,0,1},x] + 
     1160*HPL[{0,1,1},x] + 600*HPL[{1,0,1},x] + 
     1764*HPL[{0,0,0,1},x] + 516*HPL[{0,0,1,1},x] + 
     504*HPL[{0,1,0,1},x] - 936*HPL[{0,1,1,1},x] + 
     504*HPL[{1,0,0,1},x] - 272*HPL[{1,0,1,1},x] + 
     368*HPL[{1,1,0,1},x] - 480*HPL[{0,0,0,0,1},x] + 
     1664*HPL[{0,0,0,1,1},x] + 760*HPL[{0,0,1,0,1},x] + 
     1456*HPL[{0,0,1,1,1},x] + 504*HPL[{0,1,0,0,1},x] + 
     864*HPL[{0,1,0,1,1},x] + 480*HPL[{0,1,1,0,1},x] - 
     4832*HPL[{0,1,1,1,1},x] + 264*HPL[{1,0,0,0,1},x] + 
     864*HPL[{1,0,0,1,1},x] + 480*HPL[{1,0,1,0,1},x] - 
     2112*HPL[{1,0,1,1,1},x] + 480*HPL[{1,1,0,0,1},x] - 
     576*HPL[{1,1,0,1,1},x] + 192*HPL[{1,1,1,0,1},x] + 
     2160*HPL[{0,0,0,0,0,1},x] - 948*HPL[{0,0,0,0,1,1},x] - 
     72*HPL[{0,0,0,1,0,1},x] + 2344*HPL[{0,0,0,1,1,1},x] + 
     56*HPL[{0,0,1,0,0,1},x] + 1312*HPL[{0,0,1,0,1,1},x] + 
     800*HPL[{0,0,1,1,0,1},x] + 1936*HPL[{0,0,1,1,1,1},x] + 
     88*HPL[{0,1,0,0,0,1},x] + 992*HPL[{0,1,0,0,1,1},x] + 
     608*HPL[{0,1,0,1,0,1},x] + 1088*HPL[{0,1,0,1,1,1},x] + 
     608*HPL[{0,1,1,0,0,1},x] + 576*HPL[{0,1,1,0,1,1},x] + 
     320*HPL[{0,1,1,1,0,1},x] - 7200*HPL[{0,1,1,1,1,1},x] + 
     40*HPL[{1,0,0,0,0,1},x] + 688*HPL[{1,0,0,0,1,1},x] + 
     432*HPL[{1,0,0,1,0,1},x] + 1088*HPL[{1,0,0,1,1,1},x] + 
     304*HPL[{1,0,1,0,0,1},x] + 576*HPL[{1,0,1,0,1,1},x] + 
     320*HPL[{1,0,1,1,0,1},x] - 3456*HPL[{1,0,1,1,1,1},x] + 
     176*HPL[{1,1,0,0,0,1},x] + 576*HPL[{1,1,0,0,1,1},x] + 
     320*HPL[{1,1,0,1,0,1},x] - 1408*HPL[{1,1,0,1,1,1},x] + 
     320*HPL[{1,1,1,0,0,1},x] - 384*HPL[{1,1,1,0,1,1},x] + 
     128*HPL[{1,1,1,1,0,1},x] + Log[-x]^4*(-29/6 - (15*HPL[{1},x])/2 - 
       (25*HPL[{0,1},x])/6 - 5*HPL[{1,1},x] - (5*zeta[2])/2) + 
     4*(325 + 75*HPL[{1},x] + 7*HPL[{0,1},x] + 46*HPL[{1,1},x] + 
       81*HPL[{0,0,1},x] - 134*HPL[{0,1,1},x] + 12*HPL[{1,0,1},x] + 
       24*HPL[{1,1,1},x] + 6*HPL[{0,0,0,1},x] + 
       71*HPL[{0,0,1,1},x] + 36*HPL[{0,1,0,1},x] - 
       282*HPL[{0,1,1,1},x] + 52*HPL[{1,0,0,1},x] - 
       88*HPL[{1,0,1,1},x] + 8*HPL[{1,1,0,1},x] + 
       16*HPL[{1,1,1,1},x])*zeta[2] + 
     Log[-x]^3*(-740/3 - (460*HPL[{1},x])/3 - (194*HPL[{0,1},x])/3 - 
       138*HPL[{1,1},x] - (242*HPL[{0,1,1},x])/3 - 
       32*HPL[{1,0,1},x] - 92*HPL[{1,1,1},x] - 
       (2*(255 + 104*HPL[{1},x])*zeta[2])/3 - 18*zeta[3]) + 
     4*(5 + 126*HPL[{1},x] + 30*HPL[{0,1},x] + 120*HPL[{1,1},x] + 
       HPL[{0,0,1},x] + 50*HPL[{0,1,1},x] + 24*HPL[{1,0,1},x] + 
       80*HPL[{1,1,1},x])*zeta[3] + 8*(19 + 23*HPL[{1},x])*zeta[2]*
      zeta[3] + 42*zeta[3]^2 + Log[-x]^2*(-500 - 1060*HPL[{1},x] - 
       324*HPL[{0,1},x] - 1112*HPL[{1,1},x] + 10*HPL[{0,0,1},x] - 
       604*HPL[{0,1,1},x] - 288*HPL[{1,0,1},x] - 
       1032*HPL[{1,1,1},x] - 18*HPL[{0,0,0,1},x] - 
       86*HPL[{0,0,1,1},x] - 96*HPL[{0,1,0,1},x] - 
       796*HPL[{0,1,1,1},x] - 384*HPL[{1,0,1,1},x] - 
       192*HPL[{1,1,0,1},x] - 688*HPL[{1,1,1,1},x] - 
       2*(247 + 348*HPL[{1},x] + 84*HPL[{0,1},x] + 232*HPL[{1,1},x])*
        zeta[2] - 2*(27 + 4*HPL[{1},x])*zeta[3] - (247*zeta[4])/2) - 
     (-1640 - 303*HPL[{1},x] + 339*HPL[{0,1},x] - 202*HPL[{1,1},x])*
      zeta[4] + 24*(-6 + 5*HPL[{1},x])*zeta[5] + 
     Log[-x]*(-7700 - 2300*HPL[{1},x] + 280*HPL[{0,1},x] - 
       2420*HPL[{1,1},x] + 84*HPL[{0,0,1},x] - 652*HPL[{0,1,1},x] - 
       320*HPL[{1,0,1},x] - 2408*HPL[{1,1,1},x] + 
       284*HPL[{0,0,0,1},x] + 104*HPL[{0,0,1,1},x] - 
       16*HPL[{0,1,0,1},x] - 2512*HPL[{0,1,1,1},x] + 
       144*HPL[{1,0,0,1},x] - 1152*HPL[{1,0,1,1},x] - 
       384*HPL[{1,1,0,1},x] - 2160*HPL[{1,1,1,1},x] - 
       208*HPL[{0,0,0,0,1},x] + 780*HPL[{0,0,0,1,1},x] + 
       304*HPL[{0,0,1,0,1},x] + 56*HPL[{0,0,1,1,1},x] + 
       176*HPL[{0,1,0,0,1},x] - 128*HPL[{0,1,0,1,1},x] - 
       128*HPL[{0,1,1,0,1},x] - 3664*HPL[{0,1,1,1,1},x] + 
       32*HPL[{1,0,0,0,1},x] + 96*HPL[{1,0,0,1,1},x] - 
       32*HPL[{1,0,1,0,1},x] - 1792*HPL[{1,0,1,1,1},x] + 
       96*HPL[{1,1,0,0,1},x] - 768*HPL[{1,1,0,1,1},x] - 
       256*HPL[{1,1,1,0,1},x] - 1440*HPL[{1,1,1,1,1},x] - 
       4*(1035 + 388*HPL[{1},x] + 63*HPL[{0,1},x] + 339*HPL[{1,1},x] - 
         3*HPL[{0,0,1},x] + 119*HPL[{0,1,1},x] + 48*HPL[{1,0,1},x] + 
         226*HPL[{1,1,1},x])*zeta[2] + 4*(160 + 63*HPL[{1},x] + 
         23*HPL[{0,1},x] + 42*HPL[{1,1},x])*zeta[3] + 
       80*zeta[2]*zeta[3] - 128*zeta[3]^2 - (5293 + 1174*HPL[{1},x])*
        zeta[4] + 72*zeta[5] - 4736*zeta[6]) + (3691*zeta[6])/2
 
RT2C[5,1] = -15680 + 1240*HPL[{0,0,1},x] - 572*HPL[{0,0,0,1},x] + 
     1036*HPL[{0,0,1,1},x] + 232*HPL[{0,1,0,1},x] + 
     1444*HPL[{0,0,0,0,1},x] - 632*HPL[{0,0,0,1,1},x] - 
     40*HPL[{0,0,1,0,1},x] + 1048*HPL[{0,0,1,1,1},x] + 
     24*HPL[{0,1,0,0,1},x] + 304*HPL[{0,1,0,1,1},x] + 
     176*HPL[{0,1,1,0,1},x] - 440*HPL[{0,0,0,0,0,1},x] + 
     676*HPL[{0,0,0,0,1,1},x] + 184*HPL[{0,0,0,1,0,1},x] + 
     976*HPL[{0,0,0,1,1,1},x] + 120*HPL[{0,0,1,0,0,1},x] + 
     672*HPL[{0,0,1,0,1,1},x] + 288*HPL[{0,0,1,1,0,1},x] - 
     1232*HPL[{0,0,1,1,1,1},x] + 88*HPL[{0,1,0,0,0,1},x] + 
     288*HPL[{0,1,0,0,1,1},x] + 160*HPL[{0,1,0,1,0,1},x] - 
     704*HPL[{0,1,0,1,1,1},x] + 160*HPL[{0,1,1,0,0,1},x] - 
     192*HPL[{0,1,1,0,1,1},x] + 64*HPL[{0,1,1,1,0,1},x] + 
     3200*HPL[{0,0,0,0,0,0,1},x] - 
     1840*HPL[{0,0,0,0,0,1,1},x] - 280*HPL[{0,0,0,0,1,0,1},x] + 
     1608*HPL[{0,0,0,0,1,1,1},x] - 24*HPL[{0,0,0,1,0,0,1},x] + 
     880*HPL[{0,0,0,1,0,1,1},x] + 752*HPL[{0,0,0,1,1,0,1},x] + 
     5024*HPL[{0,0,0,1,1,1,1},x] + 40*HPL[{0,0,1,0,0,0,1},x] + 
     880*HPL[{0,0,1,0,0,1,1},x] + 624*HPL[{0,0,1,0,1,0,1},x] + 
     2880*HPL[{0,0,1,0,1,1,1},x] + 496*HPL[{0,0,1,1,0,0,1},x] + 
     1344*HPL[{0,0,1,1,0,1,1},x] + 576*HPL[{0,0,1,1,1,0,1},x] - 
     6560*HPL[{0,0,1,1,1,1,1},x] + 40*HPL[{0,1,0,0,0,0,1},x] + 
     688*HPL[{0,1,0,0,0,1,1},x] + 432*HPL[{0,1,0,0,1,0,1},x] + 
     1088*HPL[{0,1,0,0,1,1,1},x] + 304*HPL[{0,1,0,1,0,0,1},x] + 
     576*HPL[{0,1,0,1,0,1,1},x] + 320*HPL[{0,1,0,1,1,0,1},x] - 
     3456*HPL[{0,1,0,1,1,1,1},x] + 176*HPL[{0,1,1,0,0,0,1},x] + 
     576*HPL[{0,1,1,0,0,1,1},x] + 320*HPL[{0,1,1,0,1,0,1},x] - 
     1408*HPL[{0,1,1,0,1,1,1},x] + 320*HPL[{0,1,1,1,0,0,1},x] - 
     384*HPL[{0,1,1,1,0,1,1},x] + 128*HPL[{0,1,1,1,1,0,1},x] + 
     4*(-970 + 29*HPL[{0,1},x] + 17*HPL[{0,0,1},x] + 
       22*HPL[{0,1,1},x] + 12*HPL[{0,0,0,1},x] + 
       3*HPL[{0,0,1,1},x] + 4*HPL[{0,1,0,1},x] + 
       8*HPL[{0,1,1,1},x] + 38*HPL[{0,0,0,0,1},x] + 
       120*HPL[{0,0,0,1,1},x] + 84*HPL[{0,0,1,0,1},x] - 
       186*HPL[{0,0,1,1,1},x] + 52*HPL[{0,1,0,0,1},x] - 
       88*HPL[{0,1,0,1,1},x] + 8*HPL[{0,1,1,0,1},x] + 
       16*HPL[{0,1,1,1,1},x])*zeta[2] + 
     Log[-x]^4*(3/2 - (5*HPL[{0,1},x])/2 - (5*HPL[{0,0,1},x])/3 - 
       5*HPL[{0,1,1},x] - (5*zeta[2])/2 - (32*zeta[3])/3) + 
     4*(330 + 6*HPL[{0,1},x] - 15*HPL[{0,0,1},x] + 
       40*HPL[{0,1,1},x] + 12*HPL[{0,0,0,1},x] + 
       2*HPL[{0,0,1,1},x] + 24*HPL[{0,1,0,1},x] + 
       80*HPL[{0,1,1,1},x])*zeta[3] + 4*(103 + 46*HPL[{0,1},x])*zeta[2]*
      zeta[3] - 86*zeta[3]^2 + Log[-x]^3*(400/3 - (46*HPL[{0,1},x])/3 - 
       (4*HPL[{0,0,1},x])/3 - 46*HPL[{0,1,1},x] + 
       (4*HPL[{0,0,0,1},x])/3 - (104*HPL[{0,0,1,1},x])/3 - 
       32*HPL[{0,1,0,1},x] - 92*HPL[{0,1,1,1},x] - 
       (2*(-51 + 104*HPL[{0,1},x])*zeta[2])/3 - 18*zeta[3] - 154*zeta[4]) + 
     (-3796 + 101*HPL[{0,1},x] + 40*HPL[{0,0,1},x] + 
       202*HPL[{0,1,1},x])*zeta[4] + 322*zeta[3]*zeta[4] + 
     Log[-x]^2*(-900 + 52*HPL[{0,1},x] + 18*HPL[{0,0,1},x] - 
       80*HPL[{0,1,1},x] - 26*HPL[{0,0,0,1},x] - 
       34*HPL[{0,0,1,1},x] - 96*HPL[{0,1,0,1},x] - 
       344*HPL[{0,1,1,1},x] + 8*HPL[{0,0,0,0,1},x] - 
       52*HPL[{0,0,0,1,1},x] - 452*HPL[{0,0,1,1,1},x] - 
       384*HPL[{0,1,0,1,1},x] - 192*HPL[{0,1,1,0,1},x] - 
       688*HPL[{0,1,1,1,1},x] + 2*(-311 - 116*HPL[{0,1},x] + 
         32*HPL[{0,0,1},x] - 232*HPL[{0,1,1},x])*zeta[2] - 
       2*(-5 + 4*HPL[{0,1},x])*zeta[3] - 128*zeta[2]*zeta[3] - 
       (3319*zeta[4])/2 - 136*zeta[5]) + 4*(269 + 30*HPL[{0,1},x])*
      zeta[5] + 328*zeta[2]*zeta[5] - (5781*zeta[6])/2 + 
     Log[-x]*(120*HPL[{0,1},x] + 292*HPL[{0,0,1},x] - 
       12*HPL[{0,1,1},x] - 148*HPL[{0,0,0,1},x] + 
       472*HPL[{0,0,1,1},x] + 64*HPL[{0,1,0,1},x] - 
       248*HPL[{0,1,1,1},x] + 192*HPL[{0,0,0,0,1},x] - 
       20*HPL[{0,0,0,1,1},x] + 112*HPL[{0,0,1,0,1},x] - 
       320*HPL[{0,0,1,1,1},x] + 48*HPL[{0,1,0,0,1},x] - 
       384*HPL[{0,1,0,1,1},x] - 128*HPL[{0,1,1,0,1},x] - 
       720*HPL[{0,1,1,1,1},x] - 480*HPL[{0,0,0,0,0,1},x] + 
       896*HPL[{0,0,0,0,1,1},x] + 224*HPL[{0,0,0,1,0,1},x] + 
       728*HPL[{0,0,0,1,1,1},x] + 96*HPL[{0,0,1,0,0,1},x] + 
       480*HPL[{0,0,1,0,1,1},x] + 96*HPL[{0,0,1,1,0,1},x] - 
       2688*HPL[{0,0,1,1,1,1},x] + 32*HPL[{0,1,0,0,0,1},x] + 
       96*HPL[{0,1,0,0,1,1},x] - 32*HPL[{0,1,0,1,0,1},x] - 
       1792*HPL[{0,1,0,1,1,1},x] + 96*HPL[{0,1,1,0,0,1},x] - 
       768*HPL[{0,1,1,0,1,1},x] - 256*HPL[{0,1,1,1,0,1},x] - 
       1440*HPL[{0,1,1,1,1,1},x] - 4*(-170 + 49*HPL[{0,1},x] - 
         53*HPL[{0,0,1},x] + 113*HPL[{0,1,1},x] + 
         58*HPL[{0,0,0,1},x] - 26*HPL[{0,0,1,1},x] + 
         48*HPL[{0,1,0,1},x] + 226*HPL[{0,1,1,1},x])*zeta[2] + 
       4*(-70 + 21*HPL[{0,1},x] + 2*HPL[{0,0,1},x] + 
         42*HPL[{0,1,1},x])*zeta[3] + 80*zeta[2]*zeta[3] + 88*zeta[3]^2 - 
       2*(-500 + 587*HPL[{0,1},x])*zeta[4] + 72*zeta[5] + 
       (2929*zeta[6])/2) + 600*zeta[7]
 
RT2[5,1] := (1-x)^2/x * RT2A[5,1] + (1-x) * RT2B[5,1] + RT2C[5,1] 



(***** Five loops, Log[T]^0 *****************************************)

RT2A[5,0] = -4900*HPL[{1},x] - 1050*HPL[{0,1},x] - 6650*HPL[{1,1},x] - 
     650*HPL[{0,0,1},x] - 650*HPL[{0,1,1},x] - 150*HPL[{1,0,1},x] - 
     11750*HPL[{1,1,1},x] - 410*HPL[{0,0,0,1},x] - 
     530*HPL[{0,0,1,1},x] - 250*HPL[{0,1,0,1},x] - 
     130*HPL[{0,1,1,1},x] - 370*HPL[{1,0,0,1},x] - 
     70*HPL[{1,0,1,1},x] - 150*HPL[{1,1,0,1},x] - 
     23370*HPL[{1,1,1,1},x] - 330*HPL[{0,0,0,0,1},x] - 
     370*HPL[{0,0,0,1,1},x] - 196*HPL[{0,0,1,0,1},x] - 
     292*HPL[{0,0,1,1,1},x] - 258*HPL[{0,1,0,0,1},x] - 
     112*HPL[{0,1,0,1,1},x] - 112*HPL[{0,1,1,0,1},x] + 
     874*HPL[{0,1,1,1,1},x] - 206*HPL[{1,0,0,0,1},x] - 
     70*HPL[{1,0,0,1,1},x] - 150*HPL[{1,0,1,0,1},x] + 
     388*HPL[{1,0,1,1,1},x] - 310*HPL[{1,1,0,0,1},x] + 
     68*HPL[{1,1,0,1,1},x] - 92*HPL[{1,1,1,0,1},x] - 
     48816*HPL[{1,1,1,1,1},x] - 250*HPL[{0,0,0,0,0,1},x] - 
     382*HPL[{0,0,0,0,1,1},x] - 228*HPL[{0,0,0,1,0,1},x] - 
     454*HPL[{0,0,0,1,1,1},x] - 312*HPL[{0,0,1,0,0,1},x] - 
     192*HPL[{0,0,1,0,1,1},x] - 112*HPL[{0,0,1,1,0,1},x] + 
     538*HPL[{0,0,1,1,1,1},x] - 342*HPL[{0,1,0,0,0,1},x] - 
     160*HPL[{0,1,0,0,1,1},x] - 144*HPL[{0,1,0,1,0,1},x] + 
     576*HPL[{0,1,0,1,1,1},x] - 368*HPL[{0,1,1,0,0,1},x] + 
     464*HPL[{0,1,1,0,1,1},x] + 240*HPL[{0,1,1,1,0,1},x] + 
     2744*HPL[{0,1,1,1,1,1},x] - 426*HPL[{1,0,0,0,0,1},x] - 
     142*HPL[{1,0,0,0,1,1},x] - 142*HPL[{1,0,0,1,0,1},x] + 
     844*HPL[{1,0,0,1,1,1},x] - 302*HPL[{1,0,1,0,0,1},x] + 
     572*HPL[{1,0,1,0,1,1},x] + 252*HPL[{1,0,1,1,0,1},x] + 
     1296*HPL[{1,0,1,1,1,1},x] - 398*HPL[{1,1,0,0,0,1},x] + 
     668*HPL[{1,1,0,0,1,1},x] + 156*HPL[{1,1,0,1,0,1},x] + 
     528*HPL[{1,1,0,1,1,1},x] - 68*HPL[{1,1,1,0,0,1},x] + 
     144*HPL[{1,1,1,0,1,1},x] - 48*HPL[{1,1,1,1,0,1},x] - 
     103512*HPL[{1,1,1,1,1,1},x] - 250*HPL[{0,0,0,0,0,0,1},x] - 
     350*HPL[{0,0,0,0,0,1,1},x] - 212*HPL[{0,0,0,0,1,0,1},x] - 
     730*HPL[{0,0,0,0,1,1,1},x] - 340*HPL[{0,0,0,1,0,0,1},x] - 
     612*HPL[{0,0,0,1,0,1,1},x] - 440*HPL[{0,0,0,1,1,0,1},x] - 
     1030*HPL[{0,0,0,1,1,1,1},x] - 392*HPL[{0,0,1,0,0,0,1},x] - 
     644*HPL[{0,0,1,0,0,1,1},x] - 472*HPL[{0,0,1,0,1,0,1},x] - 
     208*HPL[{0,0,1,0,1,1,1},x] - 632*HPL[{0,0,1,1,0,0,1},x] + 
     128*HPL[{0,0,1,1,0,1,1},x] + 128*HPL[{0,0,1,1,1,0,1},x] + 
     3944*HPL[{0,0,1,1,1,1,1},x] - 418*HPL[{0,1,0,0,0,0,1},x] - 
     652*HPL[{0,1,0,0,0,1,1},x] - 480*HPL[{0,1,0,0,1,0,1},x] + 
     64*HPL[{0,1,0,0,1,1,1},x] - 576*HPL[{0,1,0,1,0,0,1},x] + 
     272*HPL[{0,1,0,1,0,1,1},x] + 176*HPL[{0,1,0,1,1,0,1},x] + 
     2928*HPL[{0,1,0,1,1,1,1},x] - 624*HPL[{0,1,1,0,0,0,1},x] + 
     48*HPL[{0,1,1,0,0,1,1},x] - 16*HPL[{0,1,1,0,1,0,1},x] + 
     2272*HPL[{0,1,1,0,1,1,1},x] - 464*HPL[{0,1,1,1,0,0,1},x] + 
     1728*HPL[{0,1,1,1,0,1,1},x] + 
     1024*HPL[{0,1,1,1,1,0,1},x] + 
     3848*HPL[{0,1,1,1,1,1,1},x] - 360*HPL[{1,0,0,0,0,0,1},x] - 
     678*HPL[{1,0,0,0,0,1,1},x] - 490*HPL[{1,0,0,0,1,0,1},x] + 
     68*HPL[{1,0,0,0,1,1,1},x] - 586*HPL[{1,0,0,1,0,0,1},x] + 
     308*HPL[{1,0,0,1,0,1,1},x] + 212*HPL[{1,0,0,1,1,0,1},x] + 
     3360*HPL[{1,0,0,1,1,1,1},x] - 634*HPL[{1,0,1,0,0,0,1},x] + 
     180*HPL[{1,0,1,0,0,1,1},x] + 52*HPL[{1,0,1,0,1,0,1},x] + 
     2448*HPL[{1,0,1,0,1,1,1},x] - 364*HPL[{1,0,1,1,0,0,1},x] + 
     1776*HPL[{1,0,1,1,0,1,1},x] + 
     1008*HPL[{1,0,1,1,1,0,1},x] + 
     1888*HPL[{1,0,1,1,1,1,1},x] - 754*HPL[{1,1,0,0,0,0,1},x] - 
     76*HPL[{1,1,0,0,0,1,1},x] - 108*HPL[{1,1,0,0,1,0,1},x] + 
     3152*HPL[{1,1,0,0,1,1,1},x] - 460*HPL[{1,1,0,1,0,0,1},x] + 
     1968*HPL[{1,1,0,1,0,1,1},x] + 944*HPL[{1,1,0,1,1,0,1},x] + 
     864*HPL[{1,1,0,1,1,1,1},x] - 748*HPL[{1,1,1,0,0,0,1},x] + 
     2352*HPL[{1,1,1,0,0,1,1},x] + 816*HPL[{1,1,1,0,1,0,1},x] + 
     352*HPL[{1,1,1,0,1,1,1},x] + 560*HPL[{1,1,1,1,0,0,1},x] + 
     96*HPL[{1,1,1,1,0,1,1},x] - 32*HPL[{1,1,1,1,1,0,1},x] - 
     215040*HPL[{1,1,1,1,1,1,1},x] - 
     5480*HPL[{0,0,0,0,0,0,1,1},x] - 
     2740*HPL[{0,0,0,0,0,1,0,1},x] + 
     60*HPL[{0,0,0,0,0,1,1,1},x] - 
     1812*HPL[{0,0,0,0,1,0,0,1},x] - 
     484*HPL[{0,0,0,0,1,0,1,1},x] - 
     504*HPL[{0,0,0,0,1,1,0,1},x] - 
     2592*HPL[{0,0,0,0,1,1,1,1},x] - 
     1348*HPL[{0,0,0,1,0,0,0,1},x] - 
     724*HPL[{0,0,0,1,0,0,1,1},x] - 
     616*HPL[{0,0,0,1,0,1,0,1},x] - 
     2004*HPL[{0,0,0,1,0,1,1,1},x] - 
     712*HPL[{0,0,0,1,1,0,0,1},x] - 
     1640*HPL[{0,0,0,1,1,0,1,1},x] - 
     1104*HPL[{0,0,0,1,1,1,0,1},x] - 
     1200*HPL[{0,0,0,1,1,1,1,1},x] - 
     1116*HPL[{0,0,1,0,0,0,0,1},x] - 
     828*HPL[{0,0,1,0,0,0,1,1},x] - 
     656*HPL[{0,0,1,0,0,1,0,1},x] - 
     1988*HPL[{0,0,1,0,0,1,1,1},x] - 
     752*HPL[{0,0,1,0,1,0,0,1},x] - 
     1496*HPL[{0,0,1,0,1,0,1,1},x] - 
     960*HPL[{0,0,1,0,1,1,0,1},x] + 
     528*HPL[{0,0,1,0,1,1,1,1},x] - 
     800*HPL[{0,0,1,1,0,0,0,1},x] - 
     1656*HPL[{0,0,1,1,0,0,1,1},x] - 
     1056*HPL[{0,0,1,1,0,1,0,1},x] + 
     1376*HPL[{0,0,1,1,0,1,1,1},x] - 
     1376*HPL[{0,0,1,1,1,0,0,1},x] + 
     1536*HPL[{0,0,1,1,1,0,1,1},x] + 
     1088*HPL[{0,0,1,1,1,1,0,1},x] + 
     12160*HPL[{0,0,1,1,1,1,1,1},x] - 
     1000*HPL[{0,1,0,0,0,0,0,1},x] - 
     880*HPL[{0,1,0,0,0,0,1,1},x] - 
     676*HPL[{0,1,0,0,0,1,0,1},x] - 
     1980*HPL[{0,1,0,0,0,1,1,1},x] - 
     772*HPL[{0,1,0,0,1,0,0,1},x] - 
     1424*HPL[{0,1,0,0,1,0,1,1},x] - 
     888*HPL[{0,1,0,0,1,1,0,1},x] + 
     1392*HPL[{0,1,0,0,1,1,1,1},x] - 
     820*HPL[{0,1,0,1,0,0,0,1},x] - 
     1392*HPL[{0,1,0,1,0,0,1,1},x] - 
     920*HPL[{0,1,0,1,0,1,0,1},x] + 
     1728*HPL[{0,1,0,1,0,1,1,1},x] - 
     1176*HPL[{0,1,0,1,1,0,0,1},x] + 
     1632*HPL[{0,1,0,1,1,0,1,1},x] + 
     1056*HPL[{0,1,0,1,1,1,0,1},x] + 
     8240*HPL[{0,1,0,1,1,1,1,1},x] - 
     860*HPL[{0,1,1,0,0,0,0,1},x] - 
     1472*HPL[{0,1,1,0,0,0,1,1},x] - 
     1000*HPL[{0,1,1,0,0,1,0,1},x] + 
     1536*HPL[{0,1,1,0,0,1,1,1},x] - 
     1128*HPL[{0,1,1,0,1,0,0,1},x] + 
     1440*HPL[{0,1,1,0,1,0,1,1},x] + 
     864*HPL[{0,1,1,0,1,1,0,1},x] + 
     6048*HPL[{0,1,1,0,1,1,1,1},x] - 
     1224*HPL[{0,1,1,1,0,0,0,1},x] + 
     1056*HPL[{0,1,1,1,0,0,1,1},x] + 
     480*HPL[{0,1,1,1,0,1,0,1},x] + 
     4736*HPL[{0,1,1,1,0,1,1,1},x] - 
     288*HPL[{0,1,1,1,1,0,0,1},x] + 
     3648*HPL[{0,1,1,1,1,0,1,1},x] + 
     2240*HPL[{0,1,1,1,1,1,0,1},x] - 
     1000*HPL[{1,0,0,0,0,0,0,1},x] - 
     880*HPL[{1,0,0,0,0,0,1,1},x] - 
     676*HPL[{1,0,0,0,0,1,0,1},x] - 
     1980*HPL[{1,0,0,0,0,1,1,1},x] - 
     772*HPL[{1,0,0,0,1,0,0,1},x] - 
     1424*HPL[{1,0,0,0,1,0,1,1},x] - 
     888*HPL[{1,0,0,0,1,1,0,1},x] + 
     1392*HPL[{1,0,0,0,1,1,1,1},x] - 
     820*HPL[{1,0,0,1,0,0,0,1},x] - 
     1392*HPL[{1,0,0,1,0,0,1,1},x] - 
     920*HPL[{1,0,0,1,0,1,0,1},x] + 
     1728*HPL[{1,0,0,1,0,1,1,1},x] - 
     1176*HPL[{1,0,0,1,1,0,0,1},x] + 
     1632*HPL[{1,0,0,1,1,0,1,1},x] + 
     1056*HPL[{1,0,0,1,1,1,0,1},x] + 
     8240*HPL[{1,0,0,1,1,1,1,1},x] - 
     860*HPL[{1,0,1,0,0,0,0,1},x] - 
     1472*HPL[{1,0,1,0,0,0,1,1},x] - 
     1000*HPL[{1,0,1,0,0,1,0,1},x] + 
     1536*HPL[{1,0,1,0,0,1,1,1},x] - 
     1128*HPL[{1,0,1,0,1,0,0,1},x] + 
     1440*HPL[{1,0,1,0,1,0,1,1},x] + 
     864*HPL[{1,0,1,0,1,1,0,1},x] + 
     6048*HPL[{1,0,1,0,1,1,1,1},x] - 
     1224*HPL[{1,0,1,1,0,0,0,1},x] + 
     1056*HPL[{1,0,1,1,0,0,1,1},x] + 
     480*HPL[{1,0,1,1,0,1,0,1},x] + 
     4736*HPL[{1,0,1,1,0,1,1,1},x] - 
     288*HPL[{1,0,1,1,1,0,0,1},x] + 
     3648*HPL[{1,0,1,1,1,0,1,1},x] + 
     2240*HPL[{1,0,1,1,1,1,0,1},x] - 
     880*HPL[{1,1,0,0,0,0,0,1},x] - 
     1816*HPL[{1,1,0,0,0,0,1,1},x] - 
     1216*HPL[{1,1,0,0,0,1,0,1},x] + 
     992*HPL[{1,1,0,0,0,1,1,1},x] - 
     1280*HPL[{1,1,0,0,1,0,0,1},x] + 
     1152*HPL[{1,1,0,0,1,0,1,1},x] + 
     704*HPL[{1,1,0,0,1,1,0,1},x] + 
     7776*HPL[{1,1,0,0,1,1,1,1},x] - 
     1312*HPL[{1,1,0,1,0,0,0,1},x] + 
     768*HPL[{1,1,0,1,0,0,1,1},x] + 
     320*HPL[{1,1,0,1,0,1,0,1},x] + 
     5440*HPL[{1,1,0,1,0,1,1,1},x] - 
     448*HPL[{1,1,0,1,1,0,0,1},x] + 
     3840*HPL[{1,1,0,1,1,0,1,1},x] + 
     2176*HPL[{1,1,0,1,1,1,0,1},x] - 
     1488*HPL[{1,1,1,0,0,0,0,1},x] + 
     192*HPL[{1,1,1,0,0,0,1,1},x] + 
     6848*HPL[{1,1,1,0,0,1,1,1},x] - 
     768*HPL[{1,1,1,0,1,0,0,1},x] + 
     4224*HPL[{1,1,1,0,1,0,1,1},x] + 
     2048*HPL[{1,1,1,0,1,1,0,1},x] - 
     1408*HPL[{1,1,1,1,0,0,0,1},x] + 
     4992*HPL[{1,1,1,1,0,0,1,1},x] + 
     1792*HPL[{1,1,1,1,0,1,0,1},x] + 
     1280*HPL[{1,1,1,1,1,0,0,1},x] - 
     430080*HPL[{1,1,1,1,1,1,1,1},x] - 
     9800*HPL[{0,0,0,0,0,0,0,0,1},x] - 
     22260*HPL[{0,0,0,0,0,0,0,1,1},x] - 
     12180*HPL[{0,0,0,0,0,0,1,0,1},x] - 
     13840*HPL[{0,0,0,0,0,0,1,1,1},x] - 
     7060*HPL[{0,0,0,0,0,1,0,0,1},x] - 
     11660*HPL[{0,0,0,0,0,1,0,1,1},x] - 
     7480*HPL[{0,0,0,0,0,1,1,0,1},x] + 
     140*HPL[{0,0,0,0,0,1,1,1,1},x] - 
     4452*HPL[{0,0,0,0,1,0,0,0,1},x] - 
     10988*HPL[{0,0,0,0,1,0,0,1,1},x] - 
     6552*HPL[{0,0,0,0,1,0,1,0,1},x] - 
     916*HPL[{0,0,0,0,1,0,1,1,1},x] - 
     4584*HPL[{0,0,0,0,1,1,0,0,1},x] - 
     1192*HPL[{0,0,0,0,1,1,0,1,1},x] - 
     976*HPL[{0,0,0,0,1,1,1,0,1},x] - 
     4992*HPL[{0,0,0,0,1,1,1,1,1},x] - 
     3120*HPL[{0,0,0,1,0,0,0,0,1},x] - 
     10652*HPL[{0,0,0,1,0,0,0,1,1},x] - 
     6088*HPL[{0,0,0,1,0,0,1,0,1},x] - 
     1412*HPL[{0,0,0,1,0,0,1,1,1},x] - 
     4168*HPL[{0,0,0,1,0,1,0,0,1},x] - 
     1688*HPL[{0,0,0,1,0,1,0,1,1},x] - 
     1344*HPL[{0,0,0,1,0,1,1,0,1},x] - 
     4148*HPL[{0,0,0,1,0,1,1,1,1},x] - 
     3208*HPL[{0,0,0,1,1,0,0,0,1},x] - 
     1784*HPL[{0,0,0,1,1,0,0,1,1},x] - 
     1440*HPL[{0,0,0,1,1,0,1,0,1},x] - 
     3656*HPL[{0,0,0,1,1,0,1,1,1},x] - 
     1376*HPL[{0,0,0,1,1,1,0,0,1},x] - 
     3056*HPL[{0,0,0,1,1,1,0,1,1},x] - 
     2048*HPL[{0,0,0,1,1,1,1,0,1},x] - 
     2480*HPL[{0,0,0,1,1,1,1,1,1},x] - 
     2440*HPL[{0,0,1,0,0,0,0,0,1},x] - 
     10484*HPL[{0,0,1,0,0,0,0,1,1},x] - 
     5856*HPL[{0,0,1,0,0,0,1,0,1},x] - 
     1644*HPL[{0,0,1,0,0,0,1,1,1},x] - 
     3936*HPL[{0,0,1,0,0,1,0,0,1},x] - 
     1920*HPL[{0,0,1,0,0,1,0,1,1},x] - 
     1512*HPL[{0,0,1,0,0,1,1,0,1},x] - 
     4132*HPL[{0,0,1,0,0,1,1,1,1},x] - 
     2976*HPL[{0,0,1,0,1,0,0,0,1},x] - 
     2144*HPL[{0,0,1,0,1,0,0,1,1},x] - 
     1608*HPL[{0,0,1,0,1,0,1,0,1},x] - 
     3256*HPL[{0,0,1,0,1,0,1,1,1},x] - 
     1544*HPL[{0,0,1,0,1,1,0,0,1},x] - 
     2528*HPL[{0,0,1,0,1,1,0,1,1},x] - 
     1648*HPL[{0,0,1,0,1,1,1,0,1},x] + 
     1296*HPL[{0,0,1,0,1,1,1,1,1},x] - 
     2456*HPL[{0,0,1,1,0,0,0,0,1},x] - 
     2064*HPL[{0,0,1,1,0,0,0,1,1},x] - 
     1528*HPL[{0,0,1,1,0,0,1,0,1},x] - 
     3544*HPL[{0,0,1,1,0,0,1,1,1},x] - 
     1592*HPL[{0,0,1,1,0,1,0,0,1},x] - 
     2560*HPL[{0,0,1,1,0,1,0,1,1},x] - 
     1616*HPL[{0,0,1,1,0,1,1,0,1},x] + 
     3168*HPL[{0,0,1,1,0,1,1,1,1},x] - 
     1560*HPL[{0,0,1,1,1,0,0,0,1},x] - 
     3136*HPL[{0,0,1,1,1,0,0,1,1},x] - 
     1936*HPL[{0,0,1,1,1,0,1,0,1},x] + 
     3840*HPL[{0,0,1,1,1,0,1,1,1},x] - 
     2704*HPL[{0,0,1,1,1,1,0,0,1},x] + 
     3648*HPL[{0,0,1,1,1,1,0,1,1},x] + 
     2496*HPL[{0,0,1,1,1,1,1,0,1},x] + 
     24960*HPL[{0,0,1,1,1,1,1,1,1},x] - 
     2100*HPL[{0,1,0,0,0,0,0,0,1},x] - 
     10400*HPL[{0,1,0,0,0,0,0,1,1},x] - 
     5740*HPL[{0,1,0,0,0,0,1,0,1},x] - 
     1760*HPL[{0,1,0,0,0,0,1,1,1},x] - 
     3820*HPL[{0,1,0,0,0,1,0,0,1},x] - 
     2036*HPL[{0,1,0,0,0,1,0,1,1},x] - 
     1596*HPL[{0,1,0,0,0,1,1,0,1},x] - 
     4124*HPL[{0,1,0,0,0,1,1,1,1},x] - 
     2860*HPL[{0,1,0,0,1,0,0,0,1},x] - 
     2324*HPL[{0,1,0,0,1,0,0,1,1},x] - 
     1692*HPL[{0,1,0,0,1,0,1,0,1},x] - 
     3056*HPL[{0,1,0,0,1,0,1,1,1},x] - 
     1628*HPL[{0,1,0,0,1,1,0,0,1},x] - 
     2264*HPL[{0,1,0,0,1,1,0,1,1},x] - 
     1448*HPL[{0,1,0,0,1,1,1,0,1},x] + 
     3184*HPL[{0,1,0,0,1,1,1,1,1},x] - 
     2388*HPL[{0,1,0,1,0,0,0,0,1},x] - 
     2372*HPL[{0,1,0,1,0,0,0,1,1},x] - 
     1676*HPL[{0,1,0,1,0,0,1,0,1},x] - 
     2896*HPL[{0,1,0,1,0,0,1,1,1},x] - 
     1676*HPL[{0,1,0,1,0,1,0,0,1},x] - 
     2168*HPL[{0,1,0,1,0,1,0,1,1},x] - 
     1416*HPL[{0,1,0,1,0,1,1,0,1},x] + 
     4032*HPL[{0,1,0,1,0,1,1,1,1},x] - 
     1644*HPL[{0,1,0,1,1,0,0,0,1},x] - 
     2552*HPL[{0,1,0,1,1,0,0,1,1},x] - 
     1672*HPL[{0,1,0,1,1,0,1,0,1},x] + 
     4192*HPL[{0,1,0,1,1,0,1,1,1},x] - 
     2248*HPL[{0,1,0,1,1,1,0,0,1},x] + 
     3744*HPL[{0,1,0,1,1,1,0,1,1},x] + 
     2464*HPL[{0,1,0,1,1,1,1,0,1},x] + 
     16944*HPL[{0,1,0,1,1,1,1,1,1},x] - 
     2160*HPL[{0,1,1,0,0,0,0,0,1},x] - 
     2220*HPL[{0,1,1,0,0,0,0,1,1},x] - 
     1588*HPL[{0,1,1,0,0,0,1,0,1},x] - 
     3104*HPL[{0,1,1,0,0,0,1,1,1},x] - 
     1652*HPL[{0,1,1,0,0,1,0,0,1},x] - 
     2312*HPL[{0,1,1,0,0,1,0,1,1},x] - 
     1496*HPL[{0,1,1,0,0,1,1,0,1},x] + 
     3840*HPL[{0,1,1,0,0,1,1,1,1},x] - 
     1684*HPL[{0,1,1,0,1,0,0,0,1},x] - 
     2376*HPL[{0,1,1,0,1,0,0,1,1},x] - 
     1624*HPL[{0,1,1,0,1,0,1,0,1},x] + 
     4000*HPL[{0,1,1,0,1,0,1,1,1},x] - 
     2072*HPL[{0,1,1,0,1,1,0,0,1},x] + 
     3552*HPL[{0,1,1,0,1,1,0,1,1},x] + 
     2272*HPL[{0,1,1,0,1,1,1,0,1},x] + 
     12704*HPL[{0,1,1,0,1,1,1,1,1},x] - 
     1700*HPL[{0,1,1,1,0,0,0,0,1},x] - 
     2600*HPL[{0,1,1,1,0,0,0,1,1},x] - 
     1784*HPL[{0,1,1,1,0,0,1,0,1},x] + 
     3616*HPL[{0,1,1,1,0,0,1,1,1},x] - 
     2104*HPL[{0,1,1,1,0,1,0,0,1},x] + 
     3168*HPL[{0,1,1,1,0,1,0,1,1},x] + 
     1888*HPL[{0,1,1,1,0,1,1,0,1},x] + 
     10368*HPL[{0,1,1,1,0,1,1,1,1},x] - 
     2360*HPL[{0,1,1,1,1,0,0,0,1},x] + 
     2400*HPL[{0,1,1,1,1,0,0,1,1},x] + 
     1120*HPL[{0,1,1,1,1,0,1,0,1},x] + 
     8768*HPL[{0,1,1,1,1,0,1,1,1},x] - 
     416*HPL[{0,1,1,1,1,1,0,0,1},x] + 
     7104*HPL[{0,1,1,1,1,1,0,1,1},x] + 
     4544*HPL[{0,1,1,1,1,1,1,0,1},x] - 
     2100*HPL[{1,0,0,0,0,0,0,0,1},x] - 
     10400*HPL[{1,0,0,0,0,0,0,1,1},x] - 
     5740*HPL[{1,0,0,0,0,0,1,0,1},x] - 
     1760*HPL[{1,0,0,0,0,0,1,1,1},x] - 
     3820*HPL[{1,0,0,0,0,1,0,0,1},x] - 
     2036*HPL[{1,0,0,0,0,1,0,1,1},x] - 
     1596*HPL[{1,0,0,0,0,1,1,0,1},x] - 
     4124*HPL[{1,0,0,0,0,1,1,1,1},x] - 
     2860*HPL[{1,0,0,0,1,0,0,0,1},x] - 
     2324*HPL[{1,0,0,0,1,0,0,1,1},x] - 
     1692*HPL[{1,0,0,0,1,0,1,0,1},x] - 
     3056*HPL[{1,0,0,0,1,0,1,1,1},x] - 
     1628*HPL[{1,0,0,0,1,1,0,0,1},x] - 
     2264*HPL[{1,0,0,0,1,1,0,1,1},x] - 
     1448*HPL[{1,0,0,0,1,1,1,0,1},x] + 
     3184*HPL[{1,0,0,0,1,1,1,1,1},x] - 
     2388*HPL[{1,0,0,1,0,0,0,0,1},x] - 
     2372*HPL[{1,0,0,1,0,0,0,1,1},x] - 
     1676*HPL[{1,0,0,1,0,0,1,0,1},x] - 
     2896*HPL[{1,0,0,1,0,0,1,1,1},x] - 
     1676*HPL[{1,0,0,1,0,1,0,0,1},x] - 
     2168*HPL[{1,0,0,1,0,1,0,1,1},x] - 
     1416*HPL[{1,0,0,1,0,1,1,0,1},x] + 
     4032*HPL[{1,0,0,1,0,1,1,1,1},x] - 
     1644*HPL[{1,0,0,1,1,0,0,0,1},x] - 
     2552*HPL[{1,0,0,1,1,0,0,1,1},x] - 
     1672*HPL[{1,0,0,1,1,0,1,0,1},x] + 
     4192*HPL[{1,0,0,1,1,0,1,1,1},x] - 
     2248*HPL[{1,0,0,1,1,1,0,0,1},x] + 
     3744*HPL[{1,0,0,1,1,1,0,1,1},x] + 
     2464*HPL[{1,0,0,1,1,1,1,0,1},x] + 
     16944*HPL[{1,0,0,1,1,1,1,1,1},x] - 
     2160*HPL[{1,0,1,0,0,0,0,0,1},x] - 
     2220*HPL[{1,0,1,0,0,0,0,1,1},x] - 
     1588*HPL[{1,0,1,0,0,0,1,0,1},x] - 
     3104*HPL[{1,0,1,0,0,0,1,1,1},x] - 
     1652*HPL[{1,0,1,0,0,1,0,0,1},x] - 
     2312*HPL[{1,0,1,0,0,1,0,1,1},x] - 
     1496*HPL[{1,0,1,0,0,1,1,0,1},x] + 
     3840*HPL[{1,0,1,0,0,1,1,1,1},x] - 
     1684*HPL[{1,0,1,0,1,0,0,0,1},x] - 
     2376*HPL[{1,0,1,0,1,0,0,1,1},x] - 
     1624*HPL[{1,0,1,0,1,0,1,0,1},x] + 
     4000*HPL[{1,0,1,0,1,0,1,1,1},x] - 
     2072*HPL[{1,0,1,0,1,1,0,0,1},x] + 
     3552*HPL[{1,0,1,0,1,1,0,1,1},x] + 
     2272*HPL[{1,0,1,0,1,1,1,0,1},x] + 
     12704*HPL[{1,0,1,0,1,1,1,1,1},x] - 
     1700*HPL[{1,0,1,1,0,0,0,0,1},x] - 
     2600*HPL[{1,0,1,1,0,0,0,1,1},x] - 
     1784*HPL[{1,0,1,1,0,0,1,0,1},x] + 
     3616*HPL[{1,0,1,1,0,0,1,1,1},x] - 
     2104*HPL[{1,0,1,1,0,1,0,0,1},x] + 
     3168*HPL[{1,0,1,1,0,1,0,1,1},x] + 
     1888*HPL[{1,0,1,1,0,1,1,0,1},x] + 
     10368*HPL[{1,0,1,1,0,1,1,1,1},x] - 
     2360*HPL[{1,0,1,1,1,0,0,0,1},x] + 
     2400*HPL[{1,0,1,1,1,0,0,1,1},x] + 
     1120*HPL[{1,0,1,1,1,0,1,0,1},x] + 
     8768*HPL[{1,0,1,1,1,0,1,1,1},x] - 
     416*HPL[{1,0,1,1,1,1,0,0,1},x] + 
     7104*HPL[{1,0,1,1,1,1,0,1,1},x] + 
     4544*HPL[{1,0,1,1,1,1,1,0,1},x] - 
     2000*HPL[{1,1,0,0,0,0,0,0,1},x] - 
     1760*HPL[{1,1,0,0,0,0,0,1,1},x] - 
     1352*HPL[{1,1,0,0,0,0,1,0,1},x] - 
     3960*HPL[{1,1,0,0,0,0,1,1,1},x] - 
     1544*HPL[{1,1,0,0,0,1,0,0,1},x] - 
     2848*HPL[{1,1,0,0,0,1,0,1,1},x] - 
     1776*HPL[{1,1,0,0,0,1,1,0,1},x] + 
     2784*HPL[{1,1,0,0,0,1,1,1,1},x] - 
     1640*HPL[{1,1,0,0,1,0,0,0,1},x] - 
     2784*HPL[{1,1,0,0,1,0,0,1,1},x] - 
     1840*HPL[{1,1,0,0,1,0,1,0,1},x] + 
     3456*HPL[{1,1,0,0,1,0,1,1,1},x] - 
     2352*HPL[{1,1,0,0,1,1,0,0,1},x] + 
     3264*HPL[{1,1,0,0,1,1,0,1,1},x] + 
     2112*HPL[{1,1,0,0,1,1,1,0,1},x] + 
     16480*HPL[{1,1,0,0,1,1,1,1,1},x] - 
     1720*HPL[{1,1,0,1,0,0,0,0,1},x] - 
     2944*HPL[{1,1,0,1,0,0,0,1,1},x] - 
     2000*HPL[{1,1,0,1,0,0,1,0,1},x] + 
     3072*HPL[{1,1,0,1,0,0,1,1,1},x] - 
     2256*HPL[{1,1,0,1,0,1,0,0,1},x] + 
     2880*HPL[{1,1,0,1,0,1,0,1,1},x] + 
     1728*HPL[{1,1,0,1,0,1,1,0,1},x] + 
     12096*HPL[{1,1,0,1,0,1,1,1,1},x] - 
     2448*HPL[{1,1,0,1,1,0,0,0,1},x] + 
     2112*HPL[{1,1,0,1,1,0,0,1,1},x] + 
     960*HPL[{1,1,0,1,1,0,1,0,1},x] + 
     9472*HPL[{1,1,0,1,1,0,1,1,1},x] - 
     576*HPL[{1,1,0,1,1,1,0,0,1},x] + 
     7296*HPL[{1,1,0,1,1,1,0,1,1},x] + 
     4480*HPL[{1,1,0,1,1,1,1,0,1},x] - 
     1760*HPL[{1,1,1,0,0,0,0,0,1},x] - 
     3632*HPL[{1,1,1,0,0,0,0,1,1},x] - 
     2432*HPL[{1,1,1,0,0,0,1,0,1},x] + 
     1984*HPL[{1,1,1,0,0,0,1,1,1},x] - 
     2560*HPL[{1,1,1,0,0,1,0,0,1},x] + 
     2304*HPL[{1,1,1,0,0,1,0,1,1},x] + 
     1408*HPL[{1,1,1,0,0,1,1,0,1},x] + 
     15552*HPL[{1,1,1,0,0,1,1,1,1},x] - 
     2624*HPL[{1,1,1,0,1,0,0,0,1},x] + 
     1536*HPL[{1,1,1,0,1,0,0,1,1},x] + 
     640*HPL[{1,1,1,0,1,0,1,0,1},x] + 
     10880*HPL[{1,1,1,0,1,0,1,1,1},x] - 
     896*HPL[{1,1,1,0,1,1,0,0,1},x] + 
     7680*HPL[{1,1,1,0,1,1,0,1,1},x] + 
     4352*HPL[{1,1,1,0,1,1,1,0,1},x] - 
     2976*HPL[{1,1,1,1,0,0,0,0,1},x] + 
     384*HPL[{1,1,1,1,0,0,0,1,1},x] + 
     13696*HPL[{1,1,1,1,0,0,1,1,1},x] - 
     1536*HPL[{1,1,1,1,0,1,0,0,1},x] + 
     8448*HPL[{1,1,1,1,0,1,0,1,1},x] + 
     4096*HPL[{1,1,1,1,0,1,1,0,1},x] - 
     2816*HPL[{1,1,1,1,1,0,0,0,1},x] + 
     9984*HPL[{1,1,1,1,1,0,0,1,1},x] + 
     3584*HPL[{1,1,1,1,1,0,1,0,1},x] + 
     2560*HPL[{1,1,1,1,1,1,0,0,1},x] - 
     860160*HPL[{1,1,1,1,1,1,1,1,1},x] + 
     2*(-575*HPL[{1},x] + 15*HPL[{0,1},x] - 1325*HPL[{1,1},x] + 
       4*HPL[{0,0,1},x] + 106*HPL[{0,1,1},x] + 6*HPL[{1,0,1},x] - 
       2901*HPL[{1,1,1},x] - 7*HPL[{0,0,0,1},x] + 
       147*HPL[{0,0,1,1},x] + 68*HPL[{0,1,0,1},x] + 
       288*HPL[{0,1,1,1},x] + 64*HPL[{1,0,0,1},x] + 
       146*HPL[{1,0,1,1},x] + 50*HPL[{1,1,0,1},x] - 
       6347*HPL[{1,1,1,1},x] - 7*HPL[{0,0,0,0,1},x] + 
       83*HPL[{0,0,0,1,1},x] + 36*HPL[{0,0,1,0,1},x] + 
       534*HPL[{0,0,1,1,1},x] + 18*HPL[{0,1,0,0,1},x] + 
       398*HPL[{0,1,0,1,1},x] + 220*HPL[{0,1,1,0,1},x] + 
       449*HPL[{0,1,1,1,1},x] + 4*HPL[{1,0,0,0,1},x] + 
       404*HPL[{1,0,0,1,1},x] + 210*HPL[{1,0,1,0,1},x] + 
       252*HPL[{1,0,1,1,1},x] + 186*HPL[{1,1,0,0,1},x] + 
       140*HPL[{1,1,0,1,1},x] + 60*HPL[{1,1,1,0,1},x] - 
       13448*HPL[{1,1,1,1,1},x] + 268*HPL[{0,0,0,0,1,1},x] + 
       134*HPL[{0,0,0,1,0,1},x] + 252*HPL[{0,0,0,1,1,1},x] + 
       78*HPL[{0,0,1,0,0,1},x] + 276*HPL[{0,0,1,0,1,1},x] + 
       192*HPL[{0,0,1,1,0,1},x] + 1472*HPL[{0,0,1,1,1,1},x] + 
       50*HPL[{0,1,0,0,0,1},x] + 288*HPL[{0,1,0,0,1,1},x] + 
       172*HPL[{0,1,0,1,0,1},x] + 1078*HPL[{0,1,0,1,1,1},x] + 
       100*HPL[{0,1,1,0,0,1},x] + 772*HPL[{0,1,1,0,1,1},x] + 
       448*HPL[{0,1,1,1,0,1},x] + 240*HPL[{0,1,1,1,1,1},x] + 
       50*HPL[{1,0,0,0,0,1},x] + 288*HPL[{1,0,0,0,1,1},x] + 
       172*HPL[{1,0,0,1,0,1},x] + 1078*HPL[{1,0,0,1,1,1},x] + 
       100*HPL[{1,0,1,0,0,1},x] + 772*HPL[{1,0,1,0,1,1},x] + 
       448*HPL[{1,0,1,1,0,1},x] + 240*HPL[{1,0,1,1,1,1},x] + 
       48*HPL[{1,1,0,0,0,1},x] + 860*HPL[{1,1,0,0,1,1},x] + 
       440*HPL[{1,1,0,1,0,1},x] + 224*HPL[{1,1,0,1,1,1},x] + 
       424*HPL[{1,1,1,0,0,1},x] + 192*HPL[{1,1,1,0,1,1},x] + 
       128*HPL[{1,1,1,1,0,1},x] - 26880*HPL[{1,1,1,1,1,1},x] + 
       500*HPL[{0,0,0,0,0,0,1},x] + 730*HPL[{0,0,0,0,0,1,1},
         x] + 378*HPL[{0,0,0,0,1,0,1},x] + 
       792*HPL[{0,0,0,0,1,1,1},x] + 206*HPL[{0,0,0,1,0,0,1},
         x] + 666*HPL[{0,0,0,1,0,1,1},x] + 
       404*HPL[{0,0,0,1,1,0,1},x] + 588*HPL[{0,0,0,1,1,1,1},
         x] + 122*HPL[{0,0,1,0,0,0,1},x] + 
       610*HPL[{0,0,1,0,0,1,1},x] + 348*HPL[{0,0,1,0,1,0,1},
         x] + 740*HPL[{0,0,1,0,1,1,1},x] + 
       220*HPL[{0,0,1,1,0,0,1},x] + 720*HPL[{0,0,1,1,0,1,1},
         x] + 488*HPL[{0,0,1,1,1,0,1},x] + 
       3152*HPL[{0,0,1,1,1,1,1},x] + 80*HPL[{0,1,0,0,0,0,1},
         x] + 582*HPL[{0,1,0,0,0,1,1},x] + 
       320*HPL[{0,1,0,0,1,0,1},x] + 816*HPL[{0,1,0,0,1,1,1},
         x] + 200*HPL[{0,1,0,1,0,0,1},x] + 
       700*HPL[{0,1,0,1,0,1,1},x] + 436*HPL[{0,1,0,1,1,0,1},
         x] + 2374*HPL[{0,1,0,1,1,1,1},x] + 
       140*HPL[{0,1,1,0,0,0,1},x] + 628*HPL[{0,1,1,0,0,1,1},
         x] + 364*HPL[{0,1,1,0,1,0,1},x] + 
       1876*HPL[{0,1,1,0,1,1,1},x] + 252*HPL[{0,1,1,1,0,0,1},
         x] + 1456*HPL[{0,1,1,1,0,1,1},x] + 
       904*HPL[{0,1,1,1,1,0,1},x] + 496*HPL[{0,1,1,1,1,1,1},
         x] + 80*HPL[{1,0,0,0,0,0,1},x] + 
       582*HPL[{1,0,0,0,0,1,1},x] + 320*HPL[{1,0,0,0,1,0,1},
         x] + 816*HPL[{1,0,0,0,1,1,1},x] + 
       200*HPL[{1,0,0,1,0,0,1},x] + 700*HPL[{1,0,0,1,0,1,1},
         x] + 436*HPL[{1,0,0,1,1,0,1},x] + 
       2374*HPL[{1,0,0,1,1,1,1},x] + 140*HPL[{1,0,1,0,0,0,1},
         x] + 628*HPL[{1,0,1,0,0,1,1},x] + 
       364*HPL[{1,0,1,0,1,0,1},x] + 1876*HPL[{1,0,1,0,1,1,1},
         x] + 252*HPL[{1,0,1,1,0,0,1},x] + 
       1456*HPL[{1,0,1,1,0,1,1},x] + 904*HPL[{1,0,1,1,1,0,1},
         x] + 496*HPL[{1,0,1,1,1,1,1},x] + 
       100*HPL[{1,1,0,0,0,0,1},x] + 576*HPL[{1,1,0,0,0,1,1},
         x] + 344*HPL[{1,1,0,0,1,0,1},x] + 
       2156*HPL[{1,1,0,0,1,1,1},x] + 200*HPL[{1,1,0,1,0,0,1},
         x] + 1544*HPL[{1,1,0,1,0,1,1},x] + 
       896*HPL[{1,1,0,1,1,0,1},x] + 480*HPL[{1,1,0,1,1,1,1},
         x] + 96*HPL[{1,1,1,0,0,0,1},x] + 
       1720*HPL[{1,1,1,0,0,1,1},x] + 880*HPL[{1,1,1,0,1,0,1},
         x] + 448*HPL[{1,1,1,0,1,1,1},x] + 
       848*HPL[{1,1,1,1,0,0,1},x] + 384*HPL[{1,1,1,1,0,1,1},
         x] + 256*HPL[{1,1,1,1,1,0,1},x] - 
       53760*HPL[{1,1,1,1,1,1,1},x])*zeta[2] + 
     2*(260*HPL[{1},x] + 25*HPL[{0,1},x] + 583*HPL[{1,1},x] + 
       24*HPL[{0,0,1},x] + 54*HPL[{0,1,1},x] + 54*HPL[{1,0,1},x] + 
       1319*HPL[{1,1,1},x] + 22*HPL[{0,0,0,1},x] + 
       4*HPL[{0,0,1,1},x] + 6*HPL[{0,1,0,1},x] + 
       203*HPL[{0,1,1,1},x] + 8*HPL[{1,0,0,1},x] + 
       212*HPL[{1,0,1,1},x] + 148*HPL[{1,1,0,1},x] + 
       2840*HPL[{1,1,1,1},x] + 44*HPL[{0,0,0,0,1},x] + 
       8*HPL[{0,0,1,0,1},x] + 40*HPL[{0,0,1,1,1},x] + 
       12*HPL[{0,1,0,0,1},x] + 58*HPL[{0,1,0,1,1},x] + 
       52*HPL[{0,1,1,0,1},x] + 560*HPL[{0,1,1,1,1},x] + 
       12*HPL[{1,0,0,0,1},x] + 58*HPL[{1,0,0,1,1},x] + 
       52*HPL[{1,0,1,0,1},x] + 560*HPL[{1,0,1,1,1},x] + 
       28*HPL[{1,1,0,0,1},x] + 480*HPL[{1,1,0,1,1},x] + 
       320*HPL[{1,1,1,0,1},x] + 5760*HPL[{1,1,1,1,1},x] + 
       248*HPL[{0,0,0,0,1,1},x] + 124*HPL[{0,0,0,1,0,1},x] + 
       76*HPL[{0,0,1,0,0,1},x] + 40*HPL[{0,0,1,0,1,1},x] + 
       40*HPL[{0,0,1,1,0,1},x] + 64*HPL[{0,0,1,1,1,1},x] + 
       52*HPL[{0,1,0,0,0,1},x] + 60*HPL[{0,1,0,0,1,1},x] + 
       44*HPL[{0,1,0,1,0,1},x] + 146*HPL[{0,1,0,1,1,1},x] + 
       36*HPL[{0,1,1,0,0,1},x] + 172*HPL[{0,1,1,0,1,1},x] + 
       128*HPL[{0,1,1,1,0,1},x] + 1200*HPL[{0,1,1,1,1,1},x] + 
       52*HPL[{1,0,0,0,0,1},x] + 60*HPL[{1,0,0,0,1,1},x] + 
       44*HPL[{1,0,0,1,0,1},x] + 146*HPL[{1,0,0,1,1,1},x] + 
       36*HPL[{1,0,1,0,0,1},x] + 172*HPL[{1,0,1,0,1,1},x] + 
       128*HPL[{1,0,1,1,0,1},x] + 1200*HPL[{1,0,1,1,1,1},x] + 
       24*HPL[{1,1,0,0,0,1},x] + 116*HPL[{1,1,0,0,1,1},x] + 
       104*HPL[{1,1,0,1,0,1},x] + 1120*HPL[{1,1,0,1,1,1},x] + 
       56*HPL[{1,1,1,0,0,1},x] + 960*HPL[{1,1,1,0,1,1},x] + 
       640*HPL[{1,1,1,1,0,1},x] + 11520*HPL[{1,1,1,1,1,1},x])*
      zeta[3] + 2*(111*HPL[{1},x] + 3*HPL[{0,1},x] + 293*HPL[{1,1},x] + 
       6*HPL[{0,0,1},x] + 46*HPL[{0,1,1},x] + 46*HPL[{1,0,1},x] + 
       632*HPL[{1,1,1},x] - 4*HPL[{0,0,1,1},x] - 
       2*HPL[{0,1,0,1},x] + 138*HPL[{0,1,1,1},x] - 
       2*HPL[{1,0,0,1},x] + 138*HPL[{1,0,1,1},x] + 
       92*HPL[{1,1,0,1},x] + 1264*HPL[{1,1,1,1},x])*zeta[2]*zeta[3] - 
     (9*HPL[{1},x] + 44*HPL[{1,1},x] - 28*HPL[{0,0,1},x] + 
       26*HPL[{0,1,1},x] + 26*HPL[{1,0,1},x] + 88*HPL[{1,1,1},x])*
      zeta[3]^2 + 64*HPL[{1},x]*zeta[2]*zeta[3]^2 + 
     ((-2425*HPL[{1},x] + 182*HPL[{0,1},x] - 5790*HPL[{1,1},x] + 
        182*HPL[{0,0,1},x] + 522*HPL[{0,1,1},x] + 
        62*HPL[{1,0,1},x] - 12397*HPL[{1,1,1},x] + 
        1840*HPL[{0,0,1,1},x] + 920*HPL[{0,1,0,1},x] + 
        606*HPL[{0,1,1,1},x] + 920*HPL[{1,0,0,1},x] + 
        606*HPL[{1,0,1,1},x] + 404*HPL[{1,1,0,1},x] - 
        24592*HPL[{1,1,1,1},x] + 2536*HPL[{0,0,0,0,1},x] + 
        1476*HPL[{0,0,0,1,1},x] + 996*HPL[{0,0,1,0,1},x] + 
        4640*HPL[{0,0,1,1,1},x] + 756*HPL[{0,1,0,0,1},x] + 
        3520*HPL[{0,1,0,1,1},x] + 2120*HPL[{0,1,1,0,1},x] + 
        1414*HPL[{0,1,1,1,1},x] + 756*HPL[{1,0,0,0,1},x] + 
        3520*HPL[{1,0,0,1,1},x] + 2120*HPL[{1,0,1,0,1},x] + 
        1414*HPL[{1,0,1,1,1},x] + 1840*HPL[{1,1,0,0,1},x] + 
        1212*HPL[{1,1,0,1,1},x] + 808*HPL[{1,1,1,0,1},x] - 
        49184*HPL[{1,1,1,1,1},x])*zeta[4])/2 + 
     161*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3]*zeta[4] + 
     Log[-x]^4*((-17*HPL[{1},x])/12 + (3*HPL[{0,1},x])/4 - 
       (31*HPL[{1,1},x])/4 + (3*HPL[{0,0,1},x])/4 - 
       (13*HPL[{0,1,1},x])/12 - (3*HPL[{1,0,1},x])/2 - 
       (265*HPL[{1,1,1},x])/12 + (5*HPL[{0,0,1,1},x])/3 + 
       (5*HPL[{0,1,0,1},x])/6 - (15*HPL[{0,1,1,1},x])/2 + 
       (5*HPL[{1,0,0,1},x])/6 - (15*HPL[{1,0,1,1},x])/2 - 
       5*HPL[{1,1,0,1},x] - (140*HPL[{1,1,1,1},x])/3 - 
       HPL[{0,0,0,0,1},x]/2 + HPL[{0,0,0,1,1},x]/6 + 
       HPL[{0,0,1,0,1},x]/6 + (10*HPL[{0,0,1,1,1},x])/3 + 
       HPL[{0,1,0,0,1},x]/6 + HPL[{0,1,0,1,1},x]/2 - 
       HPL[{0,1,1,0,1},x]/3 - (35*HPL[{0,1,1,1,1},x])/2 + 
       HPL[{1,0,0,0,1},x]/6 + HPL[{1,0,0,1,1},x]/2 - 
       HPL[{1,0,1,0,1},x]/3 - (35*HPL[{1,0,1,1,1},x])/2 + 
       (5*HPL[{1,1,0,0,1},x])/3 - 15*HPL[{1,1,0,1,1},x] - 
       10*HPL[{1,1,1,0,1},x] - (280*HPL[{1,1,1,1,1},x])/3 - 
       ((23*HPL[{1},x] + 60*HPL[{1,1},x] - 2*HPL[{0,0,1},x] + 
          14*HPL[{0,1,1},x] + 14*HPL[{1,0,1},x] + 
          120*HPL[{1,1,1},x])*zeta[2])/12 - 
       (16*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3])/3 - 
       (37*HPL[{1},x]*zeta[4])/24) + 
     2*(203*HPL[{1},x] + 15*HPL[{0,1},x] + 421*HPL[{1,1},x] + 
       30*HPL[{0,0,1},x] + 30*HPL[{0,1,1},x] + 30*HPL[{1,0,1},x] + 
       872*HPL[{1,1,1},x] + 60*HPL[{0,0,1,1},x] + 
       30*HPL[{0,1,0,1},x] + 90*HPL[{0,1,1,1},x] + 
       30*HPL[{1,0,0,1},x] + 90*HPL[{1,0,1,1},x] + 
       60*HPL[{1,1,0,1},x] + 1744*HPL[{1,1,1,1},x])*zeta[5] + 
     164*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2]*zeta[5] + 
     464*HPL[{1},x]*zeta[3]*zeta[5] + Log[-x]^3*((-140*HPL[{1},x])/3 + 
       5*HPL[{0,1},x] - 180*HPL[{1,1},x] + (14*HPL[{0,0,1},x])/3 - 
       29*HPL[{0,1,1},x] - 30*HPL[{1,0,1},x] - (1388*HPL[{1,1,1},x])/
        3 + 4*HPL[{0,0,0,1},x] + (7*HPL[{0,0,1,1},x])/3 + 
       (4*HPL[{0,1,0,1},x])/3 - (340*HPL[{0,1,1,1},x])/3 + 
       (4*HPL[{1,0,0,1},x])/3 - 122*HPL[{1,0,1,1},x] - 
       84*HPL[{1,1,0,1},x] - (3131*HPL[{1,1,1,1},x])/3 + 
       8*HPL[{0,0,0,0,1},x] + (2*HPL[{0,0,0,1,1},x])/3 + 
       (2*HPL[{0,0,1,0,1},x])/3 + (16*HPL[{0,0,1,1,1},x])/3 + 
       (2*HPL[{0,1,0,0,1},x])/3 - 12*HPL[{0,1,0,1,1},x] - 
       (40*HPL[{0,1,1,0,1},x])/3 - 322*HPL[{0,1,1,1,1},x] + 
       (2*HPL[{1,0,0,0,1},x])/3 - 12*HPL[{1,0,0,1,1},x] - 
       (40*HPL[{1,0,1,0,1},x])/3 - 322*HPL[{1,0,1,1,1},x] + 
       (8*HPL[{1,1,0,0,1},x])/3 - 276*HPL[{1,1,0,1,1},x] - 
       184*HPL[{1,1,1,0,1},x] - (6400*HPL[{1,1,1,1,1},x])/3 + 
       16*HPL[{0,0,0,0,1,1},x] + 8*HPL[{0,0,0,1,0,1},x] + 
       2*HPL[{0,0,0,1,1,1},x] + 8*HPL[{0,0,1,0,0,1},x] + 
       2*HPL[{0,0,1,0,1,1},x] + (4*HPL[{0,0,1,1,0,1},x])/3 + 
       (32*HPL[{0,0,1,1,1,1},x])/3 + 8*HPL[{0,1,0,0,0,1},x] + 
       2*HPL[{0,1,0,0,1,1},x] + (4*HPL[{0,1,0,1,0,1},x])/3 - 
       (116*HPL[{0,1,0,1,1,1},x])/3 + (4*HPL[{0,1,1,0,0,1},x])/
        3 - 56*HPL[{0,1,1,0,1,1},x] - (128*HPL[{0,1,1,1,0,1},x])/
        3 - 690*HPL[{0,1,1,1,1,1},x] + 8*HPL[{1,0,0,0,0,1},x] + 
       2*HPL[{1,0,0,0,1,1},x] + (4*HPL[{1,0,0,1,0,1},x])/3 - 
       (116*HPL[{1,0,0,1,1,1},x])/3 + (4*HPL[{1,0,1,0,0,1},x])/
        3 - 56*HPL[{1,0,1,0,1,1},x] - (128*HPL[{1,0,1,1,0,1},x])/
        3 - 690*HPL[{1,0,1,1,1,1},x] + (4*HPL[{1,1,0,0,0,1},x])/
        3 - 24*HPL[{1,1,0,0,1,1},x] - (80*HPL[{1,1,0,1,0,1},x])/
        3 - 644*HPL[{1,1,0,1,1,1},x] + (16*HPL[{1,1,1,0,0,1},x])/
        3 - 552*HPL[{1,1,1,0,1,1},x] - 368*HPL[{1,1,1,1,0,1},x] - 
       (12800*HPL[{1,1,1,1,1,1},x])/3 - 
       ((163*HPL[{1},x] - 11*HPL[{0,1},x] + 504*HPL[{1,1},x] - 
          22*HPL[{0,0,1},x] + 104*HPL[{0,1,1},x] + 
          104*HPL[{1,0,1},x] + 1112*HPL[{1,1,1},x] - 
          44*HPL[{0,0,1,1},x] - 22*HPL[{0,1,0,1},x] + 
          312*HPL[{0,1,1,1},x] - 22*HPL[{1,0,0,1},x] + 
          312*HPL[{1,0,1,1},x] + 208*HPL[{1,1,0,1},x] + 
          2224*HPL[{1,1,1,1},x])*zeta[2])/3 - 
       ((59*HPL[{1},x] + 108*HPL[{1,1},x] - 2*HPL[{0,0,1},x] - 
          10*HPL[{0,1,1},x] - 10*HPL[{1,0,1},x] + 
          216*HPL[{1,1,1},x])*zeta[3])/3 - 
       (86*HPL[{1},x]*zeta[2]*zeta[3])/3 - 
       77*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[4] - 
       (122*HPL[{1},x]*zeta[5])/3) - 
     ((5101*HPL[{1},x] + 8360*HPL[{1,1},x] - 13812*HPL[{0,0,1},x] - 
        1842*HPL[{0,1,1},x] - 1842*HPL[{1,0,1},x] + 
        16720*HPL[{1,1,1},x])*zeta[6])/8 + 
     Log[-x]^2*(-550*HPL[{1},x] - 60*HPL[{0,1},x] - 1500*HPL[{1,1},x] - 
       37*HPL[{0,0,1},x] - 276*HPL[{0,1,1},x] - 220*HPL[{1,0,1},x] - 
       3548*HPL[{1,1,1},x] - 14*HPL[{0,0,0,1},x] - 
       104*HPL[{0,0,1,1},x] - 66*HPL[{0,1,0,1},x] - 
       793*HPL[{0,1,1,1},x] - 66*HPL[{1,0,0,1},x] - 
       808*HPL[{1,0,1,1},x] - 560*HPL[{1,1,0,1},x] - 
       7991*HPL[{1,1,1,1},x] - 14*HPL[{0,0,0,0,1},x] - 
       32*HPL[{0,0,0,1,1},x] - 30*HPL[{0,0,1,0,1},x] - 
       235*HPL[{0,0,1,1,1},x] - 30*HPL[{0,1,0,0,1},x] - 
       250*HPL[{0,1,0,1,1},x] - 188*HPL[{0,1,1,0,1},x] - 
       2103*HPL[{0,1,1,1,1},x] - 30*HPL[{1,0,0,0,1},x] - 
       250*HPL[{1,0,0,1,1},x] - 188*HPL[{1,0,1,0,1},x] - 
       2216*HPL[{1,0,1,1,1},x] - 124*HPL[{1,1,0,0,1},x] - 
       1968*HPL[{1,1,0,1,1},x] - 1328*HPL[{1,1,1,0,1},x] - 
       17108*HPL[{1,1,1,1,1},x] - 8*HPL[{0,0,0,0,1,1},x] - 
       4*HPL[{0,0,0,1,0,1},x] - 78*HPL[{0,0,0,1,1,1},x] - 
       4*HPL[{0,0,1,0,0,1},x] - 78*HPL[{0,0,1,0,1,1},x] - 
       52*HPL[{0,0,1,1,0,1},x] - 496*HPL[{0,0,1,1,1,1},x] - 
       4*HPL[{0,1,0,0,0,1},x] - 78*HPL[{0,1,0,0,1,1},x] - 
       52*HPL[{0,1,0,1,0,1},x] - 722*HPL[{0,1,0,1,1,1},x] - 
       52*HPL[{0,1,1,0,0,1},x] - 756*HPL[{0,1,1,0,1,1},x] - 
       536*HPL[{0,1,1,1,0,1},x] - 5160*HPL[{0,1,1,1,1,1},x] - 
       4*HPL[{1,0,0,0,0,1},x] - 78*HPL[{1,0,0,0,1,1},x] - 
       52*HPL[{1,0,0,1,0,1},x] - 722*HPL[{1,0,0,1,1,1},x] - 
       52*HPL[{1,0,1,0,0,1},x] - 756*HPL[{1,0,1,0,1,1},x] - 
       536*HPL[{1,0,1,1,0,1},x] - 5160*HPL[{1,0,1,1,1,1},x] - 
       52*HPL[{1,1,0,0,0,1},x] - 564*HPL[{1,1,0,0,1,1},x] - 
       440*HPL[{1,1,0,1,0,1},x] - 4816*HPL[{1,1,0,1,1,1},x] - 
       248*HPL[{1,1,1,0,0,1},x] - 4128*HPL[{1,1,1,0,1,1},x] - 
       2752*HPL[{1,1,1,1,0,1},x] - 34560*HPL[{1,1,1,1,1,1},x] + 
       150*HPL[{0,0,0,0,0,0,1},x] + 20*HPL[{0,0,0,0,0,1,1},x] + 
       20*HPL[{0,0,0,0,1,0,1},x] - 16*HPL[{0,0,0,0,1,1,1},x] + 
       20*HPL[{0,0,0,1,0,0,1},x] - 4*HPL[{0,0,0,1,0,1,1},x] - 
       182*HPL[{0,0,0,1,1,1,1},x] + 20*HPL[{0,0,1,0,0,0,1},x] - 
       4*HPL[{0,0,1,0,0,1,1},x] - 182*HPL[{0,0,1,0,1,1,1},x] - 
       8*HPL[{0,0,1,1,0,0,1},x] - 156*HPL[{0,0,1,1,0,1,1},x] - 
       104*HPL[{0,0,1,1,1,0,1},x] - 992*HPL[{0,0,1,1,1,1,1},
         x] + 20*HPL[{0,1,0,0,0,0,1},x] - 
       4*HPL[{0,1,0,0,0,1,1},x] - 182*HPL[{0,1,0,0,1,1,1},x] - 
       220*HPL[{0,1,0,1,0,1,1},x] - 168*HPL[{0,1,0,1,1,0,1},
         x] - 1602*HPL[{0,1,0,1,1,1,1},x] - 
       220*HPL[{0,1,1,0,0,1,1},x] - 168*HPL[{0,1,1,0,1,0,1},
         x] - 1828*HPL[{0,1,1,0,1,1,1},x] - 
       104*HPL[{0,1,1,1,0,0,1},x] - 1704*HPL[{0,1,1,1,0,1,1},
         x] - 1168*HPL[{0,1,1,1,1,0,1},x] - 
       10664*HPL[{0,1,1,1,1,1,1},x] + 
       20*HPL[{1,0,0,0,0,0,1},x] - 4*HPL[{1,0,0,0,0,1,1},x] - 
       182*HPL[{1,0,0,0,1,1,1},x] - 220*HPL[{1,0,0,1,0,1,1},
         x] - 168*HPL[{1,0,0,1,1,0,1},x] - 
       1602*HPL[{1,0,0,1,1,1,1},x] - 220*HPL[{1,0,1,0,0,1,1},
         x] - 168*HPL[{1,0,1,0,1,0,1},x] - 
       1828*HPL[{1,0,1,0,1,1,1},x] - 104*HPL[{1,0,1,1,0,0,1},
         x] - 1704*HPL[{1,0,1,1,0,1,1},x] - 
       1168*HPL[{1,0,1,1,1,0,1},x] - 10664*HPL[{1,0,1,1,1,1,1},
         x] - 8*HPL[{1,1,0,0,0,0,1},x] - 
       156*HPL[{1,1,0,0,0,1,1},x] - 104*HPL[{1,1,0,0,1,0,1},
         x] - 1444*HPL[{1,1,0,0,1,1,1},x] - 
       104*HPL[{1,1,0,1,0,0,1},x] - 1512*HPL[{1,1,0,1,0,1,1},
         x] - 1072*HPL[{1,1,0,1,1,0,1},x] - 
       10320*HPL[{1,1,0,1,1,1,1},x] - 104*HPL[{1,1,1,0,0,0,1},
         x] - 1128*HPL[{1,1,1,0,0,1,1},x] - 
       880*HPL[{1,1,1,0,1,0,1},x] - 9632*HPL[{1,1,1,0,1,1,1},
         x] - 496*HPL[{1,1,1,1,0,0,1},x] - 
       8256*HPL[{1,1,1,1,0,1,1},x] - 5504*HPL[{1,1,1,1,1,0,1},
         x] - 69120*HPL[{1,1,1,1,1,1,1},x] - 
       (433*HPL[{1},x] + 25*HPL[{0,1},x] + 1208*HPL[{1,1},x] + 
         25*HPL[{0,0,1},x] + 220*HPL[{0,1,1},x] + 
         204*HPL[{1,0,1},x] + 2788*HPL[{1,1,1},x] + 
         64*HPL[{0,0,1,1},x] + 32*HPL[{0,1,0,1},x] + 
         696*HPL[{0,1,1,1},x] + 32*HPL[{1,0,0,1},x] + 
         696*HPL[{1,0,1,1},x] + 464*HPL[{1,1,0,1},x] + 
         5808*HPL[{1,1,1,1},x] - 38*HPL[{0,0,0,0,1},x] + 
         14*HPL[{0,0,0,1,1},x] + 14*HPL[{0,0,1,0,1},x] + 
         128*HPL[{0,0,1,1,1},x] + 14*HPL[{0,1,0,0,1},x] + 
         152*HPL[{0,1,0,1,1},x] + 120*HPL[{0,1,1,0,1},x] + 
         1624*HPL[{0,1,1,1,1},x] + 14*HPL[{1,0,0,0,1},x] + 
         152*HPL[{1,0,0,1,1},x] + 120*HPL[{1,0,1,0,1},x] + 
         1624*HPL[{1,0,1,1,1},x] + 64*HPL[{1,1,0,0,1},x] + 
         1392*HPL[{1,1,0,1,1},x] + 928*HPL[{1,1,1,0,1},x] + 
         11616*HPL[{1,1,1,1,1},x])*zeta[2] - 
       (17*HPL[{1},x] + 3*HPL[{0,1},x] + 34*HPL[{1,1},x] + 
         6*HPL[{0,0,1},x] + 4*HPL[{0,1,1},x] + 4*HPL[{1,0,1},x] + 
         72*HPL[{1,1,1},x] + 12*HPL[{0,0,1,1},x] + 
         6*HPL[{0,1,0,1},x] + 12*HPL[{0,1,1,1},x] + 
         6*HPL[{1,0,0,1},x] + 12*HPL[{1,0,1,1},x] + 
         8*HPL[{1,1,0,1},x] + 144*HPL[{1,1,1,1},x])*zeta[3] - 
       64*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[2]*zeta[3] - 
       3*HPL[{1},x]*zeta[3]^2 - ((2961*HPL[{1},x] + 7132*HPL[{1,1},x] - 
          184*HPL[{0,0,1},x] + 1210*HPL[{0,1,1},x] + 
          1210*HPL[{1,0,1},x] + 14264*HPL[{1,1,1},x])*zeta[4])/4 - 
       68*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[5] - 
       (1665*HPL[{1},x]*zeta[6])/4) + 300*(HPL[{1},x] + 2*HPL[{1,1},x])*
      zeta[7] + Log[-x]*(-2800*HPL[{1},x] - 600*HPL[{0,1},x] - 
       5300*HPL[{1,1},x] - 400*HPL[{0,0,1},x] - 920*HPL[{0,1,1},x] - 
       580*HPL[{1,0,1},x] - 11080*HPL[{1,1,1},x] - 
       260*HPL[{0,0,0,1},x] - 630*HPL[{0,0,1,1},x] - 
       368*HPL[{0,1,0,1},x] - 1746*HPL[{0,1,1,1},x] - 
       364*HPL[{1,0,0,1},x] - 1696*HPL[{1,0,1,1},x] - 
       1216*HPL[{1,1,0,1},x] - 23806*HPL[{1,1,1,1},x] - 
       240*HPL[{0,0,0,0,1},x] - 592*HPL[{0,0,0,1,1},x] - 
       348*HPL[{0,0,1,0,1},x] - 964*HPL[{0,0,1,1,1},x] - 
       284*HPL[{0,1,0,0,1},x] - 832*HPL[{0,1,0,1,1},x] - 
       592*HPL[{0,1,1,0,1},x] - 3694*HPL[{0,1,1,1,1},x] - 
       224*HPL[{1,0,0,0,1},x] - 792*HPL[{1,0,0,1,1},x] - 
       584*HPL[{1,0,1,0,1},x] - 4152*HPL[{1,0,1,1,1},x] - 
       536*HPL[{1,1,0,0,1},x] - 3848*HPL[{1,1,0,1,1},x] - 
       2664*HPL[{1,1,1,0,1},x] - 51216*HPL[{1,1,1,1,1},x] - 
       200*HPL[{0,0,0,0,0,1},x] - 828*HPL[{0,0,0,0,1,1},x] - 
       464*HPL[{0,0,0,1,0,1},x] - 1140*HPL[{0,0,0,1,1,1},x] - 
       344*HPL[{0,0,1,0,0,1},x] - 844*HPL[{0,0,1,0,1,1},x] - 
       504*HPL[{0,0,1,1,0,1},x] - 1118*HPL[{0,0,1,1,1,1},x] - 
       288*HPL[{0,1,0,0,0,1},x] - 764*HPL[{0,1,0,0,1,1},x] - 
       472*HPL[{0,1,0,1,0,1},x] - 1472*HPL[{0,1,0,1,1,1},x] - 
       472*HPL[{0,1,1,0,0,1},x] - 1504*HPL[{0,1,1,0,1,1},x] - 
       1088*HPL[{0,1,1,1,0,1},x] - 9040*HPL[{0,1,1,1,1,1},x] - 
       292*HPL[{1,0,0,0,0,1},x] - 724*HPL[{1,0,0,0,1,1},x] - 
       448*HPL[{1,0,0,1,0,1},x] - 1368*HPL[{1,0,0,1,1,1},x] - 
       432*HPL[{1,0,1,0,0,1},x] - 1496*HPL[{1,0,1,0,1,1},x] - 
       1112*HPL[{1,0,1,1,0,1},x] - 9840*HPL[{1,0,1,1,1,1},x] - 
       432*HPL[{1,1,0,0,0,1},x] - 1176*HPL[{1,1,0,0,1,1},x] - 
       1016*HPL[{1,1,0,1,0,1},x] - 9632*HPL[{1,1,0,1,1,1},x] - 
       792*HPL[{1,1,1,0,0,1},x] - 8448*HPL[{1,1,1,0,1,1},x] - 
       5696*HPL[{1,1,1,1,0,1},x] - 107160*HPL[{1,1,1,1,1,1},x] - 
       400*HPL[{0,0,0,0,0,0,1},x] - 200*HPL[{0,0,0,0,0,1,1},
         x] - 200*HPL[{0,0,0,0,1,0,1},x] - 
       2112*HPL[{0,0,0,0,1,1,1},x] - 216*HPL[{0,0,0,1,0,0,1},
         x] - 1520*HPL[{0,0,0,1,0,1,1},x] - 
       896*HPL[{0,0,0,1,1,0,1},x] - 1820*HPL[{0,0,0,1,1,1,1},
         x] - 232*HPL[{0,0,1,0,0,0,1},x] - 
       1360*HPL[{0,0,1,0,0,1,1},x] - 800*HPL[{0,0,1,0,1,0,1},
         x] - 1404*HPL[{0,0,1,0,1,1,1},x] - 
       704*HPL[{0,0,1,1,0,0,1},x] - 1016*HPL[{0,0,1,1,0,1,1},
         x] - 624*HPL[{0,0,1,1,1,0,1},x] - 
       1280*HPL[{0,0,1,1,1,1,1},x] - 240*HPL[{0,1,0,0,0,0,1},
         x] - 1280*HPL[{0,1,0,0,0,1,1},x] - 
       752*HPL[{0,1,0,0,1,0,1},x] - 1196*HPL[{0,1,0,0,1,1,1},
         x] - 624*HPL[{0,1,0,1,0,0,1},x] - 
       1000*HPL[{0,1,0,1,0,1,1},x] - 672*HPL[{0,1,0,1,1,0,1},
         x] - 2880*HPL[{0,1,0,1,1,1,1},x] - 
       560*HPL[{0,1,1,0,0,0,1},x] - 1032*HPL[{0,1,1,0,0,1,1},
         x] - 704*HPL[{0,1,1,0,1,0,1},x] - 
       3584*HPL[{0,1,1,0,1,1,1},x] - 704*HPL[{0,1,1,1,0,0,1},
         x] - 3456*HPL[{0,1,1,1,0,1,1},x] - 
       2432*HPL[{0,1,1,1,1,0,1},x] - 22320*HPL[{0,1,1,1,1,1,1},
         x] - 240*HPL[{1,0,0,0,0,0,1},x] - 
       1280*HPL[{1,0,0,0,0,1,1},x] - 752*HPL[{1,0,0,0,1,0,1},
         x] - 1196*HPL[{1,0,0,0,1,1,1},x] - 
       624*HPL[{1,0,0,1,0,0,1},x] - 1000*HPL[{1,0,0,1,0,1,1},
         x] - 672*HPL[{1,0,0,1,1,0,1},x] - 
       2880*HPL[{1,0,0,1,1,1,1},x] - 560*HPL[{1,0,1,0,0,0,1},
         x] - 1032*HPL[{1,0,1,0,0,1,1},x] - 
       704*HPL[{1,0,1,0,1,0,1},x] - 3584*HPL[{1,0,1,0,1,1,1},
         x] - 704*HPL[{1,0,1,1,0,0,1},x] - 
       3456*HPL[{1,0,1,1,0,1,1},x] - 2432*HPL[{1,0,1,1,1,0,1},
         x] - 22320*HPL[{1,0,1,1,1,1,1},x] - 
       576*HPL[{1,1,0,0,0,0,1},x] - 1080*HPL[{1,1,0,0,0,1,1},
         x] - 688*HPL[{1,1,0,0,1,0,1},x] - 
       2688*HPL[{1,1,0,0,1,1,1},x] - 752*HPL[{1,1,0,1,0,0,1},
         x] - 3072*HPL[{1,1,0,1,0,1,1},x] - 
       2304*HPL[{1,1,0,1,1,0,1},x] - 21600*HPL[{1,1,0,1,1,1,1},
         x] - 848*HPL[{1,1,1,0,0,0,1},x] - 
       2304*HPL[{1,1,1,0,0,1,1},x] - 2048*HPL[{1,1,1,0,1,0,1},
         x] - 20160*HPL[{1,1,1,0,1,1,1},x] - 
       1536*HPL[{1,1,1,1,0,0,1},x] - 17280*HPL[{1,1,1,1,0,1,1},
         x] - 11520*HPL[{1,1,1,1,1,0,1},x] - 
       215040*HPL[{1,1,1,1,1,1,1},x] + 
       1120*HPL[{0,0,0,0,0,0,1,1},x] + 
       560*HPL[{0,0,0,0,0,1,0,1},x] - 
       600*HPL[{0,0,0,0,0,1,1,1},x] + 
       48*HPL[{0,0,0,0,1,0,0,1},x] - 
       472*HPL[{0,0,0,0,1,0,1,1},x] - 
       272*HPL[{0,0,0,0,1,1,0,1},x] - 
       4608*HPL[{0,0,0,0,1,1,1,1},x] - 
       208*HPL[{0,0,0,1,0,0,0,1},x] - 
       424*HPL[{0,0,0,1,0,0,1,1},x] - 
       288*HPL[{0,0,0,1,0,1,0,1},x] - 
       3696*HPL[{0,0,0,1,0,1,1,1},x] - 
       384*HPL[{0,0,0,1,1,0,0,1},x] - 
       2912*HPL[{0,0,0,1,1,0,1,1},x] - 
       1824*HPL[{0,0,0,1,1,1,0,1},x] - 
       3900*HPL[{0,0,0,1,1,1,1,1},x] - 
       336*HPL[{0,0,1,0,0,0,0,1},x] - 
       408*HPL[{0,0,1,0,0,0,1,1},x] - 
       304*HPL[{0,0,1,0,0,1,0,1},x] - 
       3408*HPL[{0,0,1,0,0,1,1,1},x] - 
       400*HPL[{0,0,1,0,1,0,0,1},x] - 
       2560*HPL[{0,0,1,0,1,0,1,1},x] - 
       1536*HPL[{0,0,1,0,1,1,0,1},x] - 
       2972*HPL[{0,0,1,0,1,1,1,1},x] - 
       448*HPL[{0,0,1,1,0,0,0,1},x] - 
       2496*HPL[{0,0,1,1,0,0,1,1},x] - 
       1440*HPL[{0,0,1,1,0,1,0,1},x] - 
       2328*HPL[{0,0,1,1,0,1,1,1},x] - 
       1440*HPL[{0,0,1,1,1,0,0,1},x] - 
       1808*HPL[{0,0,1,1,1,0,1,1},x] - 
       1152*HPL[{0,0,1,1,1,1,0,1},x] - 
       2304*HPL[{0,0,1,1,1,1,1,1},x] - 
       400*HPL[{0,1,0,0,0,0,0,1},x] - 
       400*HPL[{0,1,0,0,0,0,1,1},x] - 
       312*HPL[{0,1,0,0,0,1,0,1},x] - 
       3264*HPL[{0,1,0,0,0,1,1,1},x] - 
       408*HPL[{0,1,0,0,1,0,0,1},x] - 
       2384*HPL[{0,1,0,0,1,0,1,1},x] - 
       1392*HPL[{0,1,0,0,1,1,0,1},x] - 
       2508*HPL[{0,1,0,0,1,1,1,1},x] - 
       456*HPL[{0,1,0,1,0,0,0,1},x] - 
       2160*HPL[{0,1,0,1,0,0,1,1},x] - 
       1264*HPL[{0,1,0,1,0,1,0,1},x] - 
       2312*HPL[{0,1,0,1,0,1,1,1},x] - 
       1232*HPL[{0,1,0,1,1,0,0,1},x] - 
       1984*HPL[{0,1,0,1,1,0,1,1},x] - 
       1328*HPL[{0,1,0,1,1,1,0,1},x] - 
       5952*HPL[{0,1,0,1,1,1,1,1},x] - 
       472*HPL[{0,1,1,0,0,0,0,1},x] - 
       2192*HPL[{0,1,1,0,0,0,1,1},x] - 
       1296*HPL[{0,1,1,0,0,1,0,1},x] - 
       2344*HPL[{0,1,1,0,0,1,1,1},x] - 
       1136*HPL[{0,1,1,0,1,0,0,1},x] - 
       2080*HPL[{0,1,1,0,1,0,1,1},x] - 
       1424*HPL[{0,1,1,0,1,1,0,1},x] - 
       7680*HPL[{0,1,1,0,1,1,1,1},x] - 
       1104*HPL[{0,1,1,1,0,0,0,1},x] - 
       2016*HPL[{0,1,1,1,0,0,1,1},x] - 
       1424*HPL[{0,1,1,1,0,1,0,1},x] - 
       8064*HPL[{0,1,1,1,0,1,1,1},x] - 
       1360*HPL[{0,1,1,1,1,0,0,1},x] - 
       7296*HPL[{0,1,1,1,1,0,1,1},x] - 
       4992*HPL[{0,1,1,1,1,1,0,1},x] - 
       45360*HPL[{0,1,1,1,1,1,1,1},x] - 
       400*HPL[{1,0,0,0,0,0,0,1},x] - 
       400*HPL[{1,0,0,0,0,0,1,1},x] - 
       312*HPL[{1,0,0,0,0,1,0,1},x] - 
       3264*HPL[{1,0,0,0,0,1,1,1},x] - 
       408*HPL[{1,0,0,0,1,0,0,1},x] - 
       2384*HPL[{1,0,0,0,1,0,1,1},x] - 
       1392*HPL[{1,0,0,0,1,1,0,1},x] - 
       2508*HPL[{1,0,0,0,1,1,1,1},x] - 
       456*HPL[{1,0,0,1,0,0,0,1},x] - 
       2160*HPL[{1,0,0,1,0,0,1,1},x] - 
       1264*HPL[{1,0,0,1,0,1,0,1},x] - 
       2312*HPL[{1,0,0,1,0,1,1,1},x] - 
       1232*HPL[{1,0,0,1,1,0,0,1},x] - 
       1984*HPL[{1,0,0,1,1,0,1,1},x] - 
       1328*HPL[{1,0,0,1,1,1,0,1},x] - 
       5952*HPL[{1,0,0,1,1,1,1,1},x] - 
       472*HPL[{1,0,1,0,0,0,0,1},x] - 
       2192*HPL[{1,0,1,0,0,0,1,1},x] - 
       1296*HPL[{1,0,1,0,0,1,0,1},x] - 
       2344*HPL[{1,0,1,0,0,1,1,1},x] - 
       1136*HPL[{1,0,1,0,1,0,0,1},x] - 
       2080*HPL[{1,0,1,0,1,0,1,1},x] - 
       1424*HPL[{1,0,1,0,1,1,0,1},x] - 
       7680*HPL[{1,0,1,0,1,1,1,1},x] - 
       1104*HPL[{1,0,1,1,0,0,0,1},x] - 
       2016*HPL[{1,0,1,1,0,0,1,1},x] - 
       1424*HPL[{1,0,1,1,0,1,0,1},x] - 
       8064*HPL[{1,0,1,1,0,1,1,1},x] - 
       1360*HPL[{1,0,1,1,1,0,0,1},x] - 
       7296*HPL[{1,0,1,1,1,0,1,1},x] - 
       4992*HPL[{1,0,1,1,1,1,0,1},x] - 
       45360*HPL[{1,0,1,1,1,1,1,1},x] - 
       480*HPL[{1,1,0,0,0,0,0,1},x] - 
       2560*HPL[{1,1,0,0,0,0,1,1},x] - 
       1504*HPL[{1,1,0,0,0,1,0,1},x] - 
       2392*HPL[{1,1,0,0,0,1,1,1},x] - 
       1248*HPL[{1,1,0,0,1,0,0,1},x] - 
       2000*HPL[{1,1,0,0,1,0,1,1},x] - 
       1344*HPL[{1,1,0,0,1,1,0,1},x] - 
       5760*HPL[{1,1,0,0,1,1,1,1},x] - 
       1120*HPL[{1,1,0,1,0,0,0,1},x] - 
       2064*HPL[{1,1,0,1,0,0,1,1},x] - 
       1408*HPL[{1,1,0,1,0,1,0,1},x] - 
       7168*HPL[{1,1,0,1,0,1,1,1},x] - 
       1408*HPL[{1,1,0,1,1,0,0,1},x] - 
       6912*HPL[{1,1,0,1,1,0,1,1},x] - 
       4864*HPL[{1,1,0,1,1,1,0,1},x] - 
       44640*HPL[{1,1,0,1,1,1,1,1},x] - 
       1152*HPL[{1,1,1,0,0,0,0,1},x] - 
       2160*HPL[{1,1,1,0,0,0,1,1},x] - 
       1376*HPL[{1,1,1,0,0,1,0,1},x] - 
       5376*HPL[{1,1,1,0,0,1,1,1},x] - 
       1504*HPL[{1,1,1,0,1,0,0,1},x] - 
       6144*HPL[{1,1,1,0,1,0,1,1},x] - 
       4608*HPL[{1,1,1,0,1,1,0,1},x] - 
       43200*HPL[{1,1,1,0,1,1,1,1},x] - 
       1696*HPL[{1,1,1,1,0,0,0,1},x] - 
       4608*HPL[{1,1,1,1,0,0,1,1},x] - 
       4096*HPL[{1,1,1,1,0,1,0,1},x] - 
       40320*HPL[{1,1,1,1,0,1,1,1},x] - 
       3072*HPL[{1,1,1,1,1,0,0,1},x] - 
       34560*HPL[{1,1,1,1,1,0,1,1},x] - 
       23040*HPL[{1,1,1,1,1,1,0,1},x] - 
       430080*HPL[{1,1,1,1,1,1,1,1},x] - 
       2*(660*HPL[{1},x] + 62*HPL[{0,1},x] + 1615*HPL[{1,1},x] + 
         50*HPL[{0,0,1},x] + 203*HPL[{0,1,1},x] + 
         182*HPL[{1,0,1},x] + 3675*HPL[{1,1,1},x] + 
         26*HPL[{0,0,0,1},x] + 75*HPL[{0,0,1,1},x] + 
         50*HPL[{0,1,0,1},x] + 595*HPL[{0,1,1,1},x] + 
         46*HPL[{1,0,0,1},x] + 614*HPL[{1,0,1,1},x] + 
         428*HPL[{1,1,0,1},x] + 7887*HPL[{1,1,1,1},x] + 
         52*HPL[{0,0,0,0,1},x] + 82*HPL[{0,0,0,1,1},x] + 
         66*HPL[{0,0,1,0,1},x] + 104*HPL[{0,0,1,1,1},x] + 
         58*HPL[{0,1,0,0,1},x] + 142*HPL[{0,1,0,1,1},x] + 
         132*HPL[{0,1,1,0,1},x] + 1582*HPL[{0,1,1,1,1},x] + 
         58*HPL[{1,0,0,0,1},x] + 142*HPL[{1,0,0,1,1},x] + 
         132*HPL[{1,0,1,0,1},x] + 1582*HPL[{1,0,1,1,1},x] + 
         84*HPL[{1,1,0,0,1},x] + 1356*HPL[{1,1,0,1,1},x] + 
         904*HPL[{1,1,1,0,1},x] + 16000*HPL[{1,1,1,1,1},x] + 
         232*HPL[{0,0,0,0,1,1},x] + 116*HPL[{0,0,0,1,0,1},x] + 
         246*HPL[{0,0,0,1,1,1},x] + 84*HPL[{0,0,1,0,0,1},x] + 
         198*HPL[{0,0,1,0,1,1},x] + 116*HPL[{0,0,1,1,0,1},x] + 
         144*HPL[{0,0,1,1,1,1},x] + 68*HPL[{0,1,0,0,0,1},x] + 
         174*HPL[{0,1,0,0,1,1},x] + 108*HPL[{0,1,0,1,0,1},x] + 
         342*HPL[{0,1,0,1,1,1},x] + 108*HPL[{0,1,1,0,0,1},x] + 
         412*HPL[{0,1,1,0,1,1},x] + 312*HPL[{0,1,1,1,0,1},x] + 
         3390*HPL[{0,1,1,1,1,1},x] + 68*HPL[{1,0,0,0,0,1},x] + 
         174*HPL[{1,0,0,0,1,1},x] + 108*HPL[{1,0,0,1,0,1},x] + 
         342*HPL[{1,0,0,1,1,1},x] + 108*HPL[{1,0,1,0,0,1},x] + 
         412*HPL[{1,0,1,0,1,1},x] + 312*HPL[{1,0,1,1,0,1},x] + 
         3390*HPL[{1,0,1,1,1,1},x] + 116*HPL[{1,1,0,0,0,1},x] + 
         284*HPL[{1,1,0,0,1,1},x] + 264*HPL[{1,1,0,1,0,1},x] + 
         3164*HPL[{1,1,0,1,1,1},x] + 168*HPL[{1,1,1,0,0,1},x] + 
         2712*HPL[{1,1,1,0,1,1},x] + 1808*HPL[{1,1,1,1,0,1},x] + 
         32000*HPL[{1,1,1,1,1,1},x])*zeta[2] - 
       2*(-88*HPL[{1},x] - 8*HPL[{0,1},x] - 229*HPL[{1,1},x] - 
         8*HPL[{0,0,1},x] - 41*HPL[{0,1,1},x] - 42*HPL[{1,0,1},x] - 
         523*HPL[{1,1,1},x] + 4*HPL[{0,0,1,1},x] + 
         2*HPL[{0,1,0,1},x] - 126*HPL[{0,1,1,1},x] + 
         2*HPL[{1,0,0,1},x] - 126*HPL[{1,0,1,1},x] - 
         84*HPL[{1,1,0,1},x] - 1088*HPL[{1,1,1,1},x] + 
         44*HPL[{0,0,0,0,1},x] + 84*HPL[{0,0,0,1,1},x] + 
         52*HPL[{0,0,1,0,1},x] + 8*HPL[{0,0,1,1,1},x] + 
         36*HPL[{0,1,0,0,1},x] + 6*HPL[{0,1,0,1,1},x] + 
         4*HPL[{0,1,1,0,1},x] - 294*HPL[{0,1,1,1,1},x] + 
         36*HPL[{1,0,0,0,1},x] + 6*HPL[{1,0,0,1,1},x] + 
         4*HPL[{1,0,1,0,1},x] - 294*HPL[{1,0,1,1,1},x] + 
         4*HPL[{1,1,0,0,1},x] - 252*HPL[{1,1,0,1,1},x] - 
         168*HPL[{1,1,1,0,1},x] - 2176*HPL[{1,1,1,1,1},x])*
        zeta[3] + 4*(10*HPL[{1},x] + 40*HPL[{1,1},x] - 
         3*HPL[{0,0,1},x] + 20*HPL[{0,1,1},x] + 20*HPL[{1,0,1},x] + 
         80*HPL[{1,1,1},x])*zeta[2]*zeta[3] - 
       20*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[3]^2 - 
       ((3540*HPL[{1},x] + 166*HPL[{0,1},x] + 8509*HPL[{1,1},x] + 
          332*HPL[{0,0,1},x] + 1174*HPL[{0,1,1},x] + 
          1174*HPL[{1,0,1},x] + 18192*HPL[{1,1,1},x] + 
          664*HPL[{0,0,1,1},x] + 332*HPL[{0,1,0,1},x] + 
          3522*HPL[{0,1,1,1},x] + 332*HPL[{1,0,0,1},x] + 
          3522*HPL[{1,0,1,1},x] + 2348*HPL[{1,1,0,1},x] + 
          36384*HPL[{1,1,1,1},x])*zeta[4])/2 - 161*HPL[{1},x]*zeta[3]*
        zeta[4] + 4*(20*HPL[{1},x] + 36*HPL[{1,1},x] - 
         15*HPL[{0,0,1},x] - 4*HPL[{0,1,1},x] - 4*HPL[{1,0,1},x] + 
         72*HPL[{1,1,1},x])*zeta[5] - 164*HPL[{1},x]*zeta[2]*zeta[5] - 
       (6543*(HPL[{1},x] + 2*HPL[{1,1},x])*zeta[6])/4 - 
       300*HPL[{1},x]*zeta[7]) + (133833*HPL[{1},x]*zeta[8])/16
 
RT2B[5,0] = -2100*HPL[{0,1},x] + 350*HPL[{0,0,1},x] - 
     1300*HPL[{0,1,1},x] - 300*HPL[{1,0,1},x] - 
     1250*HPL[{0,0,0,1},x] - 90*HPL[{0,0,1,1},x] - 
     230*HPL[{0,1,0,1},x] - 260*HPL[{0,1,1,1},x] - 
     230*HPL[{1,0,0,1},x] - 140*HPL[{1,0,1,1},x] - 
     300*HPL[{1,1,0,1},x] + 870*HPL[{0,0,0,0,1},x] - 
     1202*HPL[{0,0,0,1,1},x] - 382*HPL[{0,0,1,0,1},x] - 
     578*HPL[{0,0,1,1,1},x] - 266*HPL[{0,1,0,0,1},x] - 
     412*HPL[{0,1,0,1,1},x] - 252*HPL[{0,1,1,0,1},x] + 
     1748*HPL[{0,1,1,1,1},x] - 44*HPL[{1,0,0,0,1},x] - 
     412*HPL[{1,0,0,1,1},x] - 252*HPL[{1,0,1,0,1},x] + 
     776*HPL[{1,0,1,1,1},x] - 252*HPL[{1,1,0,0,1},x] + 
     136*HPL[{1,1,0,1,1},x] - 184*HPL[{1,1,1,0,1},x] - 
     1000*HPL[{0,0,0,0,0,1},x] + 704*HPL[{0,0,0,0,1,1},x] + 
     154*HPL[{0,0,0,1,0,1},x] - 1600*HPL[{0,0,0,1,1,1},x] + 
     26*HPL[{0,0,1,0,0,1},x] - 924*HPL[{0,0,1,0,1,1},x] - 
     540*HPL[{0,0,1,1,0,1},x] - 1496*HPL[{0,0,1,1,1,1},x] - 
     22*HPL[{0,1,0,0,0,1},x] - 700*HPL[{0,1,0,0,1,1},x] - 
     412*HPL[{0,1,0,1,0,1},x] - 816*HPL[{0,1,0,1,1,1},x] - 
     444*HPL[{0,1,1,0,0,1},x] - 432*HPL[{0,1,1,0,1,1},x] - 
     240*HPL[{0,1,1,1,0,1},x] + 5488*HPL[{0,1,1,1,1,1},x] - 
     30*HPL[{1,0,0,0,0,1},x] - 516*HPL[{1,0,0,0,1,1},x] - 
     324*HPL[{1,0,0,1,0,1},x] - 816*HPL[{1,0,0,1,1,1},x] - 
     228*HPL[{1,0,1,0,0,1},x] - 432*HPL[{1,0,1,0,1,1},x] - 
     240*HPL[{1,0,1,1,0,1},x] + 2592*HPL[{1,0,1,1,1,1},x] - 
     132*HPL[{1,1,0,0,0,1},x] - 432*HPL[{1,1,0,0,1,1},x] - 
     240*HPL[{1,1,0,1,0,1},x] + 1056*HPL[{1,1,0,1,1,1},x] - 
     240*HPL[{1,1,1,0,0,1},x] + 288*HPL[{1,1,1,0,1,1},x] - 
     96*HPL[{1,1,1,1,0,1},x] + 1300*HPL[{0,0,0,0,0,0,1},x] - 
     280*HPL[{0,0,0,0,0,1,1},x] + 182*HPL[{0,0,0,0,1,0,1},x] + 
     922*HPL[{0,0,0,0,1,1,1},x] + 86*HPL[{0,0,0,1,0,0,1},x] + 
     420*HPL[{0,0,0,1,0,1,1},x] + 196*HPL[{0,0,0,1,1,0,1},x] - 
     2196*HPL[{0,0,0,1,1,1,1},x] + 46*HPL[{0,0,1,0,0,0,1},x] + 
     324*HPL[{0,0,1,0,0,1,1},x] + 132*HPL[{0,0,1,0,1,0,1},x] - 
     1424*HPL[{0,0,1,0,1,1,1},x] + 36*HPL[{0,0,1,1,0,0,1},x] - 
     1040*HPL[{0,0,1,1,0,1,1},x] - 656*HPL[{0,0,1,1,1,0,1},x] - 
     1992*HPL[{0,0,1,1,1,1,1},x] + 34*HPL[{0,1,0,0,0,0,1},x] + 
     340*HPL[{0,1,0,0,0,1,1},x] + 148*HPL[{0,1,0,0,1,0,1},x] - 
     1136*HPL[{0,1,0,0,1,1,1},x] + 52*HPL[{0,1,0,1,0,0,1},x] - 
     752*HPL[{0,1,0,1,0,1,1},x] - 432*HPL[{0,1,0,1,1,0,1},x] - 
     1056*HPL[{0,1,0,1,1,1,1},x] + 20*HPL[{0,1,1,0,0,0,1},x] - 
     816*HPL[{0,1,1,0,0,1,1},x] - 432*HPL[{0,1,1,0,1,0,1},x] - 
     544*HPL[{0,1,1,0,1,1,1},x] - 560*HPL[{0,1,1,1,0,0,1},x] - 
     288*HPL[{0,1,1,1,0,1,1},x] - 160*HPL[{0,1,1,1,1,0,1},x] + 
     7696*HPL[{0,1,1,1,1,1,1},x] + 160*HPL[{1,0,0,0,0,0,1},x] + 
     460*HPL[{1,0,0,0,0,1,1},x] + 236*HPL[{1,0,0,0,1,0,1},x] - 
     856*HPL[{1,0,0,0,1,1,1},x] + 108*HPL[{1,0,0,1,0,0,1},x] - 
     536*HPL[{1,0,0,1,0,1,1},x] - 280*HPL[{1,0,0,1,1,0,1},x] - 
     1056*HPL[{1,0,0,1,1,1,1},x] + 44*HPL[{1,0,1,0,0,0,1},x] - 
     408*HPL[{1,0,1,0,0,1,1},x] - 216*HPL[{1,0,1,0,1,0,1},x] - 
     544*HPL[{1,0,1,0,1,1,1},x] - 280*HPL[{1,0,1,1,0,0,1},x] - 
     288*HPL[{1,0,1,1,0,1,1},x] - 160*HPL[{1,0,1,1,1,0,1},x] + 
     3776*HPL[{1,0,1,1,1,1,1},x] - 20*HPL[{1,1,0,0,0,0,1},x] - 
     344*HPL[{1,1,0,0,0,1,1},x] - 216*HPL[{1,1,0,0,1,0,1},x] - 
     544*HPL[{1,1,0,0,1,1,1},x] - 152*HPL[{1,1,0,1,0,0,1},x] - 
     288*HPL[{1,1,0,1,0,1,1},x] - 160*HPL[{1,1,0,1,1,0,1},x] + 
     1728*HPL[{1,1,0,1,1,1,1},x] - 88*HPL[{1,1,1,0,0,0,1},x] - 
     288*HPL[{1,1,1,0,0,1,1},x] - 160*HPL[{1,1,1,0,1,0,1},x] + 
     704*HPL[{1,1,1,0,1,1,1},x] - 160*HPL[{1,1,1,1,0,0,1},x] + 
     192*HPL[{1,1,1,1,0,1,1},x] - 64*HPL[{1,1,1,1,1,0,1},x] - 
     2*(525 + 75*HPL[{1},x] + 30*HPL[{0,1},x] + 75*HPL[{1,1},x] + 
       98*HPL[{0,0,1},x] - 113*HPL[{0,1,1},x] + 68*HPL[{1,0,1},x] + 
       46*HPL[{1,1,1},x] + 26*HPL[{0,0,0,1},x] + 
       97*HPL[{0,0,1,1},x] + 46*HPL[{0,1,0,1},x] - 
       422*HPL[{0,1,1,1},x] + 78*HPL[{1,0,0,1},x] - 
       132*HPL[{1,0,1,1},x] + 12*HPL[{1,1,0,1},x] + 
       24*HPL[{1,1,1,1},x] + 45*HPL[{0,0,0,0,1},x] + 
       62*HPL[{0,0,0,1,1},x] + 58*HPL[{0,0,1,0,1},x] + 
       103*HPL[{0,0,1,1,1},x] + 38*HPL[{0,1,0,0,1},x] + 
       20*HPL[{0,1,0,1,1},x] + 4*HPL[{0,1,1,0,1},x] - 
       666*HPL[{0,1,1,1,1},x] + 40*HPL[{1,0,0,0,1},x] + 
       52*HPL[{1,0,0,1,1},x] + 20*HPL[{1,0,1,0,1},x] - 
       280*HPL[{1,0,1,1,1},x] + 52*HPL[{1,1,0,0,1},x] - 
       88*HPL[{1,1,0,1,1},x] + 8*HPL[{1,1,1,0,1},x] + 
       16*HPL[{1,1,1,1,1},x])*zeta[2] - 
     2*(-175 + 115*HPL[{1},x] + 9*HPL[{0,1},x] + 126*HPL[{1,1},x] + 
       7*HPL[{0,0,1},x] + 78*HPL[{0,1,1},x] + 36*HPL[{1,0,1},x] + 
       120*HPL[{1,1,1},x] - 38*HPL[{0,0,0,1},x] + 
       49*HPL[{0,0,1,1},x] + 28*HPL[{0,1,0,1},x] + 
       114*HPL[{0,1,1,1},x] + 12*HPL[{1,0,0,1},x] + 
       56*HPL[{1,0,1,1},x] + 24*HPL[{1,1,0,1},x] + 
       80*HPL[{1,1,1,1},x])*zeta[3] - 
     2*(-5 + 69*HPL[{1},x] + 17*HPL[{0,1},x] + 46*HPL[{1,1},x])*zeta[2]*
      zeta[3] + 2*(-4 + 13*HPL[{1},x])*zeta[3]^2 + 
     Log[-x]^4*((11*HPL[{1},x])/3 + (37*HPL[{0,1},x])/12 + 
       (15*HPL[{1,1},x])/4 + HPL[{0,0,1},x]/4 + (49*HPL[{0,1,1},x])/
        12 + 2*HPL[{1,0,1},x] + (5*HPL[{1,1,1},x])/2 + 
       ((11 + 7*HPL[{1},x])*zeta[2])/6 + (8*zeta[3])/3) - 
     ((2430 + 440*HPL[{1},x] - 199*HPL[{0,1},x] + 303*HPL[{1,1},x] + 
        536*HPL[{0,0,1},x] - 539*HPL[{0,1,1},x] + 
        280*HPL[{1,0,1},x] + 202*HPL[{1,1,1},x])*zeta[4])/2 + 
     (95*zeta[3]*zeta[4])/2 + Log[-x]^3*(400/3 + (230*HPL[{1},x])/3 + 
       40*HPL[{0,1},x] + (230*HPL[{1,1},x])/3 + (169*HPL[{0,1,1},x])/
        3 + 24*HPL[{1,0,1},x] + 69*HPL[{1,1,1},x] + 
       (23*HPL[{0,0,0,1},x])/3 + 8*HPL[{0,0,1,1},x] + 
       8*HPL[{0,1,0,1},x] + (217*HPL[{0,1,1,1},x])/3 + 
       32*HPL[{1,0,1,1},x] + 16*HPL[{1,1,0,1},x] + 
       46*HPL[{1,1,1,1},x] + (2*(138 + 78*HPL[{1},x] + 
          37*HPL[{0,1},x] + 52*HPL[{1,1},x])*zeta[2])/3 - 
       (2*(13 + 5*HPL[{1},x])*zeta[3])/3 + (77*zeta[4])/2) + 
     6*(83 - 15*HPL[{1},x] + 5*HPL[{0,1},x] - 10*HPL[{1,1},x])*zeta[5] + 
     78*zeta[2]*zeta[5] + Log[-x]^2*(500*HPL[{1},x] + 130*HPL[{0,1},x] + 
       530*HPL[{1,1},x] - 10*HPL[{0,0,1},x] + 282*HPL[{0,1,1},x] + 
       120*HPL[{1,0,1},x] + 556*HPL[{1,1,1},x] + 
       5*HPL[{0,0,0,1},x] + 75*HPL[{0,0,1,1},x] + 
       80*HPL[{0,1,0,1},x] + 590*HPL[{0,1,1,1},x] + 
       288*HPL[{1,0,1,1},x] + 144*HPL[{1,1,0,1},x] + 
       516*HPL[{1,1,1,1},x] - 22*HPL[{0,0,0,0,1},x] + 
       HPL[{0,0,0,1,1},x] - 8*HPL[{0,0,1,0,1},x] + 
       139*HPL[{0,0,1,1,1},x] - 8*HPL[{0,1,0,0,1},x] + 
       160*HPL[{0,1,0,1,1},x] + 112*HPL[{0,1,1,0,1},x] + 
       782*HPL[{0,1,1,1,1},x] - 8*HPL[{1,0,0,0,1},x] + 
       64*HPL[{1,0,0,1,1},x] + 64*HPL[{1,0,1,0,1},x] + 
       384*HPL[{1,0,1,1,1},x] + 192*HPL[{1,1,0,1,1},x] + 
       96*HPL[{1,1,1,0,1},x] + 344*HPL[{1,1,1,1,1},x] + 
       2*(85 + 195*HPL[{1},x] + 56*HPL[{0,1},x] + 174*HPL[{1,1},x] - 
         HPL[{0,0,1},x] + 70*HPL[{0,1,1},x] + 28*HPL[{1,0,1},x] + 
         116*HPL[{1,1,1},x])*zeta[2] - 2*(-59 - 3*HPL[{1},x] + 
         2*HPL[{0,1},x] - 2*HPL[{1,1},x])*zeta[3] + 64*zeta[2]*zeta[3] + 
       ((426 + 605*HPL[{1},x])*zeta[4])/2 + 114*zeta[5]) - 
     ((8303 + 1842*HPL[{1},x])*zeta[6])/8 + 
     Log[-x]*(4900 + 1050*HPL[{1},x] - 500*HPL[{0,1},x] + 
       1150*HPL[{1,1},x] - 20*HPL[{0,0,1},x] + 20*HPL[{0,1,1},x] + 
       80*HPL[{1,0,1},x] + 1210*HPL[{1,1,1},x] - 
       366*HPL[{0,0,0,1},x] - 42*HPL[{0,0,1,1},x] + 
       966*HPL[{0,1,1,1},x] - 72*HPL[{1,0,0,1},x] + 
       480*HPL[{1,0,1,1},x] + 160*HPL[{1,1,0,1},x] + 
       1204*HPL[{1,1,1,1},x] + 100*HPL[{0,0,0,0,1},x] - 
       574*HPL[{0,0,0,1,1},x] - 256*HPL[{0,0,1,0,1},x] - 
       52*HPL[{0,0,1,1,1},x] - 144*HPL[{0,1,0,0,1},x] + 
       104*HPL[{0,1,0,1,1},x] + 104*HPL[{0,1,1,0,1},x] + 
       2792*HPL[{0,1,1,1,1},x] - 24*HPL[{1,0,0,0,1},x] - 
       72*HPL[{1,0,0,1,1},x] + 24*HPL[{1,0,1,0,1},x] + 
       1344*HPL[{1,0,1,1,1},x] - 72*HPL[{1,1,0,0,1},x] + 
       576*HPL[{1,1,0,1,1},x] + 192*HPL[{1,1,1,0,1},x] + 
       1080*HPL[{1,1,1,1,1},x] - 280*HPL[{0,0,0,0,0,1},x] - 
       152*HPL[{0,0,0,0,1,1},x] - 120*HPL[{0,0,0,1,0,1},x] - 
       902*HPL[{0,0,0,1,1,1},x] - 40*HPL[{0,0,1,0,0,1},x] - 
       568*HPL[{0,0,1,0,1,1},x] - 312*HPL[{0,0,1,1,0,1},x] - 
       28*HPL[{0,0,1,1,1,1},x] - 8*HPL[{0,1,0,0,0,1},x] - 
       472*HPL[{0,1,0,0,1,1},x] - 248*HPL[{0,1,0,1,0,1},x] + 
       192*HPL[{0,1,0,1,1,1},x] - 216*HPL[{0,1,1,0,0,1},x] + 
       256*HPL[{0,1,1,0,1,1},x] + 192*HPL[{0,1,1,1,0,1},x] + 
       3880*HPL[{0,1,1,1,1,1},x] - 8*HPL[{1,0,0,0,0,1},x] - 
       368*HPL[{1,0,0,0,1,1},x] - 208*HPL[{1,0,0,1,0,1},x] - 
       48*HPL[{1,0,0,1,1,1},x] - 112*HPL[{1,0,1,0,0,1},x] + 
       80*HPL[{1,0,1,0,1,1},x] + 80*HPL[{1,0,1,1,0,1},x] + 
       1920*HPL[{1,0,1,1,1,1},x] - 16*HPL[{1,1,0,0,0,1},x] - 
       48*HPL[{1,1,0,0,1,1},x] + 16*HPL[{1,1,0,1,0,1},x] + 
       896*HPL[{1,1,0,1,1,1},x] - 48*HPL[{1,1,1,0,0,1},x] + 
       384*HPL[{1,1,1,0,1,1},x] + 128*HPL[{1,1,1,1,0,1},x] + 
       720*HPL[{1,1,1,1,1,1},x] + 2*(1125 + 405*HPL[{1},x] + 
         53*HPL[{0,1},x] + 388*HPL[{1,1},x] - 7*HPL[{0,0,1},x] + 
         183*HPL[{0,1,1},x] + 72*HPL[{1,0,1},x] + 
         339*HPL[{1,1,1},x] - 23*HPL[{0,0,0,1},x] + 
         5*HPL[{0,0,1,1},x] + 8*HPL[{0,1,0,1},x] + 
         279*HPL[{0,1,1,1},x] - 8*HPL[{1,0,0,1},x] + 
         128*HPL[{1,0,1,1},x] + 48*HPL[{1,1,0,1},x] + 
         226*HPL[{1,1,1,1},x])*zeta[2] - 
       2*(270 + 50*HPL[{1},x] + 23*HPL[{0,1},x] + 63*HPL[{1,1},x] - 
         19*HPL[{0,0,1},x] + 23*HPL[{0,1,1},x] + 42*HPL[{1,1,1},x])*
        zeta[3] - 16*(13 + 5*HPL[{1},x])*zeta[2]*zeta[3] + 42*zeta[3]^2 + 
       ((5523 + 1761*HPL[{1},x] + 255*HPL[{0,1},x] + 1174*HPL[{1,1},x])*
         zeta[4])/2 + 4*(-87 + 4*HPL[{1},x])*zeta[5] + (16015*zeta[6])/8) + 
     690*zeta[7]
 
RT2C[5,0] = 17640 - 1000*HPL[{0,0,1},x] + 780*HPL[{0,0,0,1},x] - 
     780*HPL[{0,0,1,1},x] - 930*HPL[{0,0,0,0,1},x] + 
     526*HPL[{0,0,0,1,1},x] + 102*HPL[{0,0,1,0,1},x] - 
     838*HPL[{0,0,1,1,1},x] + 22*HPL[{0,1,0,0,1},x] - 
     276*HPL[{0,1,0,1,1},x] - 116*HPL[{0,1,1,0,1},x] + 
     1200*HPL[{0,0,0,0,0,1},x] - 706*HPL[{0,0,0,0,1,1},x] - 
     4*HPL[{0,0,0,1,0,1},x] + 508*HPL[{0,0,0,1,1,1},x] + 
     52*HPL[{0,0,1,0,0,1},x] + 116*HPL[{0,0,1,0,1,1},x] + 
     20*HPL[{0,0,1,1,0,1},x] - 780*HPL[{0,0,1,1,1,1},x] + 
     88*HPL[{0,1,0,0,0,1},x] + 20*HPL[{0,1,0,0,1,1},x] - 
     12*HPL[{0,1,0,1,0,1},x] - 280*HPL[{0,1,0,1,1,1},x] - 
     12*HPL[{0,1,1,0,0,1},x] - 152*HPL[{0,1,1,0,1,1},x] - 
     88*HPL[{0,1,1,1,0,1},x] - 800*HPL[{0,0,0,0,0,0,1},x] + 
     460*HPL[{0,0,0,0,0,1,1},x] + 70*HPL[{0,0,0,0,1,0,1},x] - 
     402*HPL[{0,0,0,0,1,1,1},x] + 6*HPL[{0,0,0,1,0,0,1},x] - 
     220*HPL[{0,0,0,1,0,1,1},x] - 188*HPL[{0,0,0,1,1,0,1},x] - 
     1256*HPL[{0,0,0,1,1,1,1},x] - 10*HPL[{0,0,1,0,0,0,1},x] - 
     220*HPL[{0,0,1,0,0,1,1},x] - 156*HPL[{0,0,1,0,1,0,1},x] - 
     720*HPL[{0,0,1,0,1,1,1},x] - 124*HPL[{0,0,1,1,0,0,1},x] - 
     336*HPL[{0,0,1,1,0,1,1},x] - 144*HPL[{0,0,1,1,1,0,1},x] + 
     1640*HPL[{0,0,1,1,1,1,1},x] - 10*HPL[{0,1,0,0,0,0,1},x] - 
     172*HPL[{0,1,0,0,0,1,1},x] - 108*HPL[{0,1,0,0,1,0,1},x] - 
     272*HPL[{0,1,0,0,1,1,1},x] - 76*HPL[{0,1,0,1,0,0,1},x] - 
     144*HPL[{0,1,0,1,0,1,1},x] - 80*HPL[{0,1,0,1,1,0,1},x] + 
     864*HPL[{0,1,0,1,1,1,1},x] - 44*HPL[{0,1,1,0,0,0,1},x] - 
     144*HPL[{0,1,1,0,0,1,1},x] - 80*HPL[{0,1,1,0,1,0,1},x] + 
     352*HPL[{0,1,1,0,1,1,1},x] - 80*HPL[{0,1,1,1,0,0,1},x] + 
     96*HPL[{0,1,1,1,0,1,1},x] - 32*HPL[{0,1,1,1,1,0,1},x] + 
     2100*HPL[{0,0,0,0,0,0,0,1},x] - 
     560*HPL[{0,0,0,0,0,0,1,1},x] + 
     260*HPL[{0,0,0,0,0,1,0,1},x] + 
     1880*HPL[{0,0,0,0,0,1,1,1},x] + 
     196*HPL[{0,0,0,0,1,0,0,1},x] + 
     1068*HPL[{0,0,0,0,1,0,1,1},x] + 
     588*HPL[{0,0,0,0,1,1,0,1},x] - 
     1060*HPL[{0,0,0,0,1,1,1,1},x] + 
     164*HPL[{0,0,0,1,0,0,0,1},x] + 
     876*HPL[{0,0,0,1,0,0,1,1},x] + 
     460*HPL[{0,0,0,1,0,1,0,1},x] - 
     952*HPL[{0,0,0,1,0,1,1,1},x] + 
     204*HPL[{0,0,0,1,1,0,0,1},x] - 
     1016*HPL[{0,0,0,1,1,0,1,1},x] - 
     760*HPL[{0,0,0,1,1,1,0,1},x] - 
     5584*HPL[{0,0,0,1,1,1,1,1},x] + 
     156*HPL[{0,0,1,0,0,0,0,1},x] + 
     716*HPL[{0,0,1,0,0,0,1,1},x] + 
     364*HPL[{0,0,1,0,0,1,0,1},x] - 
     1080*HPL[{0,0,1,0,0,1,1,1},x] + 
     172*HPL[{0,0,1,0,1,0,0,1},x] - 
     824*HPL[{0,0,1,0,1,0,1,1},x] - 
     504*HPL[{0,0,1,0,1,1,0,1},x] - 
     2976*HPL[{0,0,1,0,1,1,1,1},x] + 
     44*HPL[{0,0,1,1,0,0,0,1},x] - 
     760*HPL[{0,0,1,1,0,0,1,1},x] - 
     440*HPL[{0,0,1,1,0,1,0,1},x] - 
     1440*HPL[{0,0,1,1,0,1,1,1},x] - 
     504*HPL[{0,0,1,1,1,0,0,1},x] - 
     672*HPL[{0,0,1,1,1,0,1,1},x] - 
     288*HPL[{0,0,1,1,1,1,0,1},x] + 
     7376*HPL[{0,0,1,1,1,1,1,1},x] + 
     160*HPL[{0,1,0,0,0,0,0,1},x] + 
     460*HPL[{0,1,0,0,0,0,1,1},x] + 
     236*HPL[{0,1,0,0,0,1,0,1},x] - 
     856*HPL[{0,1,0,0,0,1,1,1},x] + 
     108*HPL[{0,1,0,0,1,0,0,1},x] - 
     536*HPL[{0,1,0,0,1,0,1,1},x] - 
     280*HPL[{0,1,0,0,1,1,0,1},x] - 
     1056*HPL[{0,1,0,0,1,1,1,1},x] + 
     44*HPL[{0,1,0,1,0,0,0,1},x] - 
     408*HPL[{0,1,0,1,0,0,1,1},x] - 
     216*HPL[{0,1,0,1,0,1,0,1},x] - 
     544*HPL[{0,1,0,1,0,1,1,1},x] - 
     280*HPL[{0,1,0,1,1,0,0,1},x] - 
     288*HPL[{0,1,0,1,1,0,1,1},x] - 
     160*HPL[{0,1,0,1,1,1,0,1},x] + 
     3776*HPL[{0,1,0,1,1,1,1,1},x] - 
     20*HPL[{0,1,1,0,0,0,0,1},x] - 
     344*HPL[{0,1,1,0,0,0,1,1},x] - 
     216*HPL[{0,1,1,0,0,1,0,1},x] - 
     544*HPL[{0,1,1,0,0,1,1,1},x] - 
     152*HPL[{0,1,1,0,1,0,0,1},x] - 
     288*HPL[{0,1,1,0,1,0,1,1},x] - 
     160*HPL[{0,1,1,0,1,1,0,1},x] + 
     1728*HPL[{0,1,1,0,1,1,1,1},x] - 
     88*HPL[{0,1,1,1,0,0,0,1},x] - 
     288*HPL[{0,1,1,1,0,0,1,1},x] - 
     160*HPL[{0,1,1,1,0,1,0,1},x] + 
     704*HPL[{0,1,1,1,0,1,1,1},x] - 
     160*HPL[{0,1,1,1,1,0,0,1},x] + 
     192*HPL[{0,1,1,1,1,0,1,1},x] - 
     64*HPL[{0,1,1,1,1,1,0,1},x] - 
     2*(-595 + 29*HPL[{0,1,1},x] + 34*HPL[{0,0,0,1},x] + 
       41*HPL[{0,0,1,1},x] + 56*HPL[{0,1,0,1},x] + 
       22*HPL[{0,1,1,1},x] + 19*HPL[{0,0,0,0,1},x] + 
       60*HPL[{0,0,0,1,1},x] + 42*HPL[{0,0,1,0,1},x] - 
       93*HPL[{0,0,1,1,1},x] + 26*HPL[{0,1,0,0,1},x] - 
       44*HPL[{0,1,0,1,1},x] + 4*HPL[{0,1,1,0,1},x] + 
       8*HPL[{0,1,1,1,1},x] + 80*HPL[{0,0,0,0,0,1},x] + 
       46*HPL[{0,0,0,0,1,1},x] + 52*HPL[{0,0,0,1,0,1},x] + 
       312*HPL[{0,0,0,1,1,1},x] + 44*HPL[{0,0,1,0,0,1},x] + 
       148*HPL[{0,0,1,0,1,1},x] + 52*HPL[{0,0,1,1,0,1},x] - 
       570*HPL[{0,0,1,1,1,1},x] + 40*HPL[{0,1,0,0,0,1},x] + 
       52*HPL[{0,1,0,0,1,1},x] + 20*HPL[{0,1,0,1,0,1},x] - 
       280*HPL[{0,1,0,1,1,1},x] + 52*HPL[{0,1,1,0,0,1},x] - 
       88*HPL[{0,1,1,0,1,1},x] + 8*HPL[{0,1,1,1,0,1},x] + 
       16*HPL[{0,1,1,1,1,1},x])*zeta[2] - 
     2*(550 - 11*HPL[{0,1},x] - 23*HPL[{0,0,1},x] + 
       6*HPL[{0,1,1},x] + 6*HPL[{0,0,0,1},x] + HPL[{0,0,1,1},x] + 
       12*HPL[{0,1,0,1},x] + 40*HPL[{0,1,1,1},x] - 
       36*HPL[{0,0,0,0,1},x] + 60*HPL[{0,0,0,1,1},x] + 
       28*HPL[{0,0,1,0,1},x] + 66*HPL[{0,0,1,1,1},x] + 
       12*HPL[{0,1,0,0,1},x] + 56*HPL[{0,1,0,1,1},x] + 
       24*HPL[{0,1,1,0,1},x] + 80*HPL[{0,1,1,1,1},x])*zeta[3] + 
     2*(-125 - 23*HPL[{0,1},x] + 14*HPL[{0,0,1},x] - 
       46*HPL[{0,1,1},x])*zeta[2]*zeta[3] + (-11 + 26*HPL[{0,1},x])*
      zeta[3]^2 - 64*zeta[2]*zeta[3]^2 - 
     ((-1955 + 137*HPL[{0,1},x] + 20*HPL[{0,0,1},x] + 
        101*HPL[{0,1,1},x] + 756*HPL[{0,0,0,1},x] - 
        160*HPL[{0,0,1,1},x] + 280*HPL[{0,1,0,1},x] + 
        202*HPL[{0,1,1,1},x])*zeta[4])/2 - (417*zeta[3]*zeta[4])/2 + 
     Log[-x]^4*(5/12 - HPL[{0,1},x]/12 + (5*HPL[{0,0,1},x])/12 + 
       (5*HPL[{0,1,1},x])/4 - HPL[{0,0,0,1},x]/6 + 
       (17*HPL[{0,0,1,1},x])/6 + 2*HPL[{0,1,0,1},x] + 
       (5*HPL[{0,1,1,1},x])/2 + ((-1 + 14*HPL[{0,1},x])*zeta[2])/12 + 
       (8*zeta[3])/3 + (37*zeta[4])/24) + 
     2*(-497 - 15*HPL[{0,1},x] + 30*HPL[{0,0,1},x] - 
       30*HPL[{0,1,1},x])*zeta[5] - 242*zeta[2]*zeta[5] - 
     464*zeta[3]*zeta[5] + Log[-x]^3*(-325/3 + 8*HPL[{0,0,1},x] + 
       (23*HPL[{0,1,1},x])/3 - HPL[{0,0,0,1},x]/3 + 
       (26*HPL[{0,0,1,1},x])/3 + 8*HPL[{0,1,0,1},x] + 
       23*HPL[{0,1,1,1},x] + 8*HPL[{0,0,0,0,1},x] - 
       (2*HPL[{0,0,0,1,1},x])/3 + (148*HPL[{0,0,1,1,1},x])/3 + 
       32*HPL[{0,1,0,1,1},x] + 16*HPL[{0,1,1,0,1},x] + 
       46*HPL[{0,1,1,1,1},x] + (2*(-73 + 26*HPL[{0,1},x] + 
          11*HPL[{0,0,1},x] + 52*HPL[{0,1,1},x])*zeta[2])/3 - 
       ((-83 + 10*HPL[{0,1},x])*zeta[3])/3 + (86*zeta[2]*zeta[3])/3 + 
       (77*zeta[4])/2 + (122*zeta[5])/3) - 
     (3*(68 + 307*HPL[{0,1},x])*zeta[6])/4 + 
     Log[-x]^2*(525 - 30*HPL[{0,1},x] + 2*HPL[{0,0,1},x] - 
       26*HPL[{0,1,1},x] - 3*HPL[{0,0,0,1},x] - 
       33*HPL[{0,0,1,1},x] - 24*HPL[{0,1,0,1},x] + 
       40*HPL[{0,1,1,1},x] - 2*HPL[{0,0,0,0,1},x] + 
       13*HPL[{0,0,0,1,1},x] + 113*HPL[{0,0,1,1,1},x] + 
       96*HPL[{0,1,0,1,1},x] + 48*HPL[{0,1,1,0,1},x] + 
       172*HPL[{0,1,1,1,1},x] - 20*HPL[{0,0,0,0,0,1},x] - 
       12*HPL[{0,0,0,0,1,1},x] - 8*HPL[{0,0,0,1,0,1},x] + 
       26*HPL[{0,0,0,1,1,1},x] - 8*HPL[{0,0,1,0,0,1},x] + 
       64*HPL[{0,0,1,0,1,1},x] + 64*HPL[{0,0,1,1,0,1},x] + 
       610*HPL[{0,0,1,1,1,1},x] - 8*HPL[{0,1,0,0,0,1},x] + 
       64*HPL[{0,1,0,0,1,1},x] + 64*HPL[{0,1,0,1,0,1},x] + 
       384*HPL[{0,1,0,1,1,1},x] + 192*HPL[{0,1,1,0,1,1},x] + 
       96*HPL[{0,1,1,1,0,1},x] + 344*HPL[{0,1,1,1,1,1},x] + 
       (275 + 42*HPL[{0,1},x] - 16*HPL[{0,0,1},x] + 
         116*HPL[{0,1,1},x] + 14*HPL[{0,0,0,1},x] + 
         24*HPL[{0,0,1,1},x] + 56*HPL[{0,1,0,1},x] + 
         232*HPL[{0,1,1,1},x])*zeta[2] - 
       2*(46 - HPL[{0,1},x] + 3*HPL[{0,0,1},x] - 2*HPL[{0,1,1},x])*
        zeta[3] + 3*zeta[3]^2 + (55*(35 + 22*HPL[{0,1},x])*zeta[4])/4 - 
       46*zeta[5] + (1665*zeta[6])/4) - 990*zeta[7] + 
     Log[-x]*(-100*HPL[{0,1},x] - 360*HPL[{0,0,1},x] - 
       60*HPL[{0,1,1},x] + 58*HPL[{0,0,0,1},x] - 
       306*HPL[{0,0,1,1},x] - 80*HPL[{0,1,0,1},x] + 
       6*HPL[{0,1,1,1},x] - 352*HPL[{0,0,0,0,1},x] + 
       122*HPL[{0,0,0,1,1},x] - 364*HPL[{0,0,1,1,1},x] - 
       96*HPL[{0,1,0,1,1},x] - 32*HPL[{0,1,1,0,1},x] + 
       124*HPL[{0,1,1,1,1},x] + 120*HPL[{0,0,0,0,0,1},x] - 
       224*HPL[{0,0,0,0,1,1},x] - 56*HPL[{0,0,0,1,0,1},x] - 
       182*HPL[{0,0,0,1,1,1},x] - 24*HPL[{0,0,1,0,0,1},x] - 
       120*HPL[{0,0,1,0,1,1},x] - 24*HPL[{0,0,1,1,0,1},x] + 
       672*HPL[{0,0,1,1,1,1},x] - 8*HPL[{0,1,0,0,0,1},x] - 
       24*HPL[{0,1,0,0,1,1},x] + 8*HPL[{0,1,0,1,0,1},x] + 
       448*HPL[{0,1,0,1,1,1},x] - 24*HPL[{0,1,1,0,0,1},x] + 
       192*HPL[{0,1,1,0,1,1},x] + 64*HPL[{0,1,1,1,0,1},x] + 
       360*HPL[{0,1,1,1,1,1},x] - 400*HPL[{0,0,0,0,0,0,1},x] - 
       88*HPL[{0,0,0,0,1,0,1},x] - 960*HPL[{0,0,0,0,1,1,1},x] - 
       24*HPL[{0,0,0,1,0,0,1},x] - 656*HPL[{0,0,0,1,0,1,1},x] - 
       400*HPL[{0,0,0,1,1,0,1},x] - 1132*HPL[{0,0,0,1,1,1,1},
         x] - 8*HPL[{0,0,1,0,0,0,1},x] - 
       560*HPL[{0,0,1,0,0,1,1},x] - 336*HPL[{0,0,1,0,1,0,1},
         x] - 496*HPL[{0,0,1,0,1,1,1},x] - 
       176*HPL[{0,0,1,1,0,0,1},x] - 48*HPL[{0,0,1,1,0,1,1},x] + 
       80*HPL[{0,0,1,1,1,0,1},x] + 3392*HPL[{0,0,1,1,1,1,1},
         x] - 8*HPL[{0,1,0,0,0,0,1},x] - 
       368*HPL[{0,1,0,0,0,1,1},x] - 208*HPL[{0,1,0,0,1,0,1},
         x] - 48*HPL[{0,1,0,0,1,1,1},x] - 
       112*HPL[{0,1,0,1,0,0,1},x] + 80*HPL[{0,1,0,1,0,1,1},x] + 
       80*HPL[{0,1,0,1,1,0,1},x] + 1920*HPL[{0,1,0,1,1,1,1},
         x] - 16*HPL[{0,1,1,0,0,0,1},x] - 
       48*HPL[{0,1,1,0,0,1,1},x] + 16*HPL[{0,1,1,0,1,0,1},x] + 
       896*HPL[{0,1,1,0,1,1,1},x] - 48*HPL[{0,1,1,1,0,0,1},x] + 
       384*HPL[{0,1,1,1,0,1,1},x] + 128*HPL[{0,1,1,1,1,0,1},
         x] + 720*HPL[{0,1,1,1,1,1,1},x] + 
       2*(-275 + 17*HPL[{0,1},x] - 31*HPL[{0,0,1},x] + 
         49*HPL[{0,1,1},x] + 29*HPL[{0,0,0,1},x] - 
         13*HPL[{0,0,1,1},x] + 24*HPL[{0,1,0,1},x] + 
         113*HPL[{0,1,1,1},x] - 36*HPL[{0,0,0,0,1},x] + 
         10*HPL[{0,0,0,1,1},x] - 24*HPL[{0,0,1,0,1},x] + 
         134*HPL[{0,0,1,1,1},x] - 8*HPL[{0,1,0,0,1},x] + 
         128*HPL[{0,1,0,1,1},x] + 48*HPL[{0,1,1,0,1},x] + 
         226*HPL[{0,1,1,1,1},x])*zeta[2] - 
       2*(-210 - 13*HPL[{0,1},x] + HPL[{0,0,1},x] + 
         21*HPL[{0,1,1},x] - 36*HPL[{0,0,0,1},x] + 
         2*HPL[{0,0,1,1},x] + 42*HPL[{0,1,1,1},x])*zeta[3] - 
       20*(-9 + 4*HPL[{0,1},x])*zeta[2]*zeta[3] - 22*zeta[3]^2 - 
       ((1485 - 587*HPL[{0,1},x] + 332*HPL[{0,0,1},x] - 
          1174*HPL[{0,1,1},x])*zeta[4])/2 + 161*zeta[3]*zeta[4] + 
       8*(41 + 2*HPL[{0,1},x])*zeta[5] + 164*zeta[2]*zeta[5] - 
       (2929*zeta[6])/8 + 300*zeta[7]) - (133833*zeta[8])/16
 
RT2[5,0] := (1-x)^2/x * RT2A[5,0] + (1-x) * RT2B[5,0] + RT2C[5,0] 



==> anc/T4terms.txt <==
(********************************************************************)
(*                                                                  *)
(*  Ancillary file to "A Three-Point Form Factor Through            *)
(*  Five Loops" by Lance J. Dixon, Andrew J. McLeod, and            *)
(*  Matthias Wilhelm, arXiv:2012.xxxxx                              *)
(*                                                                  *)
(*  This file contains the T^4 terms in the near-collinear          *)
(*  expansion of three-point form factor remainder function         *)
(*  through five loops.                                             *)
(*                                                                  *)
(*  The expression RT4[L,k] gives the term at L loops with k        *)
(*  powers of Log[T]. These functions are expressible in terms      *)
(*  of harmonic polylogarithms of argument x = -S^2, which we       *)
(*  give in the linear basis. Only five rational prefactors are     *)
(*  needed, which we take to be (1-x)*(1+x+3*x^2-x^3)/x^2,          *)
(*  (1-x)^2*(1+2*x-x^2)/x^2, (1-x)^4/x^2, 1-x, and 1. We encode     *)
(*  the coefficients of these prefactors in the functions RT4D,     *) 
(*  RT4E, RT4F, RT4G, and RT4K, respectively.                       *)
(*                                                                  *)
(********************************************************************)


(***** Two loops, Log[T]^1 ******************************************)

RT4D[2,1] = 1/2 - 8*HPL[{1,1},x] - 4*HPL[{1},x]*Log[-x]

RT4E[2,1] = Log[-x]

RT4F[2,1] = -1/2 - 2*HPL[{1},x] - Log[-x]

RT4G[2,1] = -2 + 4*Log[-x]

RT4K[2,1] = 1 + 8*Log[-x]

RT4[2,1] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[2,1]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[2,1]
   + (1-x)^4/x^2 * RT4F[2,1] + (1-x) * RT4G[2,1] + RT4K[2,1]



(***** Two loops, Log[T]^0 ******************************************)

RT4D[2,0] = -1/8 + HPL[{1},x] + 4*HPL[{0,0,1},x] + 8*HPL[{1,1,1},x] + 
     4*HPL[{1,1},x]*Log[-x] - (-3 + 4*HPL[{1},x])*zeta[2]

RT4E[2,0] = -4*HPL[{0,1},x] + (-1/4 + 2*HPL[{1},x])*Log[-x] - 2*zeta[2]

RT4F[2,0] = 1/8 - HPL[{1},x]/2 - 2*HPL[{1,1},x] - 
     (-1/4 + HPL[{1},x])*Log[-x] - zeta[2]

RT4G[2,0] = 1/2 - 4*HPL[{1},x] - 5*Log[-x] - 4*zeta[2]

RT4K[2,0] = -7/4 - 4*Log[-x] - 2*zeta[2]

RT4[2,0] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[2,0]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[2,0]
   + (1-x)^4/x^2 * RT4F[2,0] + (1-x) * RT4G[2,0] + RT4K[2,0]



(***** Three loops, Log[T]^2 ****************************************)

RT4D[3,2] = 3/2 + 4*HPL[{0,0,1},x] - 64*HPL[{1,1,1},x] - 
     32*HPL[{1,1},x]*Log[-x] - (-9/2 + 6*HPL[{1},x])*Log[-x]^2 - 
     (-3 + 4*HPL[{1},x])*zeta[2]

RT4E[3,2] = -4*HPL[{0,1},x] - (-3 + 4*HPL[{1},x])*Log[-x] - 3*Log[-x]^2 - 
     2*zeta[2]

RT4F[3,2] = -3/2 - 6*HPL[{1},x] - 16*HPL[{1,1},x] - 
     (3 + 8*HPL[{1},x])*Log[-x] - (3*Log[-x]^2)/2 - zeta[2]

RT4G[3,2] = -6 + 12*Log[-x] - 6*Log[-x]^2 - 4*zeta[2]

RT4K[3,2] = -1/2 + 8*Log[-x] - 3*Log[-x]^2 - 2*zeta[2]

RT4[3,2] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[3,2]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[3,2]
   + (1-x)^4/x^2 * RT4F[3,2] + (1-x) * RT4G[3,2] + RT4K[3,2]



(***** Three loops, Log[T]^1 ****************************************)

RT4D[3,1] = -45/16 + (37*HPL[{1},x])/4 + 8*HPL[{1,1},x] + 
     9*HPL[{0,0,1},x] + 24*HPL[{0,0,1,1},x] + 
     12*HPL[{0,1,0,1},x] + 12*HPL[{1,0,0,1},x] + 
     192*HPL[{1,1,1,1},x] + (-63/8 + 12*HPL[{1,1},x])*Log[-x]^2 + 
     ((19 + 32*HPL[{1,1},x])*zeta[2])/4 + 
     Log[-x]*(1 - 3*HPL[{0,1},x] + 8*HPL[{0,0,1},x] + 
       4*HPL[{0,1,1},x] + 4*HPL[{1,0,1},x] + 96*HPL[{1,1,1},x] + 
       3*(1 + 4*HPL[{1},x])*zeta[2]) - (-3 + 4*HPL[{1},x])*zeta[3]

RT4E[3,1] = (-13*HPL[{0,1},x])/2 - 2*HPL[{0,0,1},x] - 
     28*HPL[{0,1,1},x] - 16*HPL[{1,0,1},x] + (61/8 + 6*HPL[{1},x])*
      Log[-x]^2 + Log[-x]*(-31/8 + (37*HPL[{1},x])/2 - 6*HPL[{0,1},x] + 
       20*HPL[{1,1},x] - 6*zeta[2]) - ((13 + 32*HPL[{1},x])*zeta[2])/4 - 
     2*zeta[3]

RT4F[3,1] = 45/16 - (3*HPL[{1},x])/2 - 22*HPL[{1,1},x] + 
     3*HPL[{0,0,1},x] - 48*HPL[{1,1,1},x] + (1/4 - 5*HPL[{1},x])*
      Log[-x]^2 + ((-3 + 4*HPL[{1},x])*zeta[2])/2 + 
     Log[-x]*(23/8 - 7*HPL[{1},x] + HPL[{0,1},x] - 24*HPL[{1,1},x] + 
       3*zeta[2]) - zeta[3]

RT4G[3,1] = 45/4 - 29*HPL[{1},x] - 2*HPL[{0,1},x] - 32*HPL[{1,1},x] - 
     12*HPL[{0,0,1},x] + 18*Log[-x]^2 + 
     Log[-x]*(-81/2 + 2*HPL[{1},x] + 4*HPL[{0,1},x] - 20*zeta[2]) - 
     8*zeta[2] - 4*zeta[3]

RT4K[3,1] = -10 + 8*HPL[{0,1},x] - 6*HPL[{0,0,1},x] + Log[-x]^2/4 + 
     Log[-x]*(-24 + 2*HPL[{0,1},x] - 34*zeta[2]) + (3*zeta[2])/2 - 2*zeta[3]

RT4[3,1] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[3,1]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[3,1]
   + (1-x)^4/x^2 * RT4F[3,1] + (1-x) * RT4G[3,1] + RT4K[3,1]



(***** Three loops, Log[T]^0 ****************************************)

RT4D[3,0] = 39/16 - (355*HPL[{1},x])/32 - (37*HPL[{1,1},x])/8 - 
     (59*HPL[{0,0,1},x])/8 - 8*HPL[{1,1,1},x] + 
     (9*HPL[{0,0,0,1},x])/2 - (9*HPL[{0,0,1,1},x])/2 - 
     36*HPL[{0,0,0,0,1},x] - 6*HPL[{0,0,0,1,1},x] - 
     6*HPL[{0,0,1,0,1},x] - 24*HPL[{0,0,1,1,1},x] - 
     6*HPL[{0,1,0,0,1},x] - 18*HPL[{0,1,0,1,1},x] - 
     12*HPL[{0,1,1,0,1},x] - 6*HPL[{1,0,0,0,1},x] - 
     18*HPL[{1,0,0,1,1},x] - 12*HPL[{1,0,1,0,1},x] - 
     12*HPL[{1,1,0,0,1},x] - 192*HPL[{1,1,1,1,1},x] - 
     ((27 - 64*HPL[{1},x] - 128*HPL[{0,0,1},x] + 128*HPL[{1,1,1},x])*
       zeta[2])/16 + Log[-x]^2*(117/32 + (3*HPL[{0,1},x])/4 + 
       HPL[{0,0,1},x] - HPL[{0,1,1},x] - HPL[{1,0,1},x] - 
       12*HPL[{1,1,1},x] - ((-3 + 4*HPL[{1},x])*zeta[2])/4) + 
     ((-29 + 32*HPL[{1,1},x])*zeta[3])/8 + 
     Log[-x]*(-37/16 - HPL[{1},x]/2 + (9*HPL[{0,1},x])/8 - 
       4*HPL[{1,1},x] - 3*HPL[{0,0,1},x] + (3*HPL[{0,1,1},x])/2 - 
       8*HPL[{0,0,1,1},x] - 4*HPL[{0,1,0,1},x] - 
       6*HPL[{0,1,1,1},x] - 4*HPL[{1,0,0,1},x] - 
       6*HPL[{1,0,1,1},x] - 4*HPL[{1,1,0,1},x] - 
       96*HPL[{1,1,1,1},x] - (3*(3 + 32*HPL[{1,1},x])*zeta[2])/8 - 
       ((-3 + 4*HPL[{1},x])*zeta[3])/2) + (77*(-3 + 4*HPL[{1},x])*zeta[4])/8
 
RT4E[3,0] = (5*HPL[{0,1},x])/8 + (19*HPL[{0,0,1},x])/8 + 
     (45*HPL[{0,1,1},x])/4 + 8*HPL[{1,0,1},x] + 
     33*HPL[{0,0,0,1},x] + 5*HPL[{0,0,1,1},x] + 
     4*HPL[{0,1,0,1},x] + 30*HPL[{0,1,1,1},x] + 
     4*HPL[{1,0,0,1},x] + 24*HPL[{1,0,1,1},x] + 
     16*HPL[{1,1,0,1},x] + Log[-x]^2*(-4 - (21*HPL[{1},x])/8 - 
       (3*HPL[{0,1},x])/2 - 5*HPL[{1,1},x] - zeta[2]/2) - 
     ((-5 - 64*HPL[{1},x] + 128*HPL[{0,1},x] - 128*HPL[{1,1},x])*
       zeta[2])/16 + Log[-x]*(53/16 - (133*HPL[{1},x])/16 + 
       (13*HPL[{0,1},x])/8 - (37*HPL[{1,1},x])/4 - 4*HPL[{0,0,1},x] + 
       7*HPL[{0,1,1},x] + 4*HPL[{1,0,1},x] - 18*HPL[{1,1,1},x] - 
       ((-23 + 32*HPL[{1},x])*zeta[2])/8 - zeta[3]) + 
     ((19 + 32*HPL[{1},x])*zeta[3])/8 + (77*zeta[4])/4
     
RT4F[3,0] = -39/16 + (143*HPL[{1},x])/32 + (49*HPL[{1,1},x])/4 + 
     (5*HPL[{0,0,1},x])/4 + 37*HPL[{1,1,1},x] - 
     (3*HPL[{0,0,0,1},x])/2 + (55*HPL[{0,0,1,1},x])/2 + 
     13*HPL[{0,1,0,1},x] + 13*HPL[{1,0,0,1},x] + 
     80*HPL[{1,1,1,1},x] + Log[-x]^2*(11/32 + 4*HPL[{1},x] - 
       HPL[{0,1},x]/4 + 5*HPL[{1,1},x] - zeta[2]/4) - 
     ((-11 + 20*HPL[{1},x] + 144*HPL[{1,1},x])*zeta[2])/8 + 
     Log[-x]*(-1 + (69*HPL[{1},x])/16 - (9*HPL[{0,1},x])/4 + 
       (37*HPL[{1,1},x])/2 + 7*HPL[{0,0,1},x] - (3*HPL[{0,1,1},x])/
        2 - HPL[{1,0,1},x] + 40*HPL[{1,1,1},x] - 
       ((7 + 12*HPL[{1},x])*zeta[2])/4 - zeta[3]/2) + 
     ((5 + 4*HPL[{1},x])*zeta[3])/4 + (77*zeta[4])/8

RT4G[3,0] = -39/4 + (259*HPL[{1},x])/8 - (11*HPL[{0,1},x])/2 + 
     (29*HPL[{1,1},x])/2 + 23*HPL[{0,0,1},x] + HPL[{0,1,1},x] + 
     32*HPL[{1,1,1},x] - 6*HPL[{0,0,0,1},x] + 6*HPL[{0,0,1,1},x] + 
     Log[-x]^2*(-75/8 - HPL[{1},x]/2 - HPL[{0,1},x] - zeta[2]) - 
     16*HPL[{1},x]*zeta[2] + Log[-x]*(291/8 - (3*HPL[{1},x])/4 - 
       2*HPL[{0,1},x] + 15*HPL[{1,1},x] + 4*HPL[{0,0,1},x] - 
       2*HPL[{0,1,1},x] + 12*zeta[2] - 2*zeta[3]) + 4*zeta[3] + 
     (77*zeta[4])/2
     
RT4K[3,0] = 141/8 - 8*HPL[{0,1},x] + (5*HPL[{0,0,1},x])/4 - 
     4*HPL[{0,1,1},x] - 3*HPL[{0,0,0,1},x] + 3*HPL[{0,0,1,1},x] + 
     Log[-x]^2*(-13/16 - HPL[{0,1},x]/2 - zeta[2]/2) - (83*zeta[2])/8 + 
     Log[-x]*(24 - (7*HPL[{0,1},x])/4 + 2*HPL[{0,0,1},x] - 
       HPL[{0,1,1},x] + (39*zeta[2])/4 - zeta[3]) + (19*zeta[3])/4 + 
     (77*zeta[4])/4
     
RT4[3,0] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[3,0]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[3,0]
   + (1-x)^4/x^2 * RT4F[3,0] + (1-x) * RT4G[3,0] + RT4K[3,0]  



(***** Four loops, Log[T]^3 *****************************************)

RT4D[4,3] = 53/12 - (13*HPL[{1},x])/3 + 4*HPL[{0,0,1},x] + 
     (160*HPL[{0,0,1,1},x])/3 + (80*HPL[{0,1,0,1},x])/3 + 
     (80*HPL[{1,0,0,1},x])/3 - 512*HPL[{1,1,1,1},x] + 
     (27/2 - 48*HPL[{1,1},x])*Log[-x]^2 + (10/3 - (40*HPL[{1},x])/9)*
      Log[-x]^3 - (-9 + 32*HPL[{1,1},x])*zeta[2] + 
     Log[-x]*(-11/3 + 12*HPL[{0,1},x] + (16*HPL[{0,0,1},x])/3 - 
       16*HPL[{0,1,1},x] - 16*HPL[{1,0,1},x] - 256*HPL[{1,1,1},x] - 
       (8*(-3 + 4*HPL[{1},x])*zeta[2])/3) + 4*(-3 + 4*HPL[{1},x])*zeta[3]

RT4E[4,3] = (-34*HPL[{0,1},x])/3 + 8*HPL[{0,0,1},x] - 
     (112*HPL[{0,1,1},x])/3 - (32*HPL[{1,0,1},x])/3 + 
     (-47/6 - (32*HPL[{1},x])/3)*Log[-x]^2 - (20*Log[-x]^3)/9 + 
     Log[-x]*(25/2 - 10*HPL[{1},x] - (40*HPL[{0,1},x])/3 - 
       16*HPL[{1,1},x] - (16*zeta[2])/3) - ((17 + 16*HPL[{1},x])*zeta[2])/
      3 + 8*zeta[3]

RT4F[4,3] = -53/12 - (62*HPL[{1},x])/3 - (152*HPL[{1,1},x])/3 + 
     (20*HPL[{0,0,1},x])/3 - 128*HPL[{1,1,1},x] + 
     (-17/3 - 12*HPL[{1},x])*Log[-x]^2 - (10*Log[-x]^3)/9 + 
     Log[-x]*(-53/6 - (76*HPL[{1},x])/3 - 4*HPL[{0,1},x] - 
       64*HPL[{1,1},x] - (8*zeta[2])/3) - (2*(5 + 12*HPL[{1},x])*zeta[2])/
      3 + 4*zeta[3]
      
RT4G[4,3] = -53/3 + (20*HPL[{1},x])/3 - (40*HPL[{0,1},x])/3 - 
     (16*HPL[{0,0,1},x])/3 - (112*Log[-x]^2)/3 - (40*Log[-x]^3)/9 + 
     Log[-x]*(42 - 8*HPL[{1},x] - 16*HPL[{0,1},x] - (32*zeta[2])/3) - 
     (80*zeta[2])/3 + 16*zeta[3]

RT4K[4,3] = 17/3 - (32*HPL[{0,1},x])/3 - (8*HPL[{0,0,1},x])/3 + 
     Log[-x]^2/3 - (20*Log[-x]^3)/9 + Log[-x]*(64/3 - 8*HPL[{0,1},x] - 
       (16*zeta[2])/3) - (10*zeta[2])/3 + 8*zeta[3]

RT4[4,3] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[4,3]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[4,3]
   + (1-x)^4/x^2 * RT4F[4,3] + (1-x) * RT4G[4,3] + RT4K[4,3]



(***** Four loops, Log[T]^2 *****************************************)

RT4D[4,2] = -145/8 + (545*HPL[{1},x])/8 - (3*HPL[{0,1},x])/2 + 
     (151*HPL[{1,1},x])/2 + (37*HPL[{0,0,1},x])/2 + 
     64*HPL[{1,1,1},x] - 6*HPL[{0,0,0,1},x] + 
     30*HPL[{0,0,1,1},x] + 12*HPL[{0,1,0,1},x] - 
     32*HPL[{0,0,0,0,1},x] - 16*HPL[{0,0,0,1,1},x] + 
     8*HPL[{0,1,0,0,1},x] - 8*HPL[{0,1,0,1,1},x] + 
     8*HPL[{1,0,0,0,1},x] - 8*HPL[{1,0,0,1,1},x] + 
     16*HPL[{1,1,0,0,1},x] + 3072*HPL[{1,1,1,1,1},x] + 
     (-15/4 + (40*HPL[{1,1},x])/3)*Log[-x]^3 + 
     ((1 + 32*HPL[{1},x] + 24*HPL[{0,1},x] - 32*HPL[{0,0,1},x] - 
        32*HPL[{0,1,1},x] - 32*HPL[{1,0,1},x] + 1152*HPL[{1,1,1},x])*
       zeta[2])/4 + Log[-x]^2*(-455/8 - 4*HPL[{1},x] - 12*HPL[{0,1},x] + 
       8*HPL[{0,0,1},x] + 16*HPL[{0,1,1},x] + 16*HPL[{1,0,1},x] + 
       240*HPL[{1,1,1},x] + 11*(-3 + 4*HPL[{1},x])*zeta[2]) - 
     (5*(-13 + 32*HPL[{1,1},x])*zeta[3])/2 + 
     Log[-x]*(139/8 + (19*HPL[{1},x])/2 - (45*HPL[{0,1},x])/2 + 
       18*HPL[{0,0,1},x] - 30*HPL[{0,1,1},x] + 
       48*HPL[{0,0,1,1},x] + 24*HPL[{0,1,0,1},x] + 
       120*HPL[{0,1,1,1},x] + 24*HPL[{1,0,0,1},x] + 
       120*HPL[{1,0,1,1},x] + 80*HPL[{1,1,0,1},x] + 
       1536*HPL[{1,1,1,1},x] + 192*HPL[{1,1},x]*zeta[2] - 
       4*(-3 + 4*HPL[{1},x])*zeta[3]) + (35*(-3 + 4*HPL[{1},x])*zeta[4])/2

RT4E[4,2] = -2*HPL[{0,1},x] - (43*HPL[{0,0,1},x])/2 - 
     41*HPL[{0,1,1},x] - 42*HPL[{1,0,1},x] + 36*HPL[{0,0,0,1},x] - 
     36*HPL[{0,0,1,1},x] - 24*HPL[{0,1,0,1},x] - 
     120*HPL[{0,1,1,1},x] - 24*HPL[{1,0,0,1},x] - 
     112*HPL[{1,0,1,1},x] - 80*HPL[{1,1,0,1},x] + 
     (17/4 + (20*HPL[{1},x])/3)*Log[-x]^3 + 
     (-1 - 21*HPL[{1},x] + 4*HPL[{0,1},x] - 40*HPL[{1,1},x])*zeta[2] + 
     Log[-x]^2*(405/8 + 66*HPL[{1},x] + 64*HPL[{1,1},x] + 22*zeta[2]) + 
     Log[-x]*(-157/4 + (409*HPL[{1},x])/4 + HPL[{0,1},x]/2 + 
       153*HPL[{1,1},x] - 4*HPL[{0,0,1},x] - 20*HPL[{0,1,1},x] - 
       16*HPL[{1,0,1},x] + 168*HPL[{1,1,1},x] + 4*(-3 + 2*HPL[{1},x])*
        zeta[2] - 8*zeta[3]) - ((43 + 48*HPL[{1},x])*zeta[3])/2 + 35*zeta[4]

RT4F[4,2] = 145/8 + (83*HPL[{1},x])/8 + (3*HPL[{0,1},x])/2 - 
     127*HPL[{1,1},x] - HPL[{0,0,1},x] - 524*HPL[{1,1,1},x] + 
     2*HPL[{0,0,0,1},x] + 30*HPL[{0,0,1,1},x] + 
     16*HPL[{0,1,0,1},x] + 20*HPL[{1,0,0,1},x] - 
     1024*HPL[{1,1,1,1},x] + (-1/2 - (26*HPL[{1},x])/3)*Log[-x]^3 - 
     ((-3 - 64*HPL[{1},x] + 8*HPL[{0,1},x] - 160*HPL[{1,1},x])*zeta[2])/
      4 + Log[-x]^2*(25/4 - 37*HPL[{1},x] + 4*HPL[{0,1},x] - 
       116*HPL[{1,1},x] + 11*zeta[2]) + 
     Log[-x]*(175/8 - (141*HPL[{1},x])/4 + 5*HPL[{0,1},x] - 
       230*HPL[{1,1},x] + 14*HPL[{0,0,1},x] + 30*HPL[{0,1,1},x] + 
       20*HPL[{1,0,1},x] - 512*HPL[{1,1,1},x] + 4*(3 + 10*HPL[{1},x])*
        zeta[2] - 4*zeta[3]) - (11 + 20*HPL[{1},x])*zeta[3] + (35*zeta[4])/2

RT4G[4,2] = 145/2 - (385*HPL[{1},x])/2 + 34*HPL[{0,1},x] - 
     254*HPL[{1,1},x] - 48*HPL[{0,0,1},x] + 12*HPL[{0,1,1},x] - 
     8*HPL[{1,0,1},x] - 256*HPL[{1,1,1},x] + 8*HPL[{0,0,0,1},x] - 
     40*HPL[{0,0,1,1},x] - 16*HPL[{0,1,0,1},x] - (16*Log[-x]^3)/3 - 
     (-37 + 36*HPL[{1},x] + 8*HPL[{0,1},x])*zeta[2] + 
     Log[-x]^2*(170 + 24*HPL[{1},x] + 16*HPL[{0,1},x] + 44*zeta[2]) + 
     Log[-x]*(-280 + HPL[{1},x] + 60*HPL[{0,1},x] + 20*HPL[{1,1},x] - 
       24*HPL[{0,0,1},x] + 40*HPL[{0,1,1},x] - 64*zeta[2] - 
       16*zeta[3]) - 72*zeta[3] + 70*zeta[4]

RT4K[4,2] = -331/4 + 32*HPL[{0,1},x] - 19*HPL[{0,0,1},x] + 
     48*HPL[{0,1,1},x] + 4*HPL[{0,0,0,1},x] - 
     20*HPL[{0,0,1,1},x] - 8*HPL[{0,1,0,1},x] - (15*Log[-x]^3)/2 - 
     ((-27 + 8*HPL[{0,1},x])*zeta[2])/2 + 
     Log[-x]^2*(-83/4 + 8*HPL[{0,1},x] + 22*zeta[2]) + 
     Log[-x]*(-128 + 19*HPL[{0,1},x] - 12*HPL[{0,0,1},x] + 
       20*HPL[{0,1,1},x] - 16*zeta[2] - 8*zeta[3]) - 31*zeta[3] + 
     35*zeta[4]

RT4[4,2] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[4,2]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[4,2]
   + (1-x)^4/x^2 * RT4F[4,2] + (1-x) * RT4G[4,2] + RT4K[4,2]



(***** Four loops, Log[T]^1 *****************************************)

RT4D[4,1] = 285/8 - 169*HPL[{1},x] - (47*HPL[{0,1},x])/8 - 
     (297*HPL[{1,1},x])/2 - 30*HPL[{0,0,1},x] - 
     (45*HPL[{0,1,1},x])/2 - (21*HPL[{1,0,1},x])/2 - 
     142*HPL[{1,1,1},x] + 18*HPL[{0,0,0,1},x] - 
     36*HPL[{0,0,1,1},x] - 9*HPL[{0,1,0,1},x] - 
     192*HPL[{1,1,1,1},x] - 96*HPL[{0,0,0,0,1},x] + 
     24*HPL[{0,0,0,1,1},x] - 6*HPL[{0,0,1,0,1},x] - 
     48*HPL[{0,0,1,1,1},x] - 6*HPL[{0,1,0,0,1},x] - 
     12*HPL[{0,1,0,1,1},x] - 12*HPL[{0,1,1,0,1},x] - 
     288*HPL[{0,0,0,0,1,1},x] - 144*HPL[{0,0,0,1,0,1},x] - 
     24*HPL[{0,0,0,1,1,1},x] - 112*HPL[{0,0,1,0,0,1},x] - 
     40*HPL[{0,0,1,0,1,1},x] - 32*HPL[{0,0,1,1,0,1},x] - 
     160*HPL[{0,0,1,1,1,1},x] - 96*HPL[{0,1,0,0,0,1},x] - 
     48*HPL[{0,1,0,0,1,1},x] - 40*HPL[{0,1,0,1,0,1},x] - 
     128*HPL[{0,1,0,1,1,1},x] - 56*HPL[{0,1,1,0,0,1},x] - 
     112*HPL[{0,1,1,0,1,1},x] - 80*HPL[{0,1,1,1,0,1},x] - 
     96*HPL[{1,0,0,0,0,1},x] - 48*HPL[{1,0,0,0,1,1},x] - 
     40*HPL[{1,0,0,1,0,1},x] - 128*HPL[{1,0,0,1,1,1},x] - 
     56*HPL[{1,0,1,0,0,1},x] - 112*HPL[{1,0,1,0,1,1},x] - 
     80*HPL[{1,0,1,1,0,1},x] - 64*HPL[{1,1,0,0,0,1},x] - 
     128*HPL[{1,1,0,0,1,1},x] - 96*HPL[{1,1,0,1,0,1},x] - 
     128*HPL[{1,1,1,0,0,1},x] - 7680*HPL[{1,1,1,1,1,1},x] + 
     ((-93 - 116*HPL[{1},x] - 36*HPL[{0,1},x] + 64*HPL[{1,1},x] - 
        48*HPL[{0,0,1},x] - 48*HPL[{0,1,1},x] + 
        384*HPL[{0,0,1,1},x] + 192*HPL[{0,1,0,1},x] + 
        192*HPL[{0,1,1,1},x] + 192*HPL[{1,0,0,1},x] + 
        192*HPL[{1,0,1,1},x] + 128*HPL[{1,1,0,1},x] - 
        6144*HPL[{1,1,1,1},x])*zeta[2])/8 + 
     Log[-x]^3*(25/24 + 2*HPL[{0,1},x] + (4*HPL[{0,0,1},x])/3 - 
       (8*HPL[{0,1,1},x])/3 - (8*HPL[{1,0,1},x])/3 - 
       (80*HPL[{1,1,1},x])/3 - (2*(-3 + 4*HPL[{1},x])*zeta[2])/3) + 
     (-49 + 8*HPL[{1},x] - 6*HPL[{0,1},x] + 8*HPL[{0,0,1},x] + 
       8*HPL[{0,1,1},x] + 8*HPL[{1,0,1},x] + 192*HPL[{1,1,1},x])*
      zeta[3] + 4*(-3 + 4*HPL[{1},x])*zeta[2]*zeta[3] + 
     Log[-x]^2*(1111/16 + (19*HPL[{1},x])/4 + (45*HPL[{0,1},x])/4 + 
       4*HPL[{1,1},x] - 3*HPL[{0,0,1},x] + 15*HPL[{0,1,1},x] - 
       8*HPL[{0,0,1,1},x] - 4*HPL[{0,1,0,1},x] - 
       60*HPL[{0,1,1,1},x] - 4*HPL[{1,0,0,1},x] - 
       60*HPL[{1,0,1,1},x] - 40*HPL[{1,1,0,1},x] - 
       576*HPL[{1,1,1,1},x] - 6*(-9 + 16*HPL[{1,1},x])*zeta[2] - 
       2*(-3 + 4*HPL[{1},x])*zeta[3]) - ((261 + 416*HPL[{1,1},x])*zeta[4])/
      4 + Log[-x]*(-81/2 - (277*HPL[{1},x])/8 - (11*HPL[{0,1},x])/2 - 
       (71*HPL[{1,1},x])/2 - (29*HPL[{0,0,1},x])/2 + 
       15*HPL[{0,1,1},x] - 8*HPL[{1,0,1},x] - 64*HPL[{1,1,1},x] + 
       18*HPL[{0,0,0,1},x] - 30*HPL[{0,0,1,1},x] + 
       36*HPL[{0,1,1,1},x] - 48*HPL[{0,0,0,0,1},x] - 
       24*HPL[{0,0,0,1,1},x] - 24*HPL[{0,0,1,0,1},x] - 
       160*HPL[{0,0,1,1,1},x] - 24*HPL[{0,1,0,0,1},x] - 
       120*HPL[{0,1,0,1,1},x] - 80*HPL[{0,1,1,0,1},x] - 
       336*HPL[{0,1,1,1,1},x] - 24*HPL[{1,0,0,0,1},x] - 
       120*HPL[{1,0,0,1,1},x] - 80*HPL[{1,0,1,0,1},x] - 
       336*HPL[{1,0,1,1,1},x] - 80*HPL[{1,1,0,0,1},x] - 
       288*HPL[{1,1,0,1,1},x] - 192*HPL[{1,1,1,0,1},x] - 
       3840*HPL[{1,1,1,1,1},x] - 
       ((51 - 32*HPL[{1},x] - 96*HPL[{0,1},x] + 64*HPL[{0,0,1},x] + 
          128*HPL[{0,1,1},x] + 128*HPL[{1,0,1},x] + 
          2176*HPL[{1,1,1},x])*zeta[2])/4 + 
       ((-9 + 32*HPL[{1,1},x])*zeta[3])/2 - 
       ((93 + 308*HPL[{1},x])*zeta[4])/2) + 8*(-3 + 4*HPL[{1},x])*zeta[5]
 
RT4E[4,1] = (23*HPL[{0,1},x])/2 + (129*HPL[{0,0,1},x])/4 + 
     (233*HPL[{0,1,1},x])/2 + (181*HPL[{1,0,1},x])/2 + 
     62*HPL[{0,0,0,1},x] + 63*HPL[{0,0,1,1},x] + 
     37*HPL[{0,1,0,1},x] + 214*HPL[{0,1,1,1},x] + 
     37*HPL[{1,0,0,1},x] + 202*HPL[{1,0,1,1},x] + 
     138*HPL[{1,1,0,1},x] + 288*HPL[{0,0,0,1,1},x] + 
     148*HPL[{0,0,1,0,1},x] + 120*HPL[{0,0,1,1,1},x] + 
     108*HPL[{0,1,0,0,1},x] + 104*HPL[{0,1,0,1,1},x] + 
     72*HPL[{0,1,1,0,1},x] + 496*HPL[{0,1,1,1,1},x] + 
     88*HPL[{1,0,0,0,1},x] + 104*HPL[{1,0,0,1,1},x] + 
     72*HPL[{1,0,1,0,1},x] + 464*HPL[{1,0,1,1,1},x] + 
     72*HPL[{1,1,0,0,1},x] + 400*HPL[{1,1,0,1,1},x] + 
     272*HPL[{1,1,1,0,1},x] + Log[-x]^3*(-61/24 - (17*HPL[{1},x])/3 - 
       (8*HPL[{0,1},x])/3 - (32*HPL[{1,1},x])/3 - (4*zeta[2])/3) + 
     ((23 + 181*HPL[{1},x] - 30*HPL[{0,1},x] + 276*HPL[{1,1},x] + 
        112*HPL[{0,0,1},x] - 16*HPL[{0,1,1},x] + 64*HPL[{1,0,1},x] + 
        544*HPL[{1,1,1},x])*zeta[2])/4 + 
     Log[-x]^2*(-547/8 - (553*HPL[{1},x])/8 - (21*HPL[{0,1},x])/4 - 
       (217*HPL[{1,1},x])/2 - 6*HPL[{0,0,1},x] - 14*HPL[{0,1,1},x] - 
       8*HPL[{1,0,1},x] - 148*HPL[{1,1,1},x] - 8*(6 + 5*HPL[{1},x])*
        zeta[2] - 4*zeta[3]) - ((-129 - 148*HPL[{1},x] + 16*HPL[{0,1},x] - 
        288*HPL[{1,1},x])*zeta[3])/4 + 8*zeta[2]*zeta[3] + 
     ((185 + 408*HPL[{1},x])*zeta[4])/4 + 
     Log[-x]*(131/2 - (285*HPL[{1},x])/2 + 13*HPL[{0,1},x] - 
       (367*HPL[{1,1},x])/2 - (79*HPL[{0,0,1},x])/2 + 
       38*HPL[{0,1,1},x] + 32*HPL[{1,0,1},x] - 286*HPL[{1,1,1},x] + 
       36*HPL[{0,0,0,1},x] - 20*HPL[{0,0,1,1},x] - 
       8*HPL[{0,1,0,1},x] + 112*HPL[{0,1,1,1},x] - 
       8*HPL[{1,0,0,1},x] + 96*HPL[{1,0,1,1},x] + 
       64*HPL[{1,1,0,1},x] - 432*HPL[{1,1,1,1},x] - 
       ((-105 + 176*HPL[{1},x] + 192*HPL[{1,1},x])*zeta[2])/4 + 
       ((-1 + 48*HPL[{1},x])*zeta[3])/2 + 85*zeta[4]) + 16*zeta[5]
 
RT4F[4,1] = -285/8 + 38*HPL[{1},x] + (47*HPL[{0,1},x])/8 + 
     (525*HPL[{1,1},x])/2 + (83*HPL[{0,0,1},x])/4 + 
     (45*HPL[{0,1,1},x])/2 + (21*HPL[{1,0,1},x])/2 + 
     748*HPL[{1,1,1},x] - 6*HPL[{0,0,0,1},x] + 
     182*HPL[{0,0,1,1},x] + 88*HPL[{0,1,0,1},x] + 
     94*HPL[{1,0,0,1},x] + 2224*HPL[{1,1,1,1},x] - 
     24*HPL[{0,0,0,0,1},x] - 12*HPL[{0,0,0,1,1},x] - 
     10*HPL[{0,0,1,0,1},x] + 640*HPL[{0,0,1,1,1},x] - 
     14*HPL[{0,1,0,0,1},x] + 420*HPL[{0,1,0,1,1},x] + 
     204*HPL[{0,1,1,0,1},x] - 16*HPL[{1,0,0,0,1},x] + 
     416*HPL[{1,0,0,1,1},x] + 200*HPL[{1,0,1,0,1},x] + 
     192*HPL[{1,1,0,0,1},x] + 4480*HPL[{1,1,1,1,1},x] + 
     Log[-x]^3*(3/2 + (35*HPL[{1},x])/3 - (2*HPL[{0,1},x])/3 + 
       (52*HPL[{1,1},x])/3 - (2*zeta[2])/3) - 
     ((-47 + 162*HPL[{1},x] + 24*HPL[{0,1},x] + 752*HPL[{1,1},x] - 
        48*HPL[{0,0,1},x] - 48*HPL[{0,1,1},x] - 32*HPL[{1,0,1},x] + 
        2304*HPL[{1,1,1},x])*zeta[2])/8 + 
     Log[-x]^2*(-17/16 + (453*HPL[{1},x])/8 - (17*HPL[{0,1},x])/2 + 
       187*HPL[{1,1},x] + 15*HPL[{0,0,1},x] - 7*HPL[{0,1,1},x] - 
       2*HPL[{1,0,1},x] + 384*HPL[{1,1,1},x] + 2*(-3 + 8*HPL[{1},x])*
        zeta[2] - 2*zeta[3]) + ((67 + 88*HPL[{1},x] + 8*HPL[{0,1},x] + 
        64*HPL[{1,1},x])*zeta[3])/4 + 4*zeta[2]*zeta[3] + 
     Log[-x]*(-25 + (733*HPL[{1},x])/8 - 3*HPL[{0,1},x] + 
       (677*HPL[{1,1},x])/2 + 35*HPL[{0,0,1},x] - 30*HPL[{0,1,1},x] - 
       20*HPL[{1,0,1},x] + 1080*HPL[{1,1,1},x] - 
       6*HPL[{0,0,0,1},x] + 210*HPL[{0,0,1,1},x] + 
       100*HPL[{0,1,0,1},x] - 36*HPL[{0,1,1,1},x] + 
       100*HPL[{1,0,0,1},x] - 24*HPL[{1,0,1,1},x] - 
       16*HPL[{1,1,0,1},x] + 2240*HPL[{1,1,1,1},x] - 
       ((27 + 36*HPL[{1},x] + 16*HPL[{0,1},x] + 112*HPL[{1,1},x])*
         zeta[2])/2 - (-5 + 4*HPL[{1},x])*zeta[3] - (77*zeta[4])/2) - 
     (-19 + 26*HPL[{1},x])*zeta[4] + 8*zeta[5]
 
RT4G[4,1] = -285/2 + 484*HPL[{1},x] - (179*HPL[{0,1},x])/2 + 
     466*HPL[{1,1},x] + 159*HPL[{0,0,1},x] + 40*HPL[{0,1,1},x] + 
     48*HPL[{1,0,1},x] + 504*HPL[{1,1,1},x] + 16*HPL[{0,0,0,1},x] + 
     92*HPL[{0,0,1,1},x] + 24*HPL[{0,1,0,1},x] - 
     8*HPL[{0,1,1,1},x] + 4*HPL[{1,0,0,1},x] + 
     8*HPL[{1,0,1,1},x] + 8*HPL[{1,1,0,1},x] + 
     768*HPL[{1,1,1,1},x] + 128*HPL[{0,0,0,0,1},x] - 
     32*HPL[{0,0,0,1,1},x] + 8*HPL[{0,0,1,0,1},x] + 
     64*HPL[{0,0,1,1,1},x] + 8*HPL[{0,1,0,0,1},x] + 
     16*HPL[{0,1,0,1,1},x] + 16*HPL[{0,1,1,0,1},x] + 
     Log[-x]^3*(31/3 - (4*HPL[{1},x])/3 - (8*HPL[{0,1},x])/3 - 
       (8*zeta[2])/3) + (-66 + 21*HPL[{1},x] - 12*HPL[{0,1},x] - 
       28*HPL[{1,1},x] + 8*HPL[{0,0,1},x] + 8*HPL[{0,1,1},x])*
      zeta[2] + Log[-x]^2*(-409/2 - (45*HPL[{1},x])/2 - 18*HPL[{0,1},x] - 
       26*HPL[{1,1},x] + 4*HPL[{0,0,1},x] - 20*HPL[{0,1,1},x] - 
       136*zeta[2] - 8*zeta[3]) + (123 - 28*HPL[{1},x] + 8*HPL[{0,1},x])*
      zeta[3] + 16*zeta[2]*zeta[3] + 118*zeta[4] + 
     Log[-x]*(584 + (155*HPL[{1},x])/2 - 22*HPL[{0,1},x] + 
       92*HPL[{1,1},x] - 20*HPL[{0,0,1},x] - 20*HPL[{0,1,1},x] + 
       32*HPL[{1,0,1},x] + 232*HPL[{1,1,1},x] - 
       24*HPL[{0,0,0,1},x] + 40*HPL[{0,0,1,1},x] - 
       48*HPL[{0,1,1,1},x] - 4*(-41 + 12*HPL[{1},x] + 8*HPL[{0,1},x])*
        zeta[2] - 16*zeta[3] + 278*zeta[4]) + 32*zeta[5]
 
RT4K[4,1] = 1929/8 - 64*HPL[{0,1},x] - 44*HPL[{0,0,1},x] - 
     64*HPL[{0,1,1},x] + 20*HPL[{0,0,0,1},x] + 
     24*HPL[{0,0,1,1},x] - 2*HPL[{0,1,0,1},x] - 
     64*HPL[{0,1,1,1},x] + 64*HPL[{0,0,0,0,1},x] - 
     16*HPL[{0,0,0,1,1},x] + 4*HPL[{0,0,1,0,1},x] + 
     32*HPL[{0,0,1,1,1},x] + 4*HPL[{0,1,0,0,1},x] + 
     8*HPL[{0,1,0,1,1},x] + 8*HPL[{0,1,1,0,1},x] + 
     Log[-x]^3*(33/4 - (4*HPL[{0,1},x])/3 - (4*zeta[2])/3) + 
     ((-43 - 82*HPL[{0,1},x] + 8*HPL[{0,0,1},x] + 8*HPL[{0,1,1},x])*
       zeta[2])/2 + Log[-x]^2*(24 + (13*HPL[{0,1},x])/2 + 
       2*HPL[{0,0,1},x] - 10*HPL[{0,1,1},x] - 4*zeta[2] - 4*zeta[3]) + 
     (17 + 4*HPL[{0,1},x])*zeta[3] + 8*zeta[2]*zeta[3] - (13*zeta[4])/2 + 
     Log[-x]*(288 - 11*HPL[{0,1},x] - 29*HPL[{0,0,1},x] - 
       26*HPL[{0,1,1},x] - 12*HPL[{0,0,0,1},x] + 
       20*HPL[{0,0,1,1},x] - 24*HPL[{0,1,1,1},x] - 
       ((-89 + 32*HPL[{0,1},x])*zeta[2])/2 - 41*zeta[3] + 463*zeta[4]) + 
     16*zeta[5]
 
RT4[4,1] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[4,1]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[4,1]
   + (1-x)^4/x^2 * RT4F[4,1] + (1-x) * RT4G[4,1] + RT4K[4,1] 



(***** Four loops, Log[T]^0 *****************************************)

RT4D[4,0] = -975/32 + (2189*HPL[{1},x])/16 + (59*HPL[{0,1},x])/8 + 
     (161*HPL[{1,1},x])/2 + (243*HPL[{0,0,1},x])/8 + 
     (239*HPL[{0,1,1},x])/16 + (95*HPL[{1,0,1},x])/16 + 
     (457*HPL[{1,1,1},x])/4 - (11*HPL[{0,0,0,1},x])/4 + 
     HPL[{0,0,1,1},x] - (5*HPL[{0,1,0,1},x])/4 + 
     (69*HPL[{0,1,1,1},x])/4 + 2*HPL[{1,0,0,1},x] + 
     (21*HPL[{1,0,1,1},x])/4 - (3*HPL[{1,1,0,1},x])/4 + 
     103*HPL[{1,1,1,1},x] + 72*HPL[{0,0,0,0,1},x] + 
     9*HPL[{0,0,0,1,1},x] + (57*HPL[{0,0,1,0,1},x])/4 + 
     24*HPL[{0,0,1,1,1},x] + (57*HPL[{0,1,0,0,1},x])/4 + 
     (33*HPL[{0,1,0,1,1},x])/2 + (33*HPL[{0,1,1,0,1},x])/2 + 
     12*HPL[{1,0,0,0,1},x] + 12*HPL[{1,0,0,1,1},x] + 
     12*HPL[{1,0,1,0,1},x] + 12*HPL[{1,1,0,0,1},x] + 
     192*HPL[{1,1,1,1,1},x] - 60*HPL[{0,0,0,0,0,1},x] + 
     48*HPL[{0,0,0,0,1,1},x] + 6*HPL[{0,0,0,1,0,1},x] - 
     12*HPL[{0,0,0,1,1,1},x] + 3*HPL[{0,0,1,0,1,1},x] + 
     3*HPL[{0,0,1,1,0,1},x] + 24*HPL[{0,0,1,1,1,1},x] - 
     3*HPL[{0,1,0,0,0,1},x] + 3*HPL[{0,1,0,0,1,1},x] + 
     3*HPL[{0,1,0,1,0,1},x] + 6*HPL[{0,1,0,1,1,1},x] + 
     3*HPL[{0,1,1,0,0,1},x] + 6*HPL[{0,1,1,0,1,1},x] + 
     6*HPL[{0,1,1,1,0,1},x] + 400*HPL[{0,0,0,0,0,0,1},x] + 
     240*HPL[{0,0,0,0,0,1,1},x] + 160*HPL[{0,0,0,0,1,0,1},x] + 
     320*HPL[{0,0,0,0,1,1,1},x] + 116*HPL[{0,0,0,1,0,0,1},x] + 
     248*HPL[{0,0,0,1,0,1,1},x] + 160*HPL[{0,0,0,1,1,0,1},x] + 
     28*HPL[{0,0,0,1,1,1,1},x] + 92*HPL[{0,0,1,0,0,0,1},x] + 
     232*HPL[{0,0,1,0,0,1,1},x] + 144*HPL[{0,0,1,0,1,0,1},x] + 
     36*HPL[{0,0,1,0,1,1,1},x] + 120*HPL[{0,0,1,1,0,0,1},x] + 
     32*HPL[{0,0,1,1,0,1,1},x] + 24*HPL[{0,0,1,1,1,0,1},x] + 
     144*HPL[{0,0,1,1,1,1,1},x] + 80*HPL[{0,1,0,0,0,0,1},x] + 
     224*HPL[{0,1,0,0,0,1,1},x] + 136*HPL[{0,1,0,0,1,0,1},x] + 
     40*HPL[{0,1,0,0,1,1,1},x] + 112*HPL[{0,1,0,1,0,0,1},x] + 
     36*HPL[{0,1,0,1,0,1,1},x] + 28*HPL[{0,1,0,1,1,0,1},x] + 
     128*HPL[{0,1,0,1,1,1,1},x] + 100*HPL[{0,1,1,0,0,0,1},x] + 
     44*HPL[{0,1,1,0,0,1,1},x] + 36*HPL[{0,1,1,0,1,0,1},x] + 
     120*HPL[{0,1,1,0,1,1,1},x] + 52*HPL[{0,1,1,1,0,0,1},x] + 
     104*HPL[{0,1,1,1,0,1,1},x] + 72*HPL[{0,1,1,1,1,0,1},x] + 
     80*HPL[{1,0,0,0,0,0,1},x] + 224*HPL[{1,0,0,0,0,1,1},x] + 
     136*HPL[{1,0,0,0,1,0,1},x] + 40*HPL[{1,0,0,0,1,1,1},x] + 
     112*HPL[{1,0,0,1,0,0,1},x] + 36*HPL[{1,0,0,1,0,1,1},x] + 
     28*HPL[{1,0,0,1,1,0,1},x] + 128*HPL[{1,0,0,1,1,1,1},x] + 
     100*HPL[{1,0,1,0,0,0,1},x] + 44*HPL[{1,0,1,0,0,1,1},x] + 
     36*HPL[{1,0,1,0,1,0,1},x] + 120*HPL[{1,0,1,0,1,1,1},x] + 
     52*HPL[{1,0,1,1,0,0,1},x] + 104*HPL[{1,0,1,1,0,1,1},x] + 
     72*HPL[{1,0,1,1,1,0,1},x] + 96*HPL[{1,1,0,0,0,0,1},x] + 
     48*HPL[{1,1,0,0,0,1,1},x] + 40*HPL[{1,1,0,0,1,0,1},x] + 
     128*HPL[{1,1,0,0,1,1,1},x] + 56*HPL[{1,1,0,1,0,0,1},x] + 
     112*HPL[{1,1,0,1,0,1,1},x] + 80*HPL[{1,1,0,1,1,0,1},x] + 
     64*HPL[{1,1,1,0,0,0,1},x] + 128*HPL[{1,1,1,0,0,1,1},x] + 
     96*HPL[{1,1,1,0,1,0,1},x] + 128*HPL[{1,1,1,1,0,0,1},x] + 
     7680*HPL[{1,1,1,1,1,1,1},x] - 
     ((-167 + 107*HPL[{1},x] + 38*HPL[{0,1},x] - 20*HPL[{1,1},x] + 
        220*HPL[{0,0,1},x] - 36*HPL[{0,1,1},x] + 
        128*HPL[{1,1,1},x] - 96*HPL[{0,0,0,1},x] - 
        48*HPL[{0,0,1,1},x] - 96*HPL[{0,1,0,1},x] - 
        48*HPL[{0,1,1,1},x] + 896*HPL[{0,0,0,0,1},x] + 
        320*HPL[{0,0,0,1,1},x] + 192*HPL[{0,0,1,0,1},x] + 
        1024*HPL[{0,0,1,1,1},x] + 128*HPL[{0,1,0,0,1},x] + 
        832*HPL[{0,1,0,1,1},x] + 512*HPL[{0,1,1,0,1},x] + 
        448*HPL[{0,1,1,1,1},x] + 128*HPL[{1,0,0,0,1},x] + 
        832*HPL[{1,0,0,1,1},x] + 512*HPL[{1,0,1,0,1},x] + 
        448*HPL[{1,0,1,1,1},x] + 384*HPL[{1,1,0,0,1},x] + 
        384*HPL[{1,1,0,1,1},x] + 256*HPL[{1,1,1,0,1},x] - 
        12288*HPL[{1,1,1,1,1},x])*zeta[2])/16 - 
     ((-423 + 148*HPL[{1},x] - 36*HPL[{0,1},x] + 64*HPL[{1,1},x] + 
        48*HPL[{0,0,1},x] - 48*HPL[{0,1,1},x] + 
        128*HPL[{0,0,1,1},x] + 64*HPL[{0,1,0,1},x] + 
        192*HPL[{0,1,1,1},x] + 64*HPL[{1,0,0,1},x] + 
        192*HPL[{1,0,1,1},x] + 128*HPL[{1,1,0,1},x] + 
        3072*HPL[{1,1,1,1},x])*zeta[3])/16 - 
     ((-19 + 32*HPL[{1,1},x])*zeta[2]*zeta[3])/2 - 
     3*(-3 + 4*HPL[{1},x])*zeta[3]^2 + 
     Log[-x]^3*(-95/96 - (9*HPL[{1},x])/8 - (3*HPL[{0,1},x])/4 - 
       HPL[{0,0,1},x]/2 - HPL[{0,1,1},x] - (4*HPL[{0,0,1,1},x])/3 - 
       (2*HPL[{0,1,0,1},x])/3 + 4*HPL[{0,1,1,1},x] - 
       (2*HPL[{1,0,0,1},x])/3 + 4*HPL[{1,0,1,1},x] + 
       (8*HPL[{1,1,0,1},x])/3 + (80*HPL[{1,1,1,1},x])/3 + 
       ((-9 + 32*HPL[{1,1},x])*zeta[2])/12 + ((-3 + 4*HPL[{1},x])*zeta[3])/
        2) + ((88 - 92*HPL[{1},x] + 21*HPL[{0,1},x] - 
        320*HPL[{0,0,1},x] - 28*HPL[{0,1,1},x] - 28*HPL[{1,0,1},x] + 
        416*HPL[{1,1,1},x])*zeta[4])/4 + 
     Log[-x]^2*(-503/16 - (55*HPL[{1},x])/32 + (9*HPL[{0,1},x])/16 - 
       (43*HPL[{1,1},x])/8 + HPL[{0,0,1},x]/8 - (21*HPL[{0,1,1},x])/
        8 + 2*HPL[{1,0,1},x] + 12*HPL[{1,1,1},x] + 
       (3*HPL[{0,0,1,1},x])/2 - (15*HPL[{0,1,1,1},x])/2 - 
       8*HPL[{0,0,0,0,1},x] + 8*HPL[{0,0,1,1,1},x] + 
       6*HPL[{0,1,0,1,1},x] + 4*HPL[{0,1,1,0,1},x] + 
       70*HPL[{0,1,1,1,1},x] + 6*HPL[{1,0,0,1,1},x] + 
       4*HPL[{1,0,1,0,1},x] + 70*HPL[{1,0,1,1,1},x] + 
       4*HPL[{1,1,0,0,1},x] + 60*HPL[{1,1,0,1,1},x] + 
       40*HPL[{1,1,1,0,1},x] + 576*HPL[{1,1,1,1,1},x] + 
       ((-89 + 8*HPL[{1},x] - 24*HPL[{0,1},x] - 8*HPL[{0,0,1},x] + 
          32*HPL[{0,1,1},x] + 32*HPL[{1,0,1},x] + 
          384*HPL[{1,1,1},x])*zeta[2])/4 + 
       ((1 + 32*HPL[{1,1},x])*zeta[3])/4 + 
       (35*(-3 + 4*HPL[{1},x])*zeta[4])/8) - 2*(-17 + 16*HPL[{1,1},x])*
      zeta[5] + Log[-x]*(287/8 + (89*HPL[{1},x])/4 + (17*HPL[{0,1},x])/2 + 
       (741*HPL[{1,1},x])/16 - (21*HPL[{0,0,1},x])/8 + 
       (51*HPL[{0,1,1},x])/4 + 6*HPL[{1,0,1},x] + 
       (127*HPL[{1,1,1},x])/4 - (27*HPL[{0,0,0,1},x])/4 + 
       (45*HPL[{0,0,1,1},x])/4 - (3*HPL[{0,1,1,1},x])/2 + 
       8*HPL[{1,0,1,1},x] + 4*HPL[{1,1,0,1},x] + 
       96*HPL[{1,1,1,1},x] + 18*HPL[{0,0,0,0,1},x] - 
       9*HPL[{0,0,0,1,1},x] + 15*HPL[{0,0,1,1,1},x] - 
       18*HPL[{0,1,1,1,1},x] + 48*HPL[{0,0,0,0,1,1},x] + 
       24*HPL[{0,0,0,1,0,1},x] + 36*HPL[{0,0,0,1,1,1},x] + 
       24*HPL[{0,0,1,0,0,1},x] + 36*HPL[{0,0,1,0,1,1},x] + 
       24*HPL[{0,0,1,1,0,1},x] + 160*HPL[{0,0,1,1,1,1},x] + 
       24*HPL[{0,1,0,0,0,1},x] + 36*HPL[{0,1,0,0,1,1},x] + 
       24*HPL[{0,1,0,1,0,1},x] + 140*HPL[{0,1,0,1,1,1},x] + 
       24*HPL[{0,1,1,0,0,1},x] + 120*HPL[{0,1,1,0,1,1},x] + 
       80*HPL[{0,1,1,1,0,1},x] + 360*HPL[{0,1,1,1,1,1},x] + 
       24*HPL[{1,0,0,0,0,1},x] + 36*HPL[{1,0,0,0,1,1},x] + 
       24*HPL[{1,0,0,1,0,1},x] + 140*HPL[{1,0,0,1,1,1},x] + 
       24*HPL[{1,0,1,0,0,1},x] + 120*HPL[{1,0,1,0,1,1},x] + 
       80*HPL[{1,0,1,1,0,1},x] + 360*HPL[{1,0,1,1,1,1},x] + 
       24*HPL[{1,1,0,0,0,1},x] + 120*HPL[{1,1,0,0,1,1},x] + 
       80*HPL[{1,1,0,1,0,1},x] + 336*HPL[{1,1,0,1,1,1},x] + 
       80*HPL[{1,1,1,0,0,1},x] + 288*HPL[{1,1,1,0,1,1},x] + 
       192*HPL[{1,1,1,1,0,1},x] + 3840*HPL[{1,1,1,1,1,1},x] + 
       ((35 + 14*HPL[{1},x] - 36*HPL[{0,1},x] + 16*HPL[{1,1},x] + 
          24*HPL[{0,0,1},x] - 48*HPL[{0,1,1},x] + 
          64*HPL[{0,0,1,1},x] + 32*HPL[{0,1,0,1},x] + 
          192*HPL[{0,1,1,1},x] + 32*HPL[{1,0,0,1},x] + 
          192*HPL[{1,0,1,1},x] + 128*HPL[{1,1,0,1},x] + 
          2176*HPL[{1,1,1,1},x])*zeta[2])/4 - 
       ((19 - 32*HPL[{1},x] - 32*HPL[{0,0,1},x] + 128*HPL[{1,1,1},x])*
         zeta[3])/8 + 2*(-3 + 4*HPL[{1},x])*zeta[2]*zeta[3] + 
       ((279 + 2464*HPL[{1,1},x])*zeta[4])/16 + 4*(-3 + 4*HPL[{1},x])*
        zeta[5]) - (1523*(-3 + 4*HPL[{1},x])*zeta[6])/16
 
RT4E[4,0] = (-31*HPL[{0,1},x])/4 - (139*HPL[{0,0,1},x])/8 - 
     (247*HPL[{0,1,1},x])/4 - (193*HPL[{1,0,1},x])/4 - 
     (49*HPL[{0,0,0,1},x])/8 - (161*HPL[{0,0,1,1},x])/8 - 
     (85*HPL[{0,1,0,1},x])/8 - (537*HPL[{0,1,1,1},x])/4 - 
     (85*HPL[{1,0,0,1},x])/8 - (437*HPL[{1,0,1,1},x])/4 - 
     (261*HPL[{1,1,0,1},x])/4 - 16*HPL[{0,0,0,0,1},x] - 
     127*HPL[{0,0,0,1,1},x] - (279*HPL[{0,0,1,0,1},x])/4 - 
     (127*HPL[{0,0,1,1,1},x])/2 - (201*HPL[{0,1,0,0,1},x])/4 - 
     (101*HPL[{0,1,0,1,1},x])/2 - (69*HPL[{0,1,1,0,1},x])/2 - 
     235*HPL[{0,1,1,1,1},x] - (91*HPL[{1,0,0,0,1},x])/2 - 
     (101*HPL[{1,0,0,1,1},x])/2 - (69*HPL[{1,0,1,0,1},x])/2 - 
     229*HPL[{1,0,1,1,1},x] - (69*HPL[{1,1,0,0,1},x])/2 - 
     197*HPL[{1,1,0,1,1},x] - 133*HPL[{1,1,1,0,1},x] - 
     360*HPL[{0,0,0,0,0,1},x] - 176*HPL[{0,0,0,0,1,1},x] - 
     116*HPL[{0,0,0,1,0,1},x] - 336*HPL[{0,0,0,1,1,1},x] - 
     84*HPL[{0,0,1,0,0,1},x] - 266*HPL[{0,0,1,0,1,1},x] - 
     170*HPL[{0,0,1,1,0,1},x] - 124*HPL[{0,0,1,1,1,1},x] - 
     66*HPL[{0,1,0,0,0,1},x] - 246*HPL[{0,1,0,0,1,1},x] - 
     150*HPL[{0,1,0,1,0,1},x] - 116*HPL[{0,1,0,1,1,1},x] - 
     118*HPL[{0,1,1,0,0,1},x] - 100*HPL[{0,1,1,0,1,1},x] - 
     68*HPL[{0,1,1,1,0,1},x] - 504*HPL[{0,1,1,1,1,1},x] - 
     56*HPL[{1,0,0,0,0,1},x] - 236*HPL[{1,0,0,0,1,1},x] - 
     140*HPL[{1,0,0,1,0,1},x] - 116*HPL[{1,0,0,1,1,1},x] - 
     108*HPL[{1,0,1,0,0,1},x] - 100*HPL[{1,0,1,0,1,1},x] - 
     68*HPL[{1,0,1,1,0,1},x] - 488*HPL[{1,0,1,1,1,1},x] - 
     92*HPL[{1,1,0,0,0,1},x] - 100*HPL[{1,1,0,0,1,1},x] - 
     68*HPL[{1,1,0,1,0,1},x] - 456*HPL[{1,1,0,1,1,1},x] - 
     68*HPL[{1,1,1,0,0,1},x] - 392*HPL[{1,1,1,0,1,1},x] - 
     264*HPL[{1,1,1,1,0,1},x] - 
     ((31 + 193*HPL[{1},x] - 5*HPL[{0,1},x] + 261*HPL[{1,1},x] + 
        114*HPL[{0,0,1},x] - 30*HPL[{0,1,1},x] + 40*HPL[{1,0,1},x] + 
        532*HPL[{1,1,1},x] - 416*HPL[{0,0,0,1},x] + 
        176*HPL[{0,0,1,1},x] + 96*HPL[{0,1,0,1},x] - 
        16*HPL[{0,1,1,1},x] + 96*HPL[{1,0,0,1},x] + 
        64*HPL[{1,0,1,1},x] + 64*HPL[{1,1,0,1},x] + 
        1056*HPL[{1,1,1,1},x])*zeta[2])/8 - 
     ((139 + 85*HPL[{1},x] - 14*HPL[{0,1},x] + 276*HPL[{1,1},x] + 
        48*HPL[{0,0,1},x] - 16*HPL[{0,1,1},x] + 544*HPL[{1,1,1},x])*
       zeta[3])/8 - ((9 + 32*HPL[{1},x])*zeta[2]*zeta[3])/2 - 6*zeta[3]^2 + 
     Log[-x]^3*(37/24 + (77*HPL[{1},x])/24 + (7*HPL[{0,1},x])/6 + 
       (29*HPL[{1,1},x])/6 - HPL[{0,0,1},x]/3 + (10*HPL[{0,1,1},x])/
        3 + 2*HPL[{1,0,1},x] + (28*HPL[{1,1,1},x])/3 + 
       ((9 + 16*HPL[{1},x])*zeta[2])/12 + zeta[3]) + 
     ((-151 - 1548*HPL[{1},x] + 2448*HPL[{0,1},x] - 3040*HPL[{1,1},x])*
       zeta[4])/32 + Log[-x]^2*(33 + (425*HPL[{1},x])/16 - 
       (23*HPL[{0,1},x])/16 + (889*HPL[{1,1},x])/16 + 
       (17*HPL[{0,0,1},x])/8 + (53*HPL[{0,1,1},x])/8 + 
       4*HPL[{1,0,1},x] + (281*HPL[{1,1,1},x])/4 + 
       8*HPL[{0,0,0,1},x] + 7*HPL[{0,0,1,1},x] + 
       4*HPL[{0,1,0,1},x] + 15*HPL[{0,1,1,1},x] + 
       4*HPL[{1,0,0,1},x] + 12*HPL[{1,0,1,1},x] + 
       8*HPL[{1,1,0,1},x] + 138*HPL[{1,1,1,1},x] + 
       ((89 + 68*HPL[{1},x] + 24*HPL[{0,1},x] + 128*HPL[{1,1},x])*
         zeta[2])/4 - ((-3 + 8*HPL[{1},x])*zeta[3])/4 + (35*zeta[4])/4) - 
     8*(3 + 4*HPL[{1},x])*zeta[5] + Log[-x]*(-743/16 + (559*HPL[{1},x])/8 - 
       (27*HPL[{0,1},x])/4 + (309*HPL[{1,1},x])/4 + 
       (159*HPL[{0,0,1},x])/8 - (69*HPL[{0,1,1},x])/2 - 
       22*HPL[{1,0,1},x] + (575*HPL[{1,1,1},x])/4 - 
       (39*HPL[{0,0,0,1},x])/4 + (31*HPL[{0,0,1,1},x])/4 + 
       4*HPL[{0,1,0,1},x] - 51*HPL[{0,1,1,1},x] + 
       4*HPL[{1,0,0,1},x] - 48*HPL[{1,0,1,1},x] - 
       32*HPL[{1,1,0,1},x] + 207*HPL[{1,1,1,1},x] + 
       28*HPL[{0,0,0,0,1},x] - 30*HPL[{0,0,0,1,1},x] - 
       12*HPL[{0,0,1,0,1},x] + 18*HPL[{0,0,1,1,1},x] - 
       12*HPL[{0,1,0,0,1},x] + 12*HPL[{0,1,0,1,1},x] + 
       8*HPL[{0,1,1,0,1},x] - 120*HPL[{0,1,1,1,1},x] - 
       12*HPL[{1,0,0,0,1},x] + 12*HPL[{1,0,0,1,1},x] + 
       8*HPL[{1,0,1,0,1},x] - 112*HPL[{1,0,1,1,1},x] + 
       8*HPL[{1,1,0,0,1},x] - 96*HPL[{1,1,0,1,1},x] - 
       64*HPL[{1,1,1,0,1},x] + 408*HPL[{1,1,1,1,1},x] + 
       ((-33 + 25*HPL[{1},x] + 4*HPL[{0,1},x] + 36*HPL[{1,1},x] + 
          16*HPL[{0,0,1},x] - 16*HPL[{0,1,1},x] - 
          16*HPL[{1,0,1},x] + 64*HPL[{1,1,1},x])*zeta[2])/2 - 
       ((-41 + 96*HPL[{1},x] + 32*HPL[{0,1},x] + 192*HPL[{1,1},x])*
         zeta[3])/8 + 4*zeta[2]*zeta[3] + (7*(-91 + 96*HPL[{1},x])*zeta[4])/
        16 + 8*zeta[5]) - (1523*zeta[6])/8
 
RT4F[4,0] = 975/32 - (703*HPL[{1},x])/16 - (59*HPL[{0,1},x])/8 - 
     (551*HPL[{1,1},x])/4 - (89*HPL[{0,0,1},x])/4 - 
     (239*HPL[{0,1,1},x])/16 - (95*HPL[{1,0,1},x])/16 - 
     (1417*HPL[{1,1,1},x])/4 + (23*HPL[{0,0,0,1},x])/8 - 
     (443*HPL[{0,0,1,1},x])/8 - (207*HPL[{0,1,0,1},x])/8 - 
     (69*HPL[{0,1,1,1},x])/4 - (251*HPL[{1,0,0,1},x])/8 - 
     (21*HPL[{1,0,1,1},x])/4 + (3*HPL[{1,1,0,1},x])/4 - 
     962*HPL[{1,1,1,1},x] - 4*HPL[{0,0,0,0,1},x] + 
     6*HPL[{0,0,0,1,1},x] + (3*HPL[{0,0,1,0,1},x])/2 - 
     285*HPL[{0,0,1,1,1},x] - (3*HPL[{0,1,0,0,1},x])/2 - 
     188*HPL[{0,1,0,1,1},x] - 94*HPL[{0,1,1,0,1},x] - 
     3*HPL[{1,0,0,0,1},x] - 191*HPL[{1,0,0,1,1},x] - 
     97*HPL[{1,0,1,0,1},x] - 103*HPL[{1,1,0,0,1},x] - 
     2600*HPL[{1,1,1,1,1},x] + 20*HPL[{0,0,0,0,0,1},x] - 
     616*HPL[{0,0,0,0,1,1},x] - 302*HPL[{0,0,0,1,0,1},x] - 
     62*HPL[{0,0,0,1,1,1},x] - 180*HPL[{0,0,1,0,0,1},x] - 
     63*HPL[{0,0,1,0,1,1},x] - 41*HPL[{0,0,1,1,0,1},x] - 
     864*HPL[{0,0,1,1,1,1},x] - 119*HPL[{0,1,0,0,0,1},x] - 
     61*HPL[{0,1,0,0,1,1},x] - 39*HPL[{0,1,0,1,0,1},x] - 
     666*HPL[{0,1,0,1,1,1},x] - 35*HPL[{0,1,1,0,0,1},x] - 
     470*HPL[{0,1,1,0,1,1},x] - 254*HPL[{0,1,1,1,0,1},x] - 
     120*HPL[{1,0,0,0,0,1},x] - 60*HPL[{1,0,0,0,1,1},x] - 
     38*HPL[{1,0,0,1,0,1},x] - 664*HPL[{1,0,0,1,1,1},x] - 
     34*HPL[{1,0,1,0,0,1},x] - 468*HPL[{1,0,1,0,1,1},x] - 
     252*HPL[{1,0,1,1,0,1},x] - 32*HPL[{1,1,0,0,0,1},x] - 
     464*HPL[{1,1,0,0,1,1},x] - 248*HPL[{1,1,0,1,0,1},x] - 
     240*HPL[{1,1,1,0,0,1},x] - 5248*HPL[{1,1,1,1,1,1},x] - 
     ((105 - 341*HPL[{1},x] - 56*HPL[{0,1},x] - 610*HPL[{1,1},x] - 
        152*HPL[{0,0,1},x] - 72*HPL[{0,1,1},x] - 48*HPL[{1,0,1},x] - 
        1840*HPL[{1,1,1},x] + 32*HPL[{0,0,0,1},x] - 
        1840*HPL[{0,0,1,1},x] - 896*HPL[{0,1,0,1},x] + 
        112*HPL[{0,1,1,1},x] - 928*HPL[{1,0,0,1},x] + 
        96*HPL[{1,0,1,1},x] + 64*HPL[{1,1,0,1},x] - 
        5120*HPL[{1,1,1,1},x])*zeta[2])/16 + 
     Log[-x]^3*(-53/96 - (39*HPL[{1},x])/8 - (5*HPL[{0,1},x])/6 - 
       11*HPL[{1,1},x] + (11*HPL[{0,0,1},x])/6 - HPL[{0,1,1},x] - 
       (4*HPL[{1,0,1},x])/3 - (52*HPL[{1,1,1},x])/3 - 
       (4*HPL[{1},x]*zeta[2])/3 + zeta[3]/2) - 
     ((145 + 190*HPL[{1},x] - 24*HPL[{0,1},x] + 144*HPL[{1,1},x] + 
        16*HPL[{0,0,1},x] + 48*HPL[{0,1,1},x] + 32*HPL[{1,0,1},x])*
       zeta[3])/16 - (5 + 4*HPL[{1},x])*zeta[2]*zeta[3] - 3*zeta[3]^2 - 
     ((553 - 72*HPL[{1},x] + 56*HPL[{0,1},x] - 3776*HPL[{1,1},x])*
       zeta[4])/32 + Log[-x]^2*(-25/16 - (891*HPL[{1},x])/32 + 
       (9*HPL[{0,1},x])/8 - (1277*HPL[{1,1},x])/16 - 
       (23*HPL[{0,0,1},x])/4 + (23*HPL[{0,1,1},x])/4 + 
       (5*HPL[{1,0,1},x])/2 - (451*HPL[{1,1,1},x])/2 - 
       (13*HPL[{0,0,1,1},x])/2 - 3*HPL[{0,1,0,1},x] - 
       (13*HPL[{0,1,1,1},x])/2 - 3*HPL[{1,0,0,1},x] - 
       9*HPL[{1,0,1,1},x] - 6*HPL[{1,1,0,1},x] - 
       432*HPL[{1,1,1,1},x] + (-19*HPL[{1},x] + 2*HPL[{0,1},x] - 
         24*HPL[{1,1},x])*zeta[2] - (1 + 2*HPL[{1},x])*zeta[3] + 
       (35*zeta[4])/8) - 2*(5 + 4*HPL[{1},x])*zeta[5] + 
     Log[-x]*(169/16 - (407*HPL[{1},x])/8 + (7*HPL[{0,1},x])/4 - 
       (2661*HPL[{1,1},x])/16 - (27*HPL[{0,0,1},x])/4 + 
       (5*HPL[{0,1,1},x])/2 + 7*HPL[{1,0,1},x] - 
       (1845*HPL[{1,1,1},x])/4 + (47*HPL[{0,0,0,1},x])/2 - 
       (201*HPL[{0,0,1,1},x])/2 - 47*HPL[{0,1,0,1},x] + 
       13*HPL[{0,1,1,1},x] - 47*HPL[{1,0,0,1},x] + 
       10*HPL[{1,0,1,1},x] + 8*HPL[{1,1,0,1},x] - 
       1300*HPL[{1,1,1,1},x] - 66*HPL[{0,0,0,0,1},x] - 
       3*HPL[{0,0,0,1,1},x] - 6*HPL[{0,0,1,0,1},x] - 
       301*HPL[{0,0,1,1,1},x] - 6*HPL[{0,1,0,0,1},x] - 
       198*HPL[{0,1,0,1,1},x] - 100*HPL[{0,1,1,0,1},x] - 
       6*HPL[{0,1,1,1,1},x] - 6*HPL[{1,0,0,0,1},x] - 
       198*HPL[{1,0,0,1,1},x] - 100*HPL[{1,0,1,0,1},x] - 
       12*HPL[{1,0,1,1,1},x] - 100*HPL[{1,1,0,0,1},x] - 
       8*HPL[{1,1,0,1,1},x] - 2624*HPL[{1,1,1,1,1},x] + 
       ((31 + 32*HPL[{1},x] - 8*HPL[{0,1},x] + 40*HPL[{1,1},x] + 
          8*HPL[{0,0,1},x] + 48*HPL[{0,1,1},x] + 32*HPL[{1,0,1},x] + 
          160*HPL[{1,1,1},x])*zeta[2])/4 - 
       ((11 + 12*HPL[{1},x] + 48*HPL[{1,1},x])*zeta[3])/4 + 
       2*zeta[2]*zeta[3] + ((179 + 380*HPL[{1},x])*zeta[4])/8 + 4*zeta[5]) - 
     (1523*zeta[6])/16
 
RT4G[4,0] = 975/8 - (1549*HPL[{1},x])/4 + (93*HPL[{0,1},x])/2 - 
     226*HPL[{1,1},x] - (461*HPL[{0,0,1},x])/4 - 
     (13*HPL[{0,1,1},x])/4 - (69*HPL[{1,0,1},x])/4 - 
     393*HPL[{1,1,1},x] + (59*HPL[{0,0,0,1},x])/2 - 
     (47*HPL[{0,0,1,1},x])/2 - HPL[{0,1,0,1},x]/2 - 
     44*HPL[{0,1,1,1},x] + (5*HPL[{1,0,0,1},x])/2 - 
     24*HPL[{1,0,1,1},x] - 380*HPL[{1,1,1,1},x] - 
     192*HPL[{0,0,0,0,1},x] - 80*HPL[{0,0,0,1,1},x] - 
     56*HPL[{0,0,1,0,1},x] - 70*HPL[{0,0,1,1,1},x] - 
     50*HPL[{0,1,0,0,1},x] - 60*HPL[{0,1,0,1,1},x] - 
     60*HPL[{0,1,1,0,1},x] + 4*HPL[{0,1,1,1,1},x] - 
     46*HPL[{1,0,0,0,1},x] - 50*HPL[{1,0,0,1,1},x] - 
     50*HPL[{1,0,1,0,1},x] - 4*HPL[{1,0,1,1,1},x] - 
     50*HPL[{1,1,0,0,1},x] - 4*HPL[{1,1,0,1,1},x] - 
     4*HPL[{1,1,1,0,1},x] - 768*HPL[{1,1,1,1,1},x] + 
     80*HPL[{0,0,0,0,0,1},x] - 64*HPL[{0,0,0,0,1,1},x] - 
     8*HPL[{0,0,0,1,0,1},x] + 16*HPL[{0,0,0,1,1,1},x] - 
     4*HPL[{0,0,1,0,1,1},x] - 4*HPL[{0,0,1,1,0,1},x] - 
     32*HPL[{0,0,1,1,1,1},x] + 4*HPL[{0,1,0,0,0,1},x] - 
     4*HPL[{0,1,0,0,1,1},x] - 4*HPL[{0,1,0,1,0,1},x] - 
     8*HPL[{0,1,0,1,1,1},x] - 4*HPL[{0,1,1,0,0,1},x] - 
     8*HPL[{0,1,1,0,1,1},x] - 8*HPL[{0,1,1,1,0,1},x] - 
     ((-81 - 200*HPL[{1},x] - 24*HPL[{0,1},x] - 54*HPL[{1,1},x] - 
        184*HPL[{0,0,1},x] - 24*HPL[{0,1,1},x] + 16*HPL[{1,0,1},x] - 
        120*HPL[{1,1,1},x] + 32*HPL[{0,0,0,1},x] + 
        16*HPL[{0,0,1,1},x] + 32*HPL[{0,1,0,1},x] + 
        16*HPL[{0,1,1,1},x])*zeta[2])/4 + 
     ((-135 + 79*HPL[{1},x] - 4*HPL[{0,1},x] + 28*HPL[{1,1},x] + 
        8*HPL[{0,0,1},x] - 8*HPL[{0,1,1},x])*zeta[3])/2 - 
     8*zeta[2]*zeta[3] - 12*zeta[3]^2 + 
     Log[-x]^3*(85/24 + (11*HPL[{1},x])/3 - HPL[{0,1},x]/3 + 
       (2*HPL[{1,1},x])/3 + (2*HPL[{0,0,1},x])/3 + 
       (4*HPL[{0,1,1},x])/3 - (2*zeta[2])/3 + 2*zeta[3]) - 
     ((81 - 708*HPL[{1},x] + 56*HPL[{0,1},x])*zeta[4])/8 + 
     Log[-x]^2*(161/2 + (7*HPL[{1},x])/4 - 4*HPL[{0,1},x] + 
       (93*HPL[{1,1},x])/4 + 12*HPL[{0,0,1},x] - 3*HPL[{0,1,1},x] - 
       8*HPL[{1,0,1},x] - 43*HPL[{1,1,1},x] - 2*HPL[{0,0,1,1},x] + 
       10*HPL[{0,1,1,1},x] + 4*(14 - HPL[{1},x] + 2*HPL[{0,1},x])*
        zeta[2] + 2*zeta[3] + (35*zeta[4])/2) - 40*zeta[5] + 
     Log[-x]*(-859/2 - (99*HPL[{1},x])/2 + 7*HPL[{0,1},x] - 
       (619*HPL[{1,1},x])/4 + 18*HPL[{0,0,1},x] - 29*HPL[{0,1,1},x] - 
       24*HPL[{1,0,1},x] - 102*HPL[{1,1,1},x] - 
       12*HPL[{0,0,0,1},x] - 6*HPL[{0,0,1,1},x] - 
       14*HPL[{0,1,1,1},x] - 32*HPL[{1,0,1,1},x] - 
       16*HPL[{1,1,0,1},x] - 372*HPL[{1,1,1,1},x] - 
       24*HPL[{0,0,0,0,1},x] + 12*HPL[{0,0,0,1,1},x] - 
       20*HPL[{0,0,1,1,1},x] + 24*HPL[{0,1,1,1,1},x] - 
       4*(18 - 2*HPL[{1},x] - 7*HPL[{0,1},x] + 2*HPL[{1,1},x] + 
         2*HPL[{0,0,1},x] - 4*HPL[{0,1,1},x])*zeta[2] - 
       2*(-15 + 8*HPL[{1},x])*zeta[3] + 8*zeta[2]*zeta[3] - 149*zeta[4] + 
       16*zeta[5]) - (1523*zeta[6])/4
 
RT4K[4,0] = -7237/32 + 64*HPL[{0,1},x] + (31*HPL[{0,0,1},x])/2 + 
     32*HPL[{0,1,1},x] + 29*HPL[{0,0,0,1},x] + 
     22*HPL[{0,0,1,1},x] + (19*HPL[{0,1,0,1},x])/2 + 
     32*HPL[{0,1,1,1},x] + 24*HPL[{0,0,0,0,1},x] - 
     10*HPL[{0,0,0,1,1},x] + (9*HPL[{0,0,1,0,1},x])/2 - 
     12*HPL[{0,0,1,1,1},x] + (25*HPL[{0,1,0,0,1},x])/2 + 
     HPL[{0,1,0,1,1},x] + HPL[{0,1,1,0,1},x] + 
     32*HPL[{0,1,1,1,1},x] + 40*HPL[{0,0,0,0,0,1},x] - 
     32*HPL[{0,0,0,0,1,1},x] - 4*HPL[{0,0,0,1,0,1},x] + 
     8*HPL[{0,0,0,1,1,1},x] - 2*HPL[{0,0,1,0,1,1},x] - 
     2*HPL[{0,0,1,1,0,1},x] - 16*HPL[{0,0,1,1,1,1},x] + 
     2*HPL[{0,1,0,0,0,1},x] - 2*HPL[{0,1,0,0,1,1},x] - 
     2*HPL[{0,1,0,1,0,1},x] - 4*HPL[{0,1,0,1,1,1},x] - 
     2*HPL[{0,1,1,0,0,1},x] - 4*HPL[{0,1,1,0,1,1},x] - 
     4*HPL[{0,1,1,1,0,1},x] - 
     ((-585 - 38*HPL[{0,1},x] + 156*HPL[{0,0,1},x] - 
        164*HPL[{0,1,1},x] + 32*HPL[{0,0,0,1},x] + 
        16*HPL[{0,0,1,1},x] + 32*HPL[{0,1,0,1},x] + 
        16*HPL[{0,1,1,1},x])*zeta[2])/8 + 
     ((-4 + 9*HPL[{0,1},x] + 4*HPL[{0,0,1},x] - 4*HPL[{0,1,1},x])*
       zeta[3])/2 + 3*zeta[2]*zeta[3] - 6*zeta[3]^2 + 
     Log[-x]^3*(-25/8 - (3*HPL[{0,1},x])/2 + HPL[{0,0,1},x]/3 + 
       (2*HPL[{0,1,1},x])/3 - (3*zeta[2])/2 + zeta[3]) - 
     ((-285 + 14*HPL[{0,1},x])*zeta[4])/4 + 
     Log[-x]^2*(21/8 - (55*HPL[{0,1},x])/8 + (25*HPL[{0,0,1},x])/4 - 
       (13*HPL[{0,1,1},x])/4 - HPL[{0,0,1,1},x] + 
       5*HPL[{0,1,1,1},x] + ((-3 + 16*HPL[{0,1},x])*zeta[2])/4 - 
       (7*zeta[3])/2 + (35*zeta[4])/4) - 60*zeta[5] + 
     Log[-x]*(-240 + 9*HPL[{0,1},x] + (75*HPL[{0,0,1},x])/4 + 
       (11*HPL[{0,1,1},x])/2 - (27*HPL[{0,0,0,1},x])/2 + 
       (29*HPL[{0,0,1,1},x])/2 + 13*HPL[{0,1,1,1},x] - 
       12*HPL[{0,0,0,0,1},x] + 6*HPL[{0,0,0,1,1},x] - 
       10*HPL[{0,0,1,1,1},x] + 12*HPL[{0,1,1,1,1},x] - 
       ((239 - 56*HPL[{0,1},x] + 16*HPL[{0,0,1},x] - 
          32*HPL[{0,1,1},x])*zeta[2])/4 + (95*zeta[3])/4 + 
       4*zeta[2]*zeta[3] - (889*zeta[4])/8 + 8*zeta[5]) - (1523*zeta[6])/8
 
RT4[4,0] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[4,0]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[4,0]
   + (1-x)^4/x^2 * RT4F[4,0] + (1-x) * RT4G[4,0] + RT4K[4,0]



(***** Five loops, Log[T]^4 *****************************************)

RT4D[5,4] = 21/2 - 25*HPL[{1},x] - 4*HPL[{0,1},x] - 
     (68*HPL[{1,1},x])/3 + 12*HPL[{0,0,1},x] - 16*HPL[{0,0,0,1},x] + 
     80*HPL[{0,0,1,1},x] + 32*HPL[{0,1,0,1},x] - 
     4*HPL[{0,0,0,0,1},x] - (128*HPL[{0,0,0,1,1},x])/3 + 
     512*HPL[{0,0,1,1,1},x] + (64*HPL[{0,1,0,0,1},x])/3 + 
     320*HPL[{0,1,0,1,1},x] + (512*HPL[{0,1,1,0,1},x])/3 + 
     (64*HPL[{1,0,0,0,1},x])/3 + 320*HPL[{1,0,0,1,1},x] + 
     (512*HPL[{1,0,1,0,1},x])/3 + (640*HPL[{1,1,0,0,1},x])/3 - 
     4096*HPL[{1,1,1,1,1},x] + (10 - (320*HPL[{1,1},x])/9)*Log[-x]^3 + 
     (35/24 - (35*HPL[{1},x])/18)*Log[-x]^4 - 
     ((-91 - 96*HPL[{0,1},x] - 8*HPL[{0,0,1},x] + 
        128*HPL[{0,1,1},x] + 128*HPL[{1,0,1},x] + 
        1536*HPL[{1,1,1},x])*zeta[2])/6 + 
     Log[-x]^2*(97/4 + 32*HPL[{0,1},x] + (10*HPL[{0,0,1},x])/3 - 
       (128*HPL[{0,1,1},x])/3 - (128*HPL[{1,0,1},x])/3 - 
       384*HPL[{1,1,1},x] - (5*(-3 + 4*HPL[{1},x])*zeta[2])/2) + 
     4*(-9 + 32*HPL[{1,1},x])*zeta[3] + 
     Log[-x]*(-35/2 - (52*HPL[{1},x])/3 + 36*HPL[{0,1},x] - 
       16*HPL[{0,0,1},x] + 48*HPL[{0,1,1},x] + 
       128*HPL[{0,0,1,1},x] + 64*HPL[{0,1,0,1},x] - 
       192*HPL[{0,1,1,1},x] + 64*HPL[{1,0,0,1},x] - 
       192*HPL[{1,0,1,1},x] - 128*HPL[{1,1,0,1},x] - 
       2048*HPL[{1,1,1,1},x] - (8*(-9 + 32*HPL[{1,1},x])*zeta[2])/3 + 
       (32*(-3 + 4*HPL[{1},x])*zeta[3])/3) - 
     (37*(-3 + 4*HPL[{1},x])*zeta[4])/12

RT4E[5,4] = (-32*HPL[{0,1},x])/3 + (68*HPL[{0,0,1},x])/3 - 
     (296*HPL[{0,1,1},x])/3 - (80*HPL[{1,0,1},x])/3 + 
     (44*HPL[{0,0,0,1},x])/3 + (224*HPL[{0,0,1,1},x])/3 + 
     (64*HPL[{0,1,0,1},x])/3 - 320*HPL[{0,1,1,1},x] + 
     (64*HPL[{1,0,0,1},x])/3 - 128*HPL[{1,0,1,1},x] - 
     (128*HPL[{1,1,0,1},x])/3 + (-95/18 - 10*HPL[{1},x])*Log[-x]^3 - 
     (35*Log[-x]^4)/36 + Log[-x]^2*(-23/3 - (80*HPL[{1},x])/3 - 
       (74*HPL[{0,1},x])/3 - (128*HPL[{1,1},x])/3 - 5*zeta[2]) - 
     (4*(4 + 10*HPL[{1},x] + 9*HPL[{0,1},x] + 16*HPL[{1,1},x])*zeta[2])/
      3 + (4*(17 + 16*HPL[{1},x])*zeta[3])/3 + 
     Log[-x]*(128/3 - 10*HPL[{1},x] - 36*HPL[{0,1},x] - 
       40*HPL[{1,1},x] + (76*HPL[{0,0,1},x])/3 - (416*HPL[{0,1,1},x])/
        3 - (128*HPL[{1,0,1},x])/3 - 64*HPL[{1,1,1},x] - 
       ((39 + 68*HPL[{1},x])*zeta[2])/3 + (64*zeta[3])/3) - (37*zeta[4])/6
       
RT4F[5,4] = -21/2 - (181*HPL[{1},x])/3 + 4*HPL[{0,1},x] - 
     (536*HPL[{1,1},x])/3 + (58*HPL[{0,0,1},x])/3 - 
     416*HPL[{1,1,1},x] + (16*HPL[{0,0,0,1},x])/3 + 
     80*HPL[{0,0,1,1},x] + (128*HPL[{0,1,0,1},x])/3 + 
     (160*HPL[{1,0,0,1},x])/3 - 1024*HPL[{1,1,1,1},x] + 
     (-85/18 - (80*HPL[{1},x])/9)*Log[-x]^3 - (35*Log[-x]^4)/72 + 
     Log[-x]^2*(-199/12 - (119*HPL[{1},x])/3 - (32*HPL[{0,1},x])/3 - 
       96*HPL[{1,1},x] - (5*zeta[2])/2) - 
     ((59 + 156*HPL[{1},x] + 32*HPL[{0,1},x] + 384*HPL[{1,1},x])*
       zeta[2])/6 + (8*(5 + 12*HPL[{1},x])*zeta[3])/3 + 
     Log[-x]*(-151/6 - (250*HPL[{1},x])/3 - (46*HPL[{0,1},x])/3 - 
       208*HPL[{1,1},x] + 16*HPL[{0,0,1},x] - 48*HPL[{0,1,1},x] - 
       32*HPL[{1,0,1},x] - 512*HPL[{1,1,1},x] - 
       ((33 + 64*HPL[{1},x])*zeta[2])/3 + (32*zeta[3])/3) - (37*zeta[4])/12
       
RT4G[5,4] = -42 + (172*HPL[{1},x])/3 - 16*HPL[{0,1},x] + 
     48*HPL[{1,1},x] - 96*HPL[{0,1,1},x] - (64*HPL[{1,0,1},x])/3 + 
     (64*HPL[{0,0,0,1},x])/3 - (320*HPL[{0,0,1,1},x])/3 - 
     (128*HPL[{0,1,0,1},x])/3 - (230*Log[-x]^3)/9 - (35*Log[-x]^4)/18 + 
     Log[-x]^2*(-223/3 - (64*HPL[{1},x])/3 - (128*HPL[{0,1},x])/3 - 
       10*zeta[2]) - (2*(83 + 16*HPL[{1},x] + 32*HPL[{0,1},x])*zeta[2])/
      3 + (320*zeta[3])/3 + Log[-x]*(158 + 24*HPL[{1},x] - 
       (352*HPL[{0,1},x])/3 - 32*HPL[{1,1},x] + (64*HPL[{0,0,1},x])/
        3 - 64*HPL[{0,1,1},x] - (188*zeta[2])/3 + (128*zeta[3])/3) - 
     (37*zeta[4])/3

RT4K[5,4] = 731/24 + 24*HPL[{0,0,1},x] - (128*HPL[{0,1,1},x])/3 + 
     (32*HPL[{0,0,0,1},x])/3 - (160*HPL[{0,0,1,1},x])/3 - 
     (64*HPL[{0,1,0,1},x])/3 + (40*Log[-x]^3)/9 - (35*Log[-x]^4)/36 + 
     Log[-x]^2*(113/4 - (64*HPL[{0,1},x])/3 - 5*zeta[2]) - 
     ((-95 + 64*HPL[{0,1},x])*zeta[2])/6 + (40*zeta[3])/3 + 
     Log[-x]*(56 - (40*HPL[{0,1},x])/3 + (32*HPL[{0,0,1},x])/3 - 
       32*HPL[{0,1,1},x] + 8*zeta[2] + (64*zeta[3])/3) - (37*zeta[4])/6

RT4[5,4] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[5,4]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[5,4]
   + (1-x)^4/x^2 * RT4F[5,4] + (1-x) * RT4G[5,4] + RT4K[5,4]



(***** Five loops, Log[T]^3 *****************************************)

RT4D[5,3] = -6871/96 + (8597*HPL[{1},x])/24 - (11*HPL[{0,1},x])/6 + 
     (3103*HPL[{1,1},x])/6 + (97*HPL[{0,0,1},x])/6 - 
     14*HPL[{0,1,1},x] - 14*HPL[{1,0,1},x] + (1874*HPL[{1,1,1},x])/
      3 + 6*HPL[{0,0,0,1},x] - (218*HPL[{0,0,1,1},x])/3 - 
     (100*HPL[{0,1,0,1},x])/3 - (64*HPL[{1,0,0,1},x])/3 + 
     512*HPL[{1,1,1,1},x] - 78*HPL[{0,0,0,0,1},x] + 
     200*HPL[{0,0,0,1,1},x] + 120*HPL[{0,0,1,0,1},x] - 
     296*HPL[{0,0,1,1,1},x] + 56*HPL[{0,1,0,0,1},x] - 
     144*HPL[{0,1,0,1,1},x] - 16*HPL[{0,1,1,0,1},x] - 
     624*HPL[{0,0,0,0,1,1},x] - 312*HPL[{0,0,0,1,0,1},x] + 
     64*HPL[{0,0,0,1,1,1},x] - (584*HPL[{0,0,1,0,0,1},x])/3 - 
     128*HPL[{0,0,1,0,1,1},x] - (448*HPL[{0,0,1,1,0,1},x])/3 - 
     (7040*HPL[{0,0,1,1,1,1},x])/3 - 136*HPL[{0,1,0,0,0,1},x] - 
     224*HPL[{0,1,0,0,1,1},x] - 160*HPL[{0,1,0,1,0,1},x] - 
     (4960*HPL[{0,1,0,1,1,1},x])/3 - 96*HPL[{0,1,1,0,0,1},x] - 
     1152*HPL[{0,1,1,0,1,1},x] - (1984*HPL[{0,1,1,1,0,1},x])/3 - 
     136*HPL[{1,0,0,0,0,1},x] - 224*HPL[{1,0,0,0,1,1},x] - 
     160*HPL[{1,0,0,1,0,1},x] - (4960*HPL[{1,0,0,1,1,1},x])/3 - 
     96*HPL[{1,0,1,0,0,1},x] - 1152*HPL[{1,0,1,0,1,1},x] - 
     (1984*HPL[{1,0,1,1,0,1},x])/3 - (64*HPL[{1,1,0,0,0,1},x])/
      3 - 1344*HPL[{1,1,0,0,1,1},x] - (2048*HPL[{1,1,0,1,0,1},x])/
      3 - (2176*HPL[{1,1,1,0,0,1},x])/3 + 
     40960*HPL[{1,1,1,1,1,1},x] + (-35/16 + (70*HPL[{1,1},x])/9)*
      Log[-x]^4 + ((-101 + 533*HPL[{1},x] - 36*HPL[{0,1},x] + 
        384*HPL[{1,1},x] + 36*HPL[{0,0,1},x] - 48*HPL[{0,1,1},x] - 
        1696*HPL[{0,0,1,1},x] - 848*HPL[{0,1,0,1},x] + 
        192*HPL[{0,1,1,1},x] - 848*HPL[{1,0,0,1},x] + 
        192*HPL[{1,0,1,1},x] + 128*HPL[{1,1,0,1},x] + 
        26112*HPL[{1,1,1,1},x])*zeta[2])/6 + 
     Log[-x]^3*(-1199/36 + (80*HPL[{1},x])/9 - 15*HPL[{0,1},x] + 
       (40*HPL[{0,0,1},x])/9 + 20*HPL[{0,1,1},x] + 
       20*HPL[{1,0,1},x] + (2240*HPL[{1,1,1},x])/9 + 
       (115*(-3 + 4*HPL[{1},x])*zeta[2])/9) - 
     (4*(-103 + 24*HPL[{1},x] - 42*HPL[{0,1},x] - 2*HPL[{0,0,1},x] + 
        56*HPL[{0,1,1},x] + 56*HPL[{1,0,1},x] + 864*HPL[{1,1,1},x])*
       zeta[3])/3 - (86*(-3 + 4*HPL[{1},x])*zeta[2]*zeta[3])/3 + 
     Log[-x]^2*(-2007/8 - (249*HPL[{1},x])/4 - 84*HPL[{0,1},x] - 
       32*HPL[{1,1},x] + 19*HPL[{0,0,1},x] - 112*HPL[{0,1,1},x] + 
       (152*HPL[{0,0,1,1},x])/3 + (76*HPL[{0,1,0,1},x])/3 + 
       448*HPL[{0,1,1,1},x] + (76*HPL[{1,0,0,1},x])/3 + 
       448*HPL[{1,0,1,1},x] + (896*HPL[{1,1,0,1},x])/3 + 
       3456*HPL[{1,1,1,1},x] + (61*(-9 + 32*HPL[{1,1},x])*zeta[2])/4 - 
       5*(-3 + 4*HPL[{1},x])*zeta[3]) + (577*(-9 + 32*HPL[{1,1},x])*
       zeta[4])/24 + Log[-x]*(437/4 + (667*HPL[{1},x])/6 - 
       (551*HPL[{0,1},x])/6 + (154*HPL[{1,1},x])/3 + 
       (266*HPL[{0,0,1},x])/3 - 114*HPL[{0,1,1},x] + 
       32*HPL[{1,0,1},x] - 34*HPL[{0,0,0,1},x] - 
       24*HPL[{0,0,1,1},x] - 64*HPL[{0,1,0,1},x] - 
       216*HPL[{0,1,1,1},x] - 32*HPL[{0,0,0,0,1},x] + 
       (232*HPL[{0,0,0,1,1},x])/3 + 56*HPL[{0,0,1,0,1},x] - 
       (896*HPL[{0,0,1,1,1},x])/3 + (136*HPL[{0,1,0,0,1},x])/3 - 
       96*HPL[{0,1,0,1,1},x] + (64*HPL[{0,1,1,0,1},x])/3 + 
       2016*HPL[{0,1,1,1,1},x] + (136*HPL[{1,0,0,0,1},x])/3 - 
       96*HPL[{1,0,0,1,1},x] + (64*HPL[{1,0,1,0,1},x])/3 + 
       2016*HPL[{1,0,1,1,1},x] - 64*HPL[{1,1,0,0,1},x] + 
       1728*HPL[{1,1,0,1,1},x] + 1152*HPL[{1,1,1,0,1},x] + 
       20480*HPL[{1,1,1,1,1},x] + 
       ((65 + 128*HPL[{1},x] - 636*HPL[{0,1},x] - 176*HPL[{0,0,1},x] + 
          848*HPL[{0,1,1},x] + 848*HPL[{1,0,1},x] + 
          14336*HPL[{1,1,1},x])*zeta[2])/6 - 
       (28*(-9 + 32*HPL[{1,1},x])*zeta[3])/3 + 77*(-3 + 4*HPL[{1},x])*
        zeta[4]) - (122*(-3 + 4*HPL[{1},x])*zeta[5])/3
 
RT4E[5,3] = (-293*HPL[{0,1},x])/12 - (242*HPL[{0,0,1},x])/3 - 
     24*HPL[{0,1,1},x] - (278*HPL[{1,0,1},x])/3 + 
     (241*HPL[{0,0,0,1},x])/3 - (746*HPL[{0,0,1,1},x])/3 - 
     (332*HPL[{0,1,0,1},x])/3 - (28*HPL[{0,1,1,1},x])/3 - 
     (332*HPL[{1,0,0,1},x])/3 - 264*HPL[{1,0,1,1},x] - 
     (728*HPL[{1,1,0,1},x])/3 - 36*HPL[{0,0,0,0,1},x] + 
     (1304*HPL[{0,0,0,1,1},x])/3 + 176*HPL[{0,0,1,0,1},x] - 
     592*HPL[{0,0,1,1,1},x] + (304*HPL[{0,1,0,0,1},x])/3 - 
     352*HPL[{0,1,0,1,1},x] - (608*HPL[{0,1,1,0,1},x])/3 + 
     (992*HPL[{0,1,1,1,1},x])/3 + 80*HPL[{1,0,0,0,1},x] - 
     352*HPL[{1,0,0,1,1},x] - (608*HPL[{1,0,1,0,1},x])/3 - 
     (1088*HPL[{1,0,1,1,1},x])/3 - (608*HPL[{1,1,0,0,1},x])/3 - 
     576*HPL[{1,1,0,1,1},x] - (1472*HPL[{1,1,1,0,1},x])/3 + 
     (425/144 + (35*HPL[{1},x])/9)*Log[-x]^4 - 
     ((293 + 1112*HPL[{1},x] - 1448*HPL[{0,1},x] + 2912*HPL[{1,1},x] + 
        992*HPL[{0,0,1},x] - 3776*HPL[{0,1,1},x] - 
        256*HPL[{1,0,1},x] + 5888*HPL[{1,1,1},x])*zeta[2])/24 + 
     Log[-x]^3*(733/24 + (523*HPL[{1},x])/6 + (50*HPL[{0,1},x])/9 + 
       (220*HPL[{1,1},x])/3 + (230*zeta[2])/9) + 
     Log[-x]^2*(3339/16 + (1246*HPL[{1},x])/3 + (211*HPL[{0,1},x])/6 + 
       (1624*HPL[{1,1},x])/3 - (2*HPL[{0,0,1},x])/3 + 
       (340*HPL[{0,1,1},x])/3 + 64*HPL[{1,0,1},x] + 
       (1600*HPL[{1,1,1},x])/3 + ((1073 + 1088*HPL[{1},x])*zeta[2])/12 - 
       10*zeta[3]) - (2*(121 + 166*HPL[{1},x] + 60*HPL[{0,1},x] + 
        304*HPL[{1,1},x])*zeta[3])/3 - (172*zeta[2]*zeta[3])/3 + 
     ((3579 + 1840*HPL[{1},x])*zeta[4])/24 + 
     Log[-x]*(-3615/16 + (5155*HPL[{1},x])/12 + (103*HPL[{0,1},x])/3 + 
       877*HPL[{1,1},x] - (227*HPL[{0,0,1},x])/3 + 
       (350*HPL[{0,1,1},x])/3 - (32*HPL[{1,0,1},x])/3 + 
       1204*HPL[{1,1,1},x] + (164*HPL[{0,0,0,1},x])/3 - 
       (680*HPL[{0,0,1,1},x])/3 - 96*HPL[{0,1,0,1},x] + 
       (1232*HPL[{0,1,1,1},x])/3 - 128*HPL[{1,0,0,1},x] + 
       64*HPL[{1,0,1,1},x] - (128*HPL[{1,1,0,1},x])/3 + 
       1312*HPL[{1,1,1,1},x] + ((-869 + 1060*HPL[{1},x] + 
          1200*HPL[{0,1},x] + 928*HPL[{1,1},x])*zeta[2])/12 - 
       (2*(69 + 164*HPL[{1},x])*zeta[3])/3 + 154*zeta[4]) - (244*zeta[5])/3
 
RT4F[5,3] = 6871/96 + (281*HPL[{1},x])/3 + (11*HPL[{0,1},x])/6 - 
     (3059*HPL[{1,1},x])/6 - (53*HPL[{0,0,1},x])/3 + 
     14*HPL[{0,1,1},x] + 14*HPL[{1,0,1},x] - (9860*HPL[{1,1,1},x])/
      3 + (8*HPL[{0,0,0,1},x])/3 + 88*HPL[{0,0,1,1},x] + 
     (136*HPL[{0,1,0,1},x])/3 + (200*HPL[{1,0,0,1},x])/3 - 
     (31952*HPL[{1,1,1,1},x])/3 - 34*HPL[{0,0,0,0,1},x] - 
     56*HPL[{0,0,0,1,1},x] - 40*HPL[{0,0,1,0,1},x] + 
     (1832*HPL[{0,0,1,1,1},x])/3 - 24*HPL[{0,1,0,0,1},x] + 
     (1184*HPL[{0,1,0,1,1},x])/3 + 176*HPL[{0,1,1,0,1},x] - 
     (16*HPL[{1,0,0,0,1},x])/3 + (1040*HPL[{1,0,0,1,1},x])/3 + 
     (512*HPL[{1,0,1,0,1},x])/3 + 160*HPL[{1,1,0,0,1},x] - 
     20480*HPL[{1,1,1,1,1},x] + (-55/72 - (125*HPL[{1},x])/18)*
      Log[-x]^4 + ((697 + 2416*HPL[{1},x] - 256*HPL[{0,1},x] + 
        2464*HPL[{1,1},x] - 848*HPL[{0,0,1},x] + 192*HPL[{0,1,1},x] + 
        128*HPL[{1,0,1},x] + 7680*HPL[{1,1,1},x])*zeta[2])/24 + 
     Log[-x]^3*(199/72 - 85*HPL[{1},x] + 5*HPL[{0,1},x] - 
       (784*HPL[{1,1},x])/3 + (115*zeta[2])/9) + 
     Log[-x]^2*(675/16 - (1193*HPL[{1},x])/6 + 28*HPL[{0,1},x] - 
       (3074*HPL[{1,1},x])/3 + 17*HPL[{0,0,1},x] + 
       80*HPL[{0,1,1},x] + (128*HPL[{1,0,1},x])/3 - 
       2336*HPL[{1,1,1},x] + ((287 + 604*HPL[{1},x])*zeta[2])/6 - 
       5*zeta[3]) - (2*(85 + 126*HPL[{1},x] + 28*HPL[{0,1},x] + 
        240*HPL[{1,1},x])*zeta[3])/3 - (86*zeta[2]*zeta[3])/3 + 
     ((807 + 2308*HPL[{1},x])*zeta[4])/12 + 
     Log[-x]*(1867/16 - (215*HPL[{1},x])/2 + (146*HPL[{0,1},x])/3 - 
       (4147*HPL[{1,1},x])/3 + (88*HPL[{0,0,1},x])/3 + 
       (368*HPL[{0,1,1},x])/3 + 72*HPL[{1,0,1},x] - 
       (15208*HPL[{1,1,1},x])/3 + (34*HPL[{0,0,0,1},x])/3 + 
       (760*HPL[{0,0,1,1},x])/3 + 144*HPL[{0,1,0,1},x] + 
       312*HPL[{0,1,1,1},x] + (368*HPL[{1,0,0,1},x])/3 + 
       240*HPL[{1,0,1,1},x] + 160*HPL[{1,1,0,1},x] - 
       10240*HPL[{1,1,1,1},x] + 
       ((739 + 1640*HPL[{1},x] + 424*HPL[{0,1},x] + 3840*HPL[{1,1},x])*
         zeta[2])/12 - (2*(57 + 64*HPL[{1},x])*zeta[3])/3 + 77*zeta[4]) - 
     (122*zeta[5])/3
 
RT4G[5,3] = 6871/24 - (6197*HPL[{1},x])/6 + 39*HPL[{0,1},x] - 
     (4990*HPL[{1,1},x])/3 - 54*HPL[{0,0,1},x] + 296*HPL[{0,1,1},x] + 
     64*HPL[{1,0,1},x] - (6664*HPL[{1,1,1},x])/3 + 
     (236*HPL[{0,0,0,1},x])/3 + (256*HPL[{0,0,1,1},x])/3 + 
     (224*HPL[{0,1,0,1},x])/3 + (1232*HPL[{0,1,1,1},x])/3 + 
     48*HPL[{1,0,0,1},x] + 96*HPL[{1,0,1,1},x] + 
     (32*HPL[{1,1,0,1},x])/3 - 2048*HPL[{1,1,1,1},x] + 
     104*HPL[{0,0,0,0,1},x] - (800*HPL[{0,0,0,1,1},x])/3 - 
     160*HPL[{0,0,1,0,1},x] + (1184*HPL[{0,0,1,1,1},x])/3 - 
     (224*HPL[{0,1,0,0,1},x])/3 + 192*HPL[{0,1,0,1,1},x] + 
     (64*HPL[{0,1,1,0,1},x])/3 - 5*Log[-x]^4 - 
     ((-931 + 1372*HPL[{1},x] - 664*HPL[{0,1},x] + 1504*HPL[{1,1},x] + 
        48*HPL[{0,0,1},x] - 64*HPL[{0,1,1},x])*zeta[2])/6 + 
     Log[-x]^3*(-269/18 - (230*HPL[{1},x])/9 + 20*HPL[{0,1},x] + 
       (460*zeta[2])/9) + Log[-x]^2*(2985/4 + (827*HPL[{1},x])/3 + 
       (494*HPL[{0,1},x])/3 + (608*HPL[{1,1},x])/3 - 
       (76*HPL[{0,0,1},x])/3 + (448*HPL[{0,1,1},x])/3 + 376*zeta[2] - 
       20*zeta[3]) - (16*(74 - 17*HPL[{1},x] + 14*HPL[{0,1},x])*zeta[3])/
      3 - (344*zeta[2]*zeta[3])/3 + (2078*zeta[4])/3 + 
     Log[-x]*(-17995/12 - (821*HPL[{1},x])/3 + (1082*HPL[{0,1},x])/3 + 
       (124*HPL[{1,1},x])/3 - (644*HPL[{0,0,1},x])/3 + 
       368*HPL[{0,1,1},x] - (256*HPL[{1,0,1},x])/3 + 
       144*HPL[{1,1,1},x] + (136*HPL[{0,0,0,1},x])/3 + 
       32*HPL[{0,0,1,1},x] + (256*HPL[{0,1,0,1},x])/3 + 
       288*HPL[{0,1,1,1},x] + ((-697 - 44*HPL[{1},x] + 
          424*HPL[{0,1},x])*zeta[2])/3 - (472*zeta[3])/3 + 308*zeta[4]) - 
     (488*zeta[5])/3
 
RT4K[5,3] = -5225/12 - (16*HPL[{0,1},x])/3 - 31*HPL[{0,0,1},x] + 
     128*HPL[{0,1,1},x] + (212*HPL[{0,0,0,1},x])/3 - 
     (436*HPL[{0,0,1,1},x])/3 - (8*HPL[{0,1,0,1},x])/3 + 
     (832*HPL[{0,1,1,1},x])/3 + 52*HPL[{0,0,0,0,1},x] - 
     (400*HPL[{0,0,0,1,1},x])/3 - 80*HPL[{0,0,1,0,1},x] + 
     (592*HPL[{0,0,1,1,1},x])/3 - (112*HPL[{0,1,0,0,1},x])/3 + 
     96*HPL[{0,1,0,1,1},x] + (32*HPL[{0,1,1,0,1},x])/3 - 
     (35*Log[-x]^4)/8 - ((1539 - 1456*HPL[{0,1},x] + 48*HPL[{0,0,1},x] - 
        64*HPL[{0,1,1},x])*zeta[2])/12 + 
     Log[-x]^3*(-353/6 + 10*HPL[{0,1},x] + (230*zeta[2])/9) + 
     Log[-x]^2*(-1567/8 - 48*HPL[{0,1},x] - (38*HPL[{0,0,1},x])/3 + 
       (224*HPL[{0,1,1},x])/3 + (193*zeta[2])/6 - 10*zeta[3]) - 
     ((-233 + 112*HPL[{0,1},x])*zeta[3])/3 - (172*zeta[2]*zeta[3])/3 + 
     (733*zeta[4])/4 + Log[-x]*(-1520/3 - (227*HPL[{0,1},x])/3 + 
       76*HPL[{0,0,1},x] + (308*HPL[{0,1,1},x])/3 + 
       (68*HPL[{0,0,0,1},x])/3 + 16*HPL[{0,0,1,1},x] + 
       (128*HPL[{0,1,0,1},x])/3 + 144*HPL[{0,1,1,1},x] + 
       (4*(-144 + 53*HPL[{0,1},x])*zeta[2])/3 + 88*zeta[3] + 154*zeta[4]) - 
     (244*zeta[5])/3
 
RT4[5,3] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[5,3]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[5,3]
   + (1-x)^4/x^2 * RT4F[5,3] + (1-x) * RT4G[5,3] + RT4K[5,3]



(***** Five loops, Log[T]^2 *****************************************)

RT4D[5,2] = 31033/128 - (88779*HPL[{1},x])/64 - (711*HPL[{0,1},x])/16 - 
     (27525*HPL[{1,1},x])/16 - (1845*HPL[{0,0,1},x])/16 - 
     (827*HPL[{0,1,1},x])/4 - (379*HPL[{1,0,1},x])/4 - 
     (8327*HPL[{1,1,1},x])/4 + (81*HPL[{0,0,0,1},x])/2 + 
     (143*HPL[{0,0,1,1},x])/4 + 34*HPL[{0,1,0,1},x] - 
     429*HPL[{0,1,1,1},x] + (73*HPL[{1,0,0,1},x])/2 - 
     269*HPL[{1,0,1,1},x] - 125*HPL[{1,1,0,1},x] - 
     2593*HPL[{1,1,1,1},x] - (673*HPL[{0,0,0,0,1},x])/4 - 
     153*HPL[{0,0,0,1,1},x] - 161*HPL[{0,0,1,0,1},x] + 
     597*HPL[{0,0,1,1,1},x] - 97*HPL[{0,1,0,0,1},x] + 
     398*HPL[{0,1,0,1,1},x] + 110*HPL[{0,1,1,0,1},x] - 
     16*HPL[{1,0,0,0,1},x] + 240*HPL[{1,0,0,1,1},x] + 
     112*HPL[{1,0,1,0,1},x] + 80*HPL[{1,1,0,0,1},x] - 
     3072*HPL[{1,1,1,1,1},x] + 90*HPL[{0,0,0,0,0,1},x] - 
     315*HPL[{0,0,0,0,1,1},x] - 114*HPL[{0,0,0,1,0,1},x] - 
     780*HPL[{0,0,0,1,1,1},x] - 90*HPL[{0,0,1,0,0,1},x] - 
     492*HPL[{0,0,1,0,1,1},x] - 204*HPL[{0,0,1,1,0,1},x] + 
     1020*HPL[{0,0,1,1,1,1},x] - 78*HPL[{0,1,0,0,0,1},x] - 
     204*HPL[{0,1,0,0,1,1},x] - 108*HPL[{0,1,0,1,0,1},x] + 
     552*HPL[{0,1,0,1,1,1},x] - 108*HPL[{0,1,1,0,0,1},x] + 
     168*HPL[{0,1,1,0,1,1},x] - 24*HPL[{0,1,1,1,0,1},x] + 
     300*HPL[{0,0,0,0,0,0,1},x] + 980*HPL[{0,0,0,0,0,1,1},x] + 
     372*HPL[{0,0,0,0,1,0,1},x] - 112*HPL[{0,0,0,0,1,1,1},x] + 
     84*HPL[{0,0,0,1,0,0,1},x] + 60*HPL[{0,0,0,1,0,1,1},x] + 
     8*HPL[{0,0,0,1,1,0,1},x] - 448*HPL[{0,0,0,1,1,1,1},x] - 
     52*HPL[{0,0,1,0,0,0,1},x] + 12*HPL[{0,0,1,0,0,1,1},x] - 
     40*HPL[{0,0,1,0,1,0,1},x] + 288*HPL[{0,0,1,0,1,1,1},x] - 
     232*HPL[{0,0,1,1,0,0,1},x] + 608*HPL[{0,0,1,1,0,1,1},x] + 
     480*HPL[{0,0,1,1,1,0,1},x] + 6336*HPL[{0,0,1,1,1,1,1},x] - 
     120*HPL[{0,1,0,0,0,0,1},x] - 12*HPL[{0,1,0,0,0,1,1},x] - 
     64*HPL[{0,1,0,0,1,0,1},x] + 656*HPL[{0,1,0,0,1,1,1},x] - 
     192*HPL[{0,1,0,1,0,0,1},x] + 720*HPL[{0,1,0,1,0,1,1},x] + 
     464*HPL[{0,1,0,1,1,0,1},x] + 4400*HPL[{0,1,0,1,1,1,1},x] - 
     256*HPL[{0,1,1,0,0,0,1},x] + 560*HPL[{0,1,1,0,0,1,1},x] + 
     304*HPL[{0,1,1,0,1,0,1},x] + 3200*HPL[{0,1,1,0,1,1,1},x] - 
     16*HPL[{0,1,1,1,0,0,1},x] + 2336*HPL[{0,1,1,1,0,1,1},x] + 
     1376*HPL[{0,1,1,1,1,0,1},x] - 120*HPL[{1,0,0,0,0,0,1},x] - 
     12*HPL[{1,0,0,0,0,1,1},x] - 64*HPL[{1,0,0,0,1,0,1},x] + 
     656*HPL[{1,0,0,0,1,1,1},x] - 192*HPL[{1,0,0,1,0,0,1},x] + 
     720*HPL[{1,0,0,1,0,1,1},x] + 464*HPL[{1,0,0,1,1,0,1},x] + 
     4400*HPL[{1,0,0,1,1,1,1},x] - 256*HPL[{1,0,1,0,0,0,1},x] + 
     560*HPL[{1,0,1,0,0,1,1},x] + 304*HPL[{1,0,1,0,1,0,1},x] + 
     3200*HPL[{1,0,1,0,1,1,1},x] - 16*HPL[{1,0,1,1,0,0,1},x] + 
     2336*HPL[{1,0,1,1,0,1,1},x] + 
     1376*HPL[{1,0,1,1,1,0,1},x] - 360*HPL[{1,1,0,0,0,0,1},x] + 
     288*HPL[{1,1,0,0,0,1,1},x] + 160*HPL[{1,1,0,0,1,0,1},x] + 
     3936*HPL[{1,1,0,0,1,1,1},x] - 160*HPL[{1,1,0,1,0,0,1},x] + 
     2560*HPL[{1,1,0,1,0,1,1},x] + 
     1344*HPL[{1,1,0,1,1,0,1},x] - 448*HPL[{1,1,1,0,0,0,1},x] + 
     3008*HPL[{1,1,1,0,0,1,1},x] + 
     1280*HPL[{1,1,1,0,1,0,1},x] + 
     1152*HPL[{1,1,1,1,0,0,1},x] - 
     184320*HPL[{1,1,1,1,1,1,1},x] + 
     ((-585 - 7123*HPL[{1},x] - 44*HPL[{0,1},x] - 6356*HPL[{1,1},x] - 
        1516*HPL[{0,0,1},x] + 240*HPL[{0,1,1},x] + 
        256*HPL[{1,0,1},x] - 3072*HPL[{1,1,1},x] - 
        768*HPL[{0,0,0,1},x] + 624*HPL[{0,0,1,1},x] + 
        192*HPL[{0,1,0,1},x] - 192*HPL[{0,1,1,1},x] + 
        1216*HPL[{0,0,0,0,1},x] + 2176*HPL[{0,0,0,1,1},x] + 
        1408*HPL[{0,0,1,0,1},x] + 19200*HPL[{0,0,1,1,1},x] + 
        1024*HPL[{0,1,0,0,1},x] + 12736*HPL[{0,1,0,1,1},x] + 
        6528*HPL[{0,1,1,0,1},x] + 1792*HPL[{0,1,1,1,1},x] + 
        1024*HPL[{1,0,0,0,1},x] + 12736*HPL[{1,0,0,1,1},x] + 
        6528*HPL[{1,0,1,0,1},x] + 1792*HPL[{1,0,1,1,1},x] + 
        6784*HPL[{1,1,0,0,1},x] + 1536*HPL[{1,1,0,1,1},x] + 
        1024*HPL[{1,1,1,0,1},x] - 356352*HPL[{1,1,1,1,1},x])*
       zeta[2])/16 + Log[-x]^4*(1201/192 + (15*HPL[{0,1},x])/8 + 
       (5*HPL[{0,0,1},x])/6 - (5*HPL[{0,1,1},x])/2 - 
       (5*HPL[{1,0,1},x])/2 - (70*HPL[{1,1,1},x])/3 - 
       (5*(-3 + 4*HPL[{1},x])*zeta[2])/8) + 
     ((-1284 + 477*HPL[{1},x] - 324*HPL[{0,1},x] + 448*HPL[{1,1},x] + 
        132*HPL[{0,0,1},x] - 432*HPL[{0,1,1},x] + 
        96*HPL[{0,0,1,1},x] + 48*HPL[{0,1,0,1},x] + 
        1728*HPL[{0,1,1,1},x] + 48*HPL[{1,0,0,1},x] + 
        1728*HPL[{1,0,1,1},x] + 1152*HPL[{1,1,0,1},x] + 
        19968*HPL[{1,1,1,1},x])*zeta[3])/4 + 
     ((-763 + 2144*HPL[{1,1},x])*zeta[2]*zeta[3])/4 - 
     (3*(-3 + 4*HPL[{1},x])*zeta[3]^2)/2 + 
     Log[-x]^3*(2809/96 + (3*HPL[{1},x])/2 + (183*HPL[{0,1},x])/8 + 
       (32*HPL[{1,1},x])/3 - HPL[{0,0,1},x] + (61*HPL[{0,1,1},x])/2 - 
       (8*HPL[{0,0,1,1},x])/3 - (4*HPL[{0,1,0,1},x])/3 - 
       122*HPL[{0,1,1,1},x] - (4*HPL[{1,0,0,1},x])/3 - 
       122*HPL[{1,0,1,1},x] - (244*HPL[{1,1,0,1},x])/3 - 
       960*HPL[{1,1,1,1},x] - (131*(-9 + 32*HPL[{1,1},x])*zeta[2])/24 - 
       (5*(-3 + 4*HPL[{1},x])*zeta[3])/2) - 
     ((341 + 3200*HPL[{1},x] + 1752*HPL[{0,1},x] - 
        2944*HPL[{0,0,1},x] - 2336*HPL[{0,1,1},x] - 
        2336*HPL[{1,0,1},x] + 155776*HPL[{1,1,1},x])*zeta[4])/32 + 
     Log[-x]^2*(20007/32 + (4709*HPL[{1},x])/32 + (327*HPL[{0,1},x])/4 + 
       (1139*HPL[{1,1},x])/8 - (243*HPL[{0,0,1},x])/8 + 
       107*HPL[{0,1,1},x] - 32*HPL[{1,0,1},x] + 96*HPL[{1,1,1},x] + 
       (39*HPL[{0,0,0,1},x])/2 + (63*HPL[{0,0,1,1},x])/2 + 
       72*HPL[{0,1,0,1},x] + 228*HPL[{0,1,1,1},x] - 
       36*HPL[{0,0,0,0,1},x] - 26*HPL[{0,0,0,1,1},x] - 
       26*HPL[{0,0,1,0,1},x] - 216*HPL[{0,0,1,1,1},x] - 
       26*HPL[{0,1,0,0,1},x] - 258*HPL[{0,1,0,1,1},x] - 
       204*HPL[{0,1,1,0,1},x] - 2128*HPL[{0,1,1,1,1},x] - 
       26*HPL[{1,0,0,0,1},x] - 258*HPL[{1,0,0,1,1},x] - 
       204*HPL[{1,0,1,0,1},x] - 2128*HPL[{1,0,1,1,1},x] - 
       108*HPL[{1,1,0,0,1},x] - 1824*HPL[{1,1,0,1,1},x] - 
       1216*HPL[{1,1,1,0,1},x] - 14976*HPL[{1,1,1,1,1},x] - 
       ((-7715 - 1024*HPL[{1},x] - 2304*HPL[{0,1},x] + 
          768*HPL[{0,0,1},x] + 3072*HPL[{0,1,1},x] + 
          3072*HPL[{1,0,1},x] + 38784*HPL[{1,1,1},x])*zeta[2])/16 - 
       ((-9 + 32*HPL[{1,1},x])*zeta[3])/8 - 
       (1603*(-3 + 4*HPL[{1},x])*zeta[4])/8) + 
     ((-1237 + 2976*HPL[{1,1},x])*zeta[5])/4 + 
     Log[-x]*(-22501/64 - (3393*HPL[{1},x])/8 - (1729*HPL[{0,1},x])/16 - 
       (1605*HPL[{1,1},x])/4 - (305*HPL[{0,0,1},x])/4 - 
       (577*HPL[{0,1,1},x])/4 - 215*HPL[{1,0,1},x] - 
       499*HPL[{1,1,1},x] + (369*HPL[{0,0,0,1},x])/4 + 
       129*HPL[{0,0,1,1},x] + 168*HPL[{0,1,0,1},x] + 
       15*HPL[{0,1,1,1},x] + 96*HPL[{1,0,0,1},x] - 
       224*HPL[{1,0,1,1},x] - 112*HPL[{1,1,0,1},x] - 
       768*HPL[{1,1,1,1},x] - 72*HPL[{0,0,0,0,1},x] - 
       21*HPL[{0,0,0,1,1},x] - 84*HPL[{0,0,1,0,1},x] + 
       300*HPL[{0,0,1,1,1},x] - 36*HPL[{0,1,0,0,1},x] + 
       288*HPL[{0,1,0,1,1},x] + 96*HPL[{0,1,1,0,1},x] + 
       468*HPL[{0,1,1,1,1},x] - 672*HPL[{0,0,0,0,1,1},x] - 
       336*HPL[{0,0,0,1,0,1},x] - 636*HPL[{0,0,0,1,1,1},x] - 
       240*HPL[{0,0,1,0,0,1},x] - 476*HPL[{0,0,1,0,1,1},x] - 
       264*HPL[{0,0,1,1,0,1},x] - 128*HPL[{0,0,1,1,1,1},x] - 
       192*HPL[{0,1,0,0,0,1},x] - 396*HPL[{0,1,0,0,1,1},x] - 
       248*HPL[{0,1,0,1,0,1},x] - 784*HPL[{0,1,0,1,1,1},x] - 
       280*HPL[{0,1,1,0,0,1},x] - 1056*HPL[{0,1,1,0,1,1},x] - 
       832*HPL[{0,1,1,1,0,1},x] - 9360*HPL[{0,1,1,1,1,1},x] - 
       192*HPL[{1,0,0,0,0,1},x] - 396*HPL[{1,0,0,0,1,1},x] - 
       248*HPL[{1,0,0,1,0,1},x] - 784*HPL[{1,0,0,1,1,1},x] - 
       280*HPL[{1,0,1,0,0,1},x] - 1056*HPL[{1,0,1,0,1,1},x] - 
       832*HPL[{1,0,1,1,0,1},x] - 9360*HPL[{1,0,1,1,1,1},x] - 
       328*HPL[{1,1,0,0,0,1},x] - 672*HPL[{1,1,0,0,1,1},x] - 
       704*HPL[{1,1,0,1,0,1},x] - 8736*HPL[{1,1,0,1,1,1},x] - 
       448*HPL[{1,1,1,0,0,1},x] - 7488*HPL[{1,1,1,0,1,1},x] - 
       4992*HPL[{1,1,1,1,0,1},x] - 92160*HPL[{1,1,1,1,1,1},x] - 
       ((3733 + 2180*HPL[{1},x] - 3348*HPL[{0,1},x] - 768*HPL[{1,1},x] + 
          1776*HPL[{0,0,1},x] - 4464*HPL[{0,1,1},x] + 
          640*HPL[{0,0,1,1},x] + 320*HPL[{0,1,0,1},x] + 
          17856*HPL[{0,1,1,1},x] + 320*HPL[{1,0,0,1},x] + 
          17856*HPL[{1,0,1,1},x] + 11904*HPL[{1,1,0,1},x] + 
          208896*HPL[{1,1,1,1},x])*zeta[2])/16 + 
       ((-387 + 128*HPL[{1},x] - 252*HPL[{0,1},x] + 48*HPL[{0,0,1},x] + 
          336*HPL[{0,1,1},x] + 336*HPL[{1,0,1},x] + 
          4096*HPL[{1,1,1},x])*zeta[3])/4 + 32*(-3 + 4*HPL[{1},x])*
        zeta[2]*zeta[3] - ((-603 + 26720*HPL[{1,1},x])*zeta[4])/8 + 
       34*(-3 + 4*HPL[{1},x])*zeta[5]) - (1665*(-3 + 4*HPL[{1},x])*zeta[6])/
      8
 
RT4E[5,2] = (2171*HPL[{0,1},x])/16 + (2959*HPL[{0,0,1},x])/16 + 
     (6981*HPL[{0,1,1},x])/8 + (2485*HPL[{1,0,1},x])/4 + 
     (57*HPL[{0,0,0,1},x])/2 + 510*HPL[{0,0,1,1},x] + 
     (509*HPL[{0,1,0,1},x])/2 + 1942*HPL[{0,1,1,1},x] + 
     (509*HPL[{1,0,0,1},x])/2 + 1805*HPL[{1,0,1,1},x] + 
     1157*HPL[{1,1,0,1},x] + (337*HPL[{0,0,0,0,1},x])/4 + 
     (639*HPL[{0,0,0,1,1},x])/2 + 249*HPL[{0,0,1,0,1},x] + 
     1233*HPL[{0,0,1,1,1},x] + 227*HPL[{0,1,0,0,1},x] + 
     842*HPL[{0,1,0,1,1},x] + 538*HPL[{0,1,1,0,1},x] + 
     2022*HPL[{0,1,1,1,1},x] + 193*HPL[{1,0,0,0,1},x] + 
     842*HPL[{1,0,0,1,1},x] + 538*HPL[{1,0,1,0,1},x] + 
     2676*HPL[{1,0,1,1,1},x] + 538*HPL[{1,1,0,0,1},x] + 
     2548*HPL[{1,1,0,1,1},x] + 1812*HPL[{1,1,1,0,1},x] - 
     360*HPL[{0,0,0,0,0,1},x] - 314*HPL[{0,0,0,0,1,1},x] - 
     68*HPL[{0,0,0,1,0,1},x] + 1076*HPL[{0,0,0,1,1,1},x] + 
     60*HPL[{0,0,1,0,0,1},x] + 776*HPL[{0,0,1,0,1,1},x] + 
     488*HPL[{0,0,1,1,0,1},x] + 2776*HPL[{0,0,1,1,1,1},x] + 
     116*HPL[{0,1,0,0,0,1},x] + 664*HPL[{0,1,0,0,1,1},x] + 
     440*HPL[{0,1,0,1,0,1},x] + 2096*HPL[{0,1,0,1,1,1},x] + 
     504*HPL[{0,1,1,0,0,1},x] + 1616*HPL[{0,1,1,0,1,1},x] + 
     1040*HPL[{0,1,1,1,0,1},x] + 3024*HPL[{0,1,1,1,1,1},x] + 
     132*HPL[{1,0,0,0,0,1},x] + 552*HPL[{1,0,0,0,1,1},x] + 
     392*HPL[{1,0,0,1,0,1},x] + 2096*HPL[{1,0,0,1,1,1},x] + 
     392*HPL[{1,0,1,0,0,1},x] + 1616*HPL[{1,0,1,0,1,1},x] + 
     1040*HPL[{1,0,1,1,0,1},x] + 4960*HPL[{1,0,1,1,1,1},x] + 
     360*HPL[{1,1,0,0,0,1},x] + 1616*HPL[{1,1,0,0,1,1},x] + 
     1040*HPL[{1,1,0,1,0,1},x] + 5536*HPL[{1,1,0,1,1,1},x] + 
     1040*HPL[{1,1,1,0,0,1},x] + 5152*HPL[{1,1,1,0,1,1},x] + 
     3616*HPL[{1,1,1,1,0,1},x] + 
     Log[-x]^4*(-745/96 - (235*HPL[{1},x])/48 - (25*HPL[{0,1},x])/12 - 
       (55*HPL[{1,1},x])/6 - (5*zeta[2])/4) + 
     ((2171 + 9940*HPL[{1},x] - 536*HPL[{0,1},x] + 18512*HPL[{1,1},x] + 
        5576*HPL[{0,0,1},x] + 112*HPL[{0,1,1},x] + 
        5824*HPL[{1,0,1},x] + 28992*HPL[{1,1,1},x] - 
        1408*HPL[{0,0,0,1},x] + 9664*HPL[{0,0,1,1},x] + 
        4352*HPL[{0,1,0,1},x] - 896*HPL[{0,1,1,1},x] + 
        5376*HPL[{1,0,0,1},x] + 11776*HPL[{1,0,1,1},x] + 
        11776*HPL[{1,1,0,1},x] + 57856*HPL[{1,1,1,1},x])*zeta[2])/
      32 + Log[-x]^3*(-3569/96 - (7153*HPL[{1},x])/48 - 
       (415*HPL[{0,1},x])/24 - (2801*HPL[{1,1},x])/12 - 
       4*HPL[{0,0,1},x] - (145*HPL[{0,1,1},x])/3 - 
       (88*HPL[{1,0,1},x])/3 - (794*HPL[{1,1,1},x])/3 - 
       ((1125 + 1856*HPL[{1},x])*zeta[2])/24 - 5*zeta[3]) + 
     ((2959 + 4072*HPL[{1},x] + 424*HPL[{0,1},x] + 8608*HPL[{1,1},x] - 
        96*HPL[{0,0,1},x] + 1728*HPL[{0,1,1},x] + 
        768*HPL[{1,0,1},x] + 16640*HPL[{1,1,1},x])*zeta[3])/16 + 
     ((489 + 560*HPL[{1},x])*zeta[2]*zeta[3])/4 - 3*zeta[3]^2 + 
     Log[-x]^2*(-4673/8 - (7231*HPL[{1},x])/8 - (275*HPL[{0,1},x])/8 - 
       (2767*HPL[{1,1},x])/2 - (649*HPL[{0,0,1},x])/8 - 
       (791*HPL[{0,1,1},x])/4 - 124*HPL[{1,0,1},x] - 
       2046*HPL[{1,1,1},x] + 23*HPL[{0,0,0,1},x] - 
       95*HPL[{0,0,1,1},x] - 72*HPL[{0,1,0,1},x] - 
       482*HPL[{0,1,1,1},x] - 24*HPL[{1,0,0,1},x] - 
       288*HPL[{1,0,1,1},x] - 160*HPL[{1,1,0,1},x] - 
       2480*HPL[{1,1,1,1},x] - ((6677 + 7936*HPL[{1},x] + 
          768*HPL[{0,1},x] + 7936*HPL[{1,1},x])*zeta[2])/16 + 
       ((1 + 224*HPL[{1},x])*zeta[3])/8 - (1603*zeta[4])/4) - 
     ((-31 - 3405*HPL[{1},x] + 444*HPL[{0,1},x] - 6664*HPL[{1,1},x])*
       zeta[4])/8 + ((815 + 944*HPL[{1},x])*zeta[5])/4 + 
     Log[-x]*(39279/64 - (39555*HPL[{1},x])/32 + (2011*HPL[{0,1},x])/16 - 
       (16947*HPL[{1,1},x])/8 - (651*HPL[{0,0,1},x])/4 + 
       (785*HPL[{0,1,1},x])/2 + 324*HPL[{1,0,1},x] - 
       (6691*HPL[{1,1,1},x])/2 + (121*HPL[{0,0,0,1},x])/4 + 
       (103*HPL[{0,0,1,1},x])/2 + 4*HPL[{0,1,0,1},x] + 
       105*HPL[{0,1,1,1},x] + 46*HPL[{1,0,0,1},x] + 
       432*HPL[{1,0,1,1},x] + 368*HPL[{1,1,0,1},x] - 
       4998*HPL[{1,1,1,1},x] - 24*HPL[{0,0,0,0,1},x] + 
       526*HPL[{0,0,0,1,1},x] + 264*HPL[{0,0,1,0,1},x] + 
       676*HPL[{0,0,1,1,1},x] + 152*HPL[{0,1,0,0,1},x] + 
       464*HPL[{0,1,0,1,1},x] + 256*HPL[{0,1,1,0,1},x] - 
       296*HPL[{0,1,1,1,1},x] + 80*HPL[{1,0,0,0,1},x] + 
       576*HPL[{1,0,0,1,1},x] + 304*HPL[{1,0,1,0,1},x] + 
       672*HPL[{1,0,1,1,1},x] + 272*HPL[{1,1,0,0,1},x] + 
       960*HPL[{1,1,0,1,1},x] + 768*HPL[{1,1,1,0,1},x] - 
       6768*HPL[{1,1,1,1,1},x] - 
       ((-2871 + 2833*HPL[{1},x] + 746*HPL[{0,1},x] + 
          5188*HPL[{1,1},x] - 688*HPL[{0,0,1},x] + 
          1072*HPL[{0,1,1},x] - 256*HPL[{1,0,1},x] + 
          4512*HPL[{1,1,1},x])*zeta[2])/8 + 
       ((203 + 2084*HPL[{1},x] + 240*HPL[{0,1},x] + 3488*HPL[{1,1},x])*
         zeta[3])/8 + 64*zeta[2]*zeta[3] - ((-841 + 536*HPL[{1},x])*zeta[4])/
        8 + 68*zeta[5]) - (1665*zeta[6])/4
 
RT4F[5,2] = -31033/128 + (10221*HPL[{1},x])/64 + (711*HPL[{0,1},x])/16 + 
     (4851*HPL[{1,1},x])/2 + (829*HPL[{0,0,1},x])/8 + 
     (827*HPL[{0,1,1},x])/4 + (379*HPL[{1,0,1},x])/4 + 
     (37243*HPL[{1,1,1},x])/4 - (139*HPL[{0,0,0,1},x])/4 + 
     (2039*HPL[{0,0,1,1},x])/2 + (993*HPL[{0,1,0,1},x])/2 + 
     429*HPL[{0,1,1,1},x] + (989*HPL[{1,0,0,1},x])/2 + 
     269*HPL[{1,0,1,1},x] + 125*HPL[{1,1,0,1},x] + 
     28690*HPL[{1,1,1,1},x] - (3*HPL[{0,0,0,0,1},x])/2 + 
     20*HPL[{0,0,0,1,1},x] + 28*HPL[{0,0,1,0,1},x] + 
     3748*HPL[{0,0,1,1,1},x] + 8*HPL[{0,1,0,0,1},x] + 
     2484*HPL[{0,1,0,1,1},x] + 1264*HPL[{0,1,1,0,1},x] - 
     28*HPL[{1,0,0,0,1},x] + 2572*HPL[{1,0,0,1,1},x] + 
     1272*HPL[{1,0,1,0,1},x] + 1312*HPL[{1,1,0,0,1},x] + 
     81320*HPL[{1,1,1,1,1},x] - 30*HPL[{0,0,0,0,0,1},x] - 
     1027*HPL[{0,0,0,0,1,1},x] - 528*HPL[{0,0,0,1,0,1},x] - 
     28*HPL[{0,0,0,1,1,1},x] - 304*HPL[{0,0,1,0,0,1},x] + 
     116*HPL[{0,0,1,0,1,1},x] + 116*HPL[{0,0,1,1,0,1},x] + 
     9292*HPL[{0,0,1,1,1,1},x] - 192*HPL[{0,1,0,0,0,1},x] + 
     140*HPL[{0,1,0,0,1,1},x] + 108*HPL[{0,1,0,1,0,1},x] + 
     6848*HPL[{0,1,0,1,1,1},x] + 60*HPL[{0,1,1,0,0,1},x] + 
     4616*HPL[{0,1,1,0,1,1},x] + 2392*HPL[{0,1,1,1,0,1},x] - 
     218*HPL[{1,0,0,0,0,1},x] + 72*HPL[{1,0,0,0,1,1},x] + 
     72*HPL[{1,0,0,1,0,1},x] + 7032*HPL[{1,0,0,1,1,1},x] + 
     24*HPL[{1,0,1,0,0,1},x] + 4672*HPL[{1,0,1,0,1,1},x] + 
     2384*HPL[{1,0,1,1,0,1},x] - 48*HPL[{1,1,0,0,0,1},x] + 
     4912*HPL[{1,1,0,0,1,1},x] + 2432*HPL[{1,1,0,1,0,1},x] + 
     2528*HPL[{1,1,1,0,0,1},x] + 160768*HPL[{1,1,1,1,1,1},x] + 
     Log[-x]^4*(289/192 + (131*HPL[{1},x])/12 - (5*HPL[{0,1},x])/8 + 
       (125*HPL[{1,1},x])/6 - (5*zeta[2])/8) - 
     ((1001 + 3954*HPL[{1},x] - 80*HPL[{0,1},x] + 4288*HPL[{1,1},x] - 
        2256*HPL[{0,0,1},x] + 768*HPL[{0,1,1},x] + 
        640*HPL[{1,0,1},x] - 704*HPL[{1,1,1},x] - 
        512*HPL[{0,0,0,1},x] - 10464*HPL[{0,0,1,1},x] - 
        5312*HPL[{0,1,0,1},x] + 2176*HPL[{0,1,1,1},x] - 
        5440*HPL[{1,0,0,1},x] + 2304*HPL[{1,0,1,1},x] + 
        1536*HPL[{1,1,0,1},x] + 30720*HPL[{1,1,1,1},x])*zeta[2])/32 + 
     Log[-x]^3*(95/12 + (2779*HPL[{1},x])/16 - (43*HPL[{0,1},x])/4 + 
       (1187*HPL[{1,1},x])/2 + (47*HPL[{0,0,1},x])/3 + 
       (3*HPL[{0,1,1},x])/2 + (35*HPL[{1,0,1},x])/3 + 
       1264*HPL[{1,1,1},x] + ((-27 + 820*HPL[{1},x])*zeta[2])/12 - 
       (5*zeta[3])/2) - ((-2177 - 2544*HPL[{1},x] - 576*HPL[{0,1},x] - 
        416*HPL[{1,1},x] - 48*HPL[{0,0,1},x] - 1728*HPL[{0,1,1},x] - 
        1152*HPL[{1,0,1},x] + 1536*HPL[{1,1,1},x])*zeta[3])/16 + 
     ((137 + 268*HPL[{1},x])*zeta[2]*zeta[3])/2 - (3*zeta[3]^2)/2 + 
     Log[-x]^2*(-1315/32 + (19207*HPL[{1},x])/32 - 42*HPL[{0,1},x] + 
       (9687*HPL[{1,1},x])/4 + (393*HPL[{0,0,1},x])/4 - 
       48*HPL[{0,1,1},x] - 4*HPL[{1,0,1},x] + 7457*HPL[{1,1,1},x] - 
       (13*HPL[{0,0,0,1},x])/2 + (1087*HPL[{0,0,1,1},x])/2 + 
       253*HPL[{0,1,0,1},x] + 92*HPL[{0,1,1,1},x] + 
       277*HPL[{1,0,0,1},x] + 168*HPL[{1,0,1,1},x] + 
       112*HPL[{1,1,0,1},x] + 15456*HPL[{1,1,1,1},x] - 
       (3*(173 - 460*HPL[{1},x] + 128*HPL[{0,1},x] - 1456*HPL[{1,1},x])*
         zeta[2])/8 - ((5 + 132*HPL[{1},x])*zeta[3])/4 - (1603*zeta[4])/8) + 
     ((217 - 9552*HPL[{1},x] + 584*HPL[{0,1},x] - 26144*HPL[{1,1},x])*
       zeta[4])/32 + ((211 + 372*HPL[{1},x])*zeta[5])/2 + 
     Log[-x]*(-8389/32 + (24855*HPL[{1},x])/32 - (117*HPL[{0,1},x])/4 + 
       (16063*HPL[{1,1},x])/4 + (343*HPL[{0,0,1},x])/2 - 
       31*HPL[{0,1,1},x] - 40*HPL[{1,0,1},x] + 
       (27095*HPL[{1,1,1},x])/2 - HPL[{0,0,0,1},x]/2 + 
       1212*HPL[{0,0,1,1},x] + 568*HPL[{0,1,0,1},x] + 
       600*HPL[{1,0,0,1},x] + 44*HPL[{1,0,1,1},x] + 
       39892*HPL[{1,1,1,1},x] - 112*HPL[{0,0,0,0,1},x] - 
       131*HPL[{0,0,0,1,1},x] - 62*HPL[{0,0,1,0,1},x] + 
       3644*HPL[{0,0,1,1,1},x] - 54*HPL[{0,1,0,0,1},x] + 
       2280*HPL[{0,1,0,1,1},x] + 1072*HPL[{0,1,1,0,1},x] + 
       348*HPL[{0,1,1,1,1},x] - 66*HPL[{1,0,0,0,1},x] + 
       2376*HPL[{1,0,0,1,1},x] + 1104*HPL[{1,0,1,0,1},x] + 
       504*HPL[{1,0,1,1,1},x] + 1200*HPL[{1,1,0,0,1},x] + 
       368*HPL[{1,1,0,1,1},x] + 96*HPL[{1,1,1,0,1},x] + 
       80384*HPL[{1,1,1,1,1},x] + 
       ((-2009 + 138*HPL[{1},x] - 1192*HPL[{0,1},x] + 
          8112*HPL[{1,1},x] - 592*HPL[{0,0,1},x] - 
          4720*HPL[{0,1,1},x] - 3232*HPL[{1,0,1},x] + 
          13312*HPL[{1,1,1},x])*zeta[2])/16 + 
       ((571 - 56*HPL[{1},x] + 168*HPL[{0,1},x] - 1280*HPL[{1,1},x])*
         zeta[3])/8 + 32*zeta[2]*zeta[3] - ((361 + 1310*HPL[{1},x])*zeta[4])/
        2 + 34*zeta[5]) - (1665*zeta[6])/8
 
RT4G[5,2] = -31033/32 + (64459*HPL[{1},x])/16 - 355*HPL[{0,1},x] + 
     (22053*HPL[{1,1},x])/4 + 518*HPL[{0,0,1},x] + 
     (671*HPL[{0,1,1},x])/2 + 298*HPL[{1,0,1},x] + 
     7207*HPL[{1,1,1},x] - 146*HPL[{0,0,0,1},x] + 
     173*HPL[{0,0,1,1},x] - 66*HPL[{0,1,0,1},x] + 
     964*HPL[{0,1,1,1},x] - 60*HPL[{1,0,0,1},x] + 
     992*HPL[{1,0,1,1},x] + 512*HPL[{1,1,0,1},x] + 
     9700*HPL[{1,1,1,1},x] + 322*HPL[{0,0,0,0,1},x] + 
     554*HPL[{0,0,0,1,1},x] + 520*HPL[{0,0,1,0,1},x] - 
     1648*HPL[{0,0,1,1,1},x] + 336*HPL[{0,1,0,0,1},x] - 
     1232*HPL[{0,1,0,1,1},x] - 400*HPL[{0,1,1,0,1},x] - 
     1160*HPL[{0,1,1,1,1},x] + 116*HPL[{1,0,0,0,1},x] - 
     824*HPL[{1,0,0,1,1},x] - 376*HPL[{1,0,1,0,1},x] - 
     368*HPL[{1,0,1,1,1},x] - 248*HPL[{1,1,0,0,1},x] - 
     112*HPL[{1,1,0,1,1},x] + 16*HPL[{1,1,1,0,1},x] + 
     12288*HPL[{1,1,1,1,1},x] - 120*HPL[{0,0,0,0,0,1},x] + 
     420*HPL[{0,0,0,0,1,1},x] + 152*HPL[{0,0,0,1,0,1},x] + 
     1040*HPL[{0,0,0,1,1,1},x] + 120*HPL[{0,0,1,0,0,1},x] + 
     656*HPL[{0,0,1,0,1,1},x] + 272*HPL[{0,0,1,1,0,1},x] - 
     1360*HPL[{0,0,1,1,1,1},x] + 104*HPL[{0,1,0,0,0,1},x] + 
     272*HPL[{0,1,0,0,1,1},x] + 144*HPL[{0,1,0,1,0,1},x] - 
     736*HPL[{0,1,0,1,1,1},x] + 144*HPL[{0,1,1,0,0,1},x] - 
     224*HPL[{0,1,1,0,1,1},x] + 32*HPL[{0,1,1,1,0,1},x] + 
     Log[-x]^4*(-941/48 - (5*HPL[{1},x])/4 - (5*HPL[{0,1},x])/2 - 
       (5*zeta[2])/2) + ((-3841 + 9122*HPL[{1},x] - 2016*HPL[{0,1},x] + 
        9496*HPL[{1,1},x] + 3168*HPL[{0,0,1},x] - 
        3120*HPL[{0,1,1},x] - 576*HPL[{1,0,1},x] + 
        6208*HPL[{1,1,1},x] + 512*HPL[{0,0,0,1},x] - 
        416*HPL[{0,0,1,1},x] - 128*HPL[{0,1,0,1},x] + 
        128*HPL[{0,1,1,1},x])*zeta[2])/8 + 
     Log[-x]^3*(1331/8 - (7*HPL[{1},x])/12 - 18*HPL[{0,1},x] - 
       63*HPL[{1,1},x] + (4*HPL[{0,0,1},x])/3 - (122*HPL[{0,1,1},x])/
        3 + (44*zeta[2])/3 - 10*zeta[3]) - 
     ((-3219 + 1724*HPL[{1},x] - 792*HPL[{0,1},x] + 1504*HPL[{1,1},x] + 
        176*HPL[{0,0,1},x] - 576*HPL[{0,1,1},x])*zeta[3])/4 + 
     460*zeta[2]*zeta[3] - 6*zeta[3]^2 + 
     Log[-x]^2*(-14417/8 - (3897*HPL[{1},x])/8 - (289*HPL[{0,1},x])/2 - 
       (1247*HPL[{1,1},x])/2 - 3*HPL[{0,0,1},x] - 
       111*HPL[{0,1,1},x] + 80*HPL[{1,0,1},x] - 536*HPL[{1,1,1},x] - 
       26*HPL[{0,0,0,1},x] - 42*HPL[{0,0,1,1},x] - 
       96*HPL[{0,1,0,1},x] - 304*HPL[{0,1,1,1},x] - 
       2*(791 + 176*HPL[{1},x] + 96*HPL[{0,1},x])*zeta[2] - 64*zeta[3] - 
       (1603*zeta[4])/2) + ((-6345 + 3492*HPL[{1},x] + 584*HPL[{0,1},x])*
       zeta[4])/8 + 668*zeta[5] + Log[-x]*(81237/16 + (10371*HPL[{1},x])/8 + 
       111*HPL[{0,1},x] + (2209*HPL[{1,1},x])/2 - 190*HPL[{0,0,1},x] + 
       315*HPL[{0,1,1},x] + 652*HPL[{1,0,1},x] + 
       1426*HPL[{1,1,1},x] - 176*HPL[{0,0,0,1},x] - 
       782*HPL[{0,0,1,1},x] - 656*HPL[{0,1,0,1},x] - 
       24*HPL[{0,1,1,1},x] - 360*HPL[{1,0,0,1},x] + 
       704*HPL[{1,0,1,1},x] + 384*HPL[{1,1,0,1},x] + 
       2760*HPL[{1,1,1,1},x] + 96*HPL[{0,0,0,0,1},x] + 
       28*HPL[{0,0,0,1,1},x] + 112*HPL[{0,0,1,0,1},x] - 
       400*HPL[{0,0,1,1,1},x] + 48*HPL[{0,1,0,0,1},x] - 
       384*HPL[{0,1,0,1,1},x] - 128*HPL[{0,1,1,0,1},x] - 
       624*HPL[{0,1,1,1,1},x] + 
       ((3947 + 275*HPL[{1},x] - 1332*HPL[{0,1},x] - 756*HPL[{1,1},x] + 
          296*HPL[{0,0,1},x] - 744*HPL[{0,1,1},x])*zeta[2])/2 + 
       ((-129 - 172*HPL[{1},x] + 168*HPL[{0,1},x])*zeta[3])/2 + 
       128*zeta[2]*zeta[3] + 747*zeta[4] + 136*zeta[5]) - (1665*zeta[6])/2
 
RT4K[5,2] = 62373/32 - 152*HPL[{0,1},x] - (1155*HPL[{0,0,1},x])/8 - 
     248*HPL[{0,1,1},x] - (129*HPL[{0,0,0,1},x])/2 - 
     (51*HPL[{0,0,1,1},x])/2 - 93*HPL[{0,1,0,1},x] - 
     448*HPL[{0,1,1,1},x] + (47*HPL[{0,0,0,0,1},x])/2 - 
     74*HPL[{0,0,0,1,1},x] + 30*HPL[{0,0,1,0,1},x] + 
     378*HPL[{0,0,1,1,1},x] + 14*HPL[{0,1,0,0,1},x] + 
     28*HPL[{0,1,0,1,1},x] - 4*HPL[{0,1,1,0,1},x] - 
     672*HPL[{0,1,1,1,1},x] - 60*HPL[{0,0,0,0,0,1},x] + 
     210*HPL[{0,0,0,0,1,1},x] + 76*HPL[{0,0,0,1,0,1},x] + 
     520*HPL[{0,0,0,1,1,1},x] + 60*HPL[{0,0,1,0,0,1},x] + 
     328*HPL[{0,0,1,0,1,1},x] + 136*HPL[{0,0,1,1,0,1},x] - 
     680*HPL[{0,0,1,1,1,1},x] + 52*HPL[{0,1,0,0,0,1},x] + 
     136*HPL[{0,1,0,0,1,1},x] + 72*HPL[{0,1,0,1,0,1},x] - 
     368*HPL[{0,1,0,1,1,1},x] + 72*HPL[{0,1,1,0,0,1},x] - 
     112*HPL[{0,1,1,0,1,1},x] + 16*HPL[{0,1,1,1,0,1},x] + 
     Log[-x]^4*(127/96 - (5*HPL[{0,1},x])/4 - (5*zeta[2])/4) + 
     ((1925 - 954*HPL[{0,1},x] + 746*HPL[{0,0,1},x] - 
        1640*HPL[{0,1,1},x] + 128*HPL[{0,0,0,1},x] - 
        104*HPL[{0,0,1,1},x] - 32*HPL[{0,1,0,1},x] + 
        32*HPL[{0,1,1,1},x])*zeta[2])/4 + 
     Log[-x]^3*(1745/16 + (103*HPL[{0,1},x])/4 + (2*HPL[{0,0,1},x])/3 - 
       (61*HPL[{0,1,1},x])/3 + (313*zeta[2])/4 - 5*zeta[3]) - 
     ((1199 + 208*HPL[{0,1},x] + 176*HPL[{0,0,1},x] - 
        576*HPL[{0,1,1},x])*zeta[3])/8 + (261*zeta[2]*zeta[3])/2 - 
     3*zeta[3]^2 + Log[-x]^2*(7009/16 + (311*HPL[{0,1},x])/2 - 
       (211*HPL[{0,0,1},x])/4 + 98*HPL[{0,1,1},x] - 
       13*HPL[{0,0,0,1},x] - 21*HPL[{0,0,1,1},x] - 
       48*HPL[{0,1,0,1},x] - 152*HPL[{0,1,1,1},x] - 
       (3*(-209 + 256*HPL[{0,1},x])*zeta[2])/8 - (231*zeta[3])/4 - 
       (1603*zeta[4])/4) + ((-6345 + 584*HPL[{0,1},x])*zeta[4])/16 + 
     (587*zeta[5])/2 + Log[-x]*(1920 + (803*HPL[{0,1},x])/8 - 
       (517*HPL[{0,0,1},x])/2 + (139*HPL[{0,1,1},x])/2 - 
       (31*HPL[{0,0,0,1},x])/2 - 198*HPL[{0,0,1,1},x] - 
       144*HPL[{0,1,0,1},x] - 258*HPL[{0,1,1,1},x] + 
       48*HPL[{0,0,0,0,1},x] + 14*HPL[{0,0,0,1,1},x] + 
       56*HPL[{0,0,1,0,1},x] - 200*HPL[{0,0,1,1,1},x] + 
       24*HPL[{0,1,0,0,1},x] - 192*HPL[{0,1,0,1,1},x] - 
       64*HPL[{0,1,1,0,1},x] - 312*HPL[{0,1,1,1,1},x] + 
       ((1396 - 443*HPL[{0,1},x] + 148*HPL[{0,0,1},x] - 
          372*HPL[{0,1,1},x])*zeta[2])/2 + (-355 + 42*HPL[{0,1},x])*
        zeta[3] + 64*zeta[2]*zeta[3] + (67*zeta[4])/4 + 68*zeta[5]) - 
     (1665*zeta[6])/4
 
RT4[5,2] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[5,2]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[5,2]
   + (1-x)^4/x^2 * RT4F[5,2] + (1-x) * RT4G[5,2] + RT4K[5,2] 



(***** Five loops, Log[T]^1 *****************************************)

RT4D[5,1] = -117595/256 + (310971*HPL[{1},x])/128 + 
     (8919*HPL[{0,1},x])/64 + (148939*HPL[{1,1},x])/64 + 
     (737*HPL[{0,0,1},x])/2 + (5927*HPL[{0,1,1},x])/16 + 
     (2943*HPL[{1,0,1},x])/16 + (45061*HPL[{1,1,1},x])/16 - 
     (139*HPL[{0,0,0,1},x])/4 - (67*HPL[{0,0,1,1},x])/16 - 
     (99*HPL[{0,1,0,1},x])/4 + (1277*HPL[{0,1,1,1},x])/2 + 
     (37*HPL[{1,0,0,1},x])/8 + (721*HPL[{1,0,1,1},x])/2 + 
     (317*HPL[{1,1,0,1},x])/2 + (16363*HPL[{1,1,1,1},x])/4 + 
     (1919*HPL[{0,0,0,0,1},x])/8 + (1273*HPL[{0,0,0,1,1},x])/2 + 
     383*HPL[{0,0,1,0,1},x] - (2015*HPL[{0,0,1,1,1},x])/4 + 
     261*HPL[{0,1,0,0,1},x] - 255*HPL[{0,1,0,1,1},x] - 
     35*HPL[{0,1,1,0,1},x] + 1026*HPL[{0,1,1,1,1},x] + 
     (745*HPL[{1,0,0,0,1},x])/4 - (305*HPL[{1,0,0,1,1},x])/2 - 
     (33*HPL[{1,0,1,0,1},x])/2 + 594*HPL[{1,0,1,1,1},x] + 
     (7*HPL[{1,1,0,0,1},x])/2 + 322*HPL[{1,1,0,1,1},x] + 
     138*HPL[{1,1,1,0,1},x] + 5053*HPL[{1,1,1,1,1},x] - 
     (495*HPL[{0,0,0,0,0,1},x])/2 - (655*HPL[{0,0,0,0,1,1},x])/
      4 - (337*HPL[{0,0,0,1,0,1},x])/2 + 
     813*HPL[{0,0,0,1,1,1},x] - (89*HPL[{0,0,1,0,0,1},x])/2 + 
     530*HPL[{0,0,1,0,1,1},x] + 226*HPL[{0,0,1,1,0,1},x] - 
     1461*HPL[{0,0,1,1,1,1},x] + (35*HPL[{0,1,0,0,0,1},x])/2 + 
     322*HPL[{0,1,0,0,1,1},x] + 162*HPL[{0,1,0,1,0,1},x] - 
     812*HPL[{0,1,0,1,1,1},x] + 178*HPL[{0,1,1,0,0,1},x] - 
     300*HPL[{0,1,1,0,1,1},x] - 28*HPL[{0,1,1,1,0,1},x] - 
     32*HPL[{1,0,0,0,0,1},x] + 176*HPL[{1,0,0,0,1,1},x] + 
     80*HPL[{1,0,0,1,0,1},x] - 368*HPL[{1,0,0,1,1,1},x] + 
     96*HPL[{1,0,1,0,0,1},x] - 144*HPL[{1,0,1,0,1,1},x] - 
     32*HPL[{1,0,1,1,0,1},x] + 112*HPL[{1,1,0,0,0,1},x] - 
     112*HPL[{1,1,0,0,1,1},x] + 32*HPL[{1,1,1,0,0,1},x] + 
     7680*HPL[{1,1,1,1,1,1},x] + 1200*HPL[{0,0,0,0,0,0,1},x] - 
     690*HPL[{0,0,0,0,0,1,1},x] - 105*HPL[{0,0,0,0,1,0,1},x] + 
     603*HPL[{0,0,0,0,1,1,1},x] - 9*HPL[{0,0,0,1,0,0,1},x] + 
     330*HPL[{0,0,0,1,0,1,1},x] + 282*HPL[{0,0,0,1,1,0,1},x] + 
     1884*HPL[{0,0,0,1,1,1,1},x] + 15*HPL[{0,0,1,0,0,0,1},x] + 
     330*HPL[{0,0,1,0,0,1,1},x] + 234*HPL[{0,0,1,0,1,0,1},x] + 
     1080*HPL[{0,0,1,0,1,1,1},x] + 186*HPL[{0,0,1,1,0,0,1},x] + 
     504*HPL[{0,0,1,1,0,1,1},x] + 216*HPL[{0,0,1,1,1,0,1},x] - 
     2460*HPL[{0,0,1,1,1,1,1},x] + 15*HPL[{0,1,0,0,0,0,1},x] + 
     258*HPL[{0,1,0,0,0,1,1},x] + 162*HPL[{0,1,0,0,1,0,1},x] + 
     408*HPL[{0,1,0,0,1,1,1},x] + 114*HPL[{0,1,0,1,0,0,1},x] + 
     216*HPL[{0,1,0,1,0,1,1},x] + 120*HPL[{0,1,0,1,1,0,1},x] - 
     1296*HPL[{0,1,0,1,1,1,1},x] + 66*HPL[{0,1,1,0,0,0,1},x] + 
     216*HPL[{0,1,1,0,0,1,1},x] + 120*HPL[{0,1,1,0,1,0,1},x] - 
     528*HPL[{0,1,1,0,1,1,1},x] + 120*HPL[{0,1,1,1,0,0,1},x] - 
     144*HPL[{0,1,1,1,0,1,1},x] + 48*HPL[{0,1,1,1,1,0,1},x] + 
     5480*HPL[{0,0,0,0,0,0,1,1},x] + 
     2740*HPL[{0,0,0,0,0,1,0,1},x] - 
     60*HPL[{0,0,0,0,0,1,1,1},x] + 
     1812*HPL[{0,0,0,0,1,0,0,1},x] + 
     484*HPL[{0,0,0,0,1,0,1,1},x] + 
     504*HPL[{0,0,0,0,1,1,0,1},x] + 
     2592*HPL[{0,0,0,0,1,1,1,1},x] + 
     1348*HPL[{0,0,0,1,0,0,0,1},x] + 
     724*HPL[{0,0,0,1,0,0,1,1},x] + 
     616*HPL[{0,0,0,1,0,1,0,1},x] + 
     2004*HPL[{0,0,0,1,0,1,1,1},x] + 
     712*HPL[{0,0,0,1,1,0,0,1},x] + 
     1640*HPL[{0,0,0,1,1,0,1,1},x] + 
     1104*HPL[{0,0,0,1,1,1,0,1},x] + 
     1200*HPL[{0,0,0,1,1,1,1,1},x] + 
     1116*HPL[{0,0,1,0,0,0,0,1},x] + 
     828*HPL[{0,0,1,0,0,0,1,1},x] + 
     656*HPL[{0,0,1,0,0,1,0,1},x] + 
     1988*HPL[{0,0,1,0,0,1,1,1},x] + 
     752*HPL[{0,0,1,0,1,0,0,1},x] + 
     1496*HPL[{0,0,1,0,1,0,1,1},x] + 
     960*HPL[{0,0,1,0,1,1,0,1},x] - 
     528*HPL[{0,0,1,0,1,1,1,1},x] + 
     800*HPL[{0,0,1,1,0,0,0,1},x] + 
     1656*HPL[{0,0,1,1,0,0,1,1},x] + 
     1056*HPL[{0,0,1,1,0,1,0,1},x] - 
     1376*HPL[{0,0,1,1,0,1,1,1},x] + 
     1376*HPL[{0,0,1,1,1,0,0,1},x] - 
     1536*HPL[{0,0,1,1,1,0,1,1},x] - 
     1088*HPL[{0,0,1,1,1,1,0,1},x] - 
     12160*HPL[{0,0,1,1,1,1,1,1},x] + 
     1000*HPL[{0,1,0,0,0,0,0,1},x] + 
     880*HPL[{0,1,0,0,0,0,1,1},x] + 
     676*HPL[{0,1,0,0,0,1,0,1},x] + 
     1980*HPL[{0,1,0,0,0,1,1,1},x] + 
     772*HPL[{0,1,0,0,1,0,0,1},x] + 
     1424*HPL[{0,1,0,0,1,0,1,1},x] + 
     888*HPL[{0,1,0,0,1,1,0,1},x] - 
     1392*HPL[{0,1,0,0,1,1,1,1},x] + 
     820*HPL[{0,1,0,1,0,0,0,1},x] + 
     1392*HPL[{0,1,0,1,0,0,1,1},x] + 
     920*HPL[{0,1,0,1,0,1,0,1},x] - 
     1728*HPL[{0,1,0,1,0,1,1,1},x] + 
     1176*HPL[{0,1,0,1,1,0,0,1},x] - 
     1632*HPL[{0,1,0,1,1,0,1,1},x] - 
     1056*HPL[{0,1,0,1,1,1,0,1},x] - 
     8240*HPL[{0,1,0,1,1,1,1,1},x] + 
     860*HPL[{0,1,1,0,0,0,0,1},x] + 
     1472*HPL[{0,1,1,0,0,0,1,1},x] + 
     1000*HPL[{0,1,1,0,0,1,0,1},x] - 
     1536*HPL[{0,1,1,0,0,1,1,1},x] + 
     1128*HPL[{0,1,1,0,1,0,0,1},x] - 
     1440*HPL[{0,1,1,0,1,0,1,1},x] - 
     864*HPL[{0,1,1,0,1,1,0,1},x] - 
     6048*HPL[{0,1,1,0,1,1,1,1},x] + 
     1224*HPL[{0,1,1,1,0,0,0,1},x] - 
     1056*HPL[{0,1,1,1,0,0,1,1},x] - 
     480*HPL[{0,1,1,1,0,1,0,1},x] - 
     4736*HPL[{0,1,1,1,0,1,1,1},x] + 
     288*HPL[{0,1,1,1,1,0,0,1},x] - 
     3648*HPL[{0,1,1,1,1,0,1,1},x] - 
     2240*HPL[{0,1,1,1,1,1,0,1},x] + 
     1000*HPL[{1,0,0,0,0,0,0,1},x] + 
     880*HPL[{1,0,0,0,0,0,1,1},x] + 
     676*HPL[{1,0,0,0,0,1,0,1},x] + 
     1980*HPL[{1,0,0,0,0,1,1,1},x] + 
     772*HPL[{1,0,0,0,1,0,0,1},x] + 
     1424*HPL[{1,0,0,0,1,0,1,1},x] + 
     888*HPL[{1,0,0,0,1,1,0,1},x] - 
     1392*HPL[{1,0,0,0,1,1,1,1},x] + 
     820*HPL[{1,0,0,1,0,0,0,1},x] + 
     1392*HPL[{1,0,0,1,0,0,1,1},x] + 
     920*HPL[{1,0,0,1,0,1,0,1},x] - 
     1728*HPL[{1,0,0,1,0,1,1,1},x] + 
     1176*HPL[{1,0,0,1,1,0,0,1},x] - 
     1632*HPL[{1,0,0,1,1,0,1,1},x] - 
     1056*HPL[{1,0,0,1,1,1,0,1},x] - 
     8240*HPL[{1,0,0,1,1,1,1,1},x] + 
     860*HPL[{1,0,1,0,0,0,0,1},x] + 
     1472*HPL[{1,0,1,0,0,0,1,1},x] + 
     1000*HPL[{1,0,1,0,0,1,0,1},x] - 
     1536*HPL[{1,0,1,0,0,1,1,1},x] + 
     1128*HPL[{1,0,1,0,1,0,0,1},x] - 
     1440*HPL[{1,0,1,0,1,0,1,1},x] - 
     864*HPL[{1,0,1,0,1,1,0,1},x] - 
     6048*HPL[{1,0,1,0,1,1,1,1},x] + 
     1224*HPL[{1,0,1,1,0,0,0,1},x] - 
     1056*HPL[{1,0,1,1,0,0,1,1},x] - 
     480*HPL[{1,0,1,1,0,1,0,1},x] - 
     4736*HPL[{1,0,1,1,0,1,1,1},x] + 
     288*HPL[{1,0,1,1,1,0,0,1},x] - 
     3648*HPL[{1,0,1,1,1,0,1,1},x] - 
     2240*HPL[{1,0,1,1,1,1,0,1},x] + 
     880*HPL[{1,1,0,0,0,0,0,1},x] + 
     1816*HPL[{1,1,0,0,0,0,1,1},x] + 
     1216*HPL[{1,1,0,0,0,1,0,1},x] - 
     992*HPL[{1,1,0,0,0,1,1,1},x] + 
     1280*HPL[{1,1,0,0,1,0,0,1},x] - 
     1152*HPL[{1,1,0,0,1,0,1,1},x] - 
     704*HPL[{1,1,0,0,1,1,0,1},x] - 
     7776*HPL[{1,1,0,0,1,1,1,1},x] + 
     1312*HPL[{1,1,0,1,0,0,0,1},x] - 
     768*HPL[{1,1,0,1,0,0,1,1},x] - 
     320*HPL[{1,1,0,1,0,1,0,1},x] - 
     5440*HPL[{1,1,0,1,0,1,1,1},x] + 
     448*HPL[{1,1,0,1,1,0,0,1},x] - 
     3840*HPL[{1,1,0,1,1,0,1,1},x] - 
     2176*HPL[{1,1,0,1,1,1,0,1},x] + 
     1488*HPL[{1,1,1,0,0,0,0,1},x] - 
     192*HPL[{1,1,1,0,0,0,1,1},x] - 
     6848*HPL[{1,1,1,0,0,1,1,1},x] + 
     768*HPL[{1,1,1,0,1,0,0,1},x] - 
     4224*HPL[{1,1,1,0,1,0,1,1},x] - 
     2048*HPL[{1,1,1,0,1,1,0,1},x] + 
     1408*HPL[{1,1,1,1,0,0,0,1},x] - 
     4992*HPL[{1,1,1,1,0,0,1,1},x] - 
     1792*HPL[{1,1,1,1,0,1,0,1},x] - 
     1280*HPL[{1,1,1,1,1,0,0,1},x] + 
     430080*HPL[{1,1,1,1,1,1,1,1},x] - 
     ((-3173 - 17018*HPL[{1},x] + 666*HPL[{0,1},x] - 
        17286*HPL[{1,1},x] - 1892*HPL[{0,0,1},x] + 
        1880*HPL[{0,1,1},x] + 1264*HPL[{1,0,1},x] - 
        17640*HPL[{1,1,1},x] - 864*HPL[{0,0,0,1},x] + 
        1832*HPL[{0,0,1,1},x] + 736*HPL[{0,1,0,1},x] + 
        960*HPL[{0,1,1,1},x] + 1024*HPL[{1,0,0,1},x] + 
        1024*HPL[{1,0,1,1},x] + 512*HPL[{1,1,0,1},x] - 
        12288*HPL[{1,1,1,1},x] - 1824*HPL[{0,0,0,0,1},x] - 
        5760*HPL[{0,0,0,1,1},x] - 4032*HPL[{0,0,1,0,1},x] + 
        8928*HPL[{0,0,1,1,1},x] - 2496*HPL[{0,1,0,0,1},x] + 
        4224*HPL[{0,1,0,1,1},x] - 384*HPL[{0,1,1,0,1},x] - 
        768*HPL[{0,1,1,1,1},x] + 17152*HPL[{0,0,0,0,1,1},x] + 
        8576*HPL[{0,0,0,1,0,1},x] + 16128*HPL[{0,0,0,1,1,1},x] + 
        4992*HPL[{0,0,1,0,0,1},x] + 17664*HPL[{0,0,1,0,1,1},x] + 
        12288*HPL[{0,0,1,1,0,1},x] + 94208*HPL[{0,0,1,1,1,1},x] + 
        3200*HPL[{0,1,0,0,0,1},x] + 18432*HPL[{0,1,0,0,1,1},x] + 
        11008*HPL[{0,1,0,1,0,1},x] + 68992*HPL[{0,1,0,1,1,1},x] + 
        6400*HPL[{0,1,1,0,0,1},x] + 49408*HPL[{0,1,1,0,1,1},x] + 
        28672*HPL[{0,1,1,1,0,1},x] + 15360*HPL[{0,1,1,1,1,1},x] + 
        3200*HPL[{1,0,0,0,0,1},x] + 18432*HPL[{1,0,0,0,1,1},x] + 
        11008*HPL[{1,0,0,1,0,1},x] + 68992*HPL[{1,0,0,1,1,1},x] + 
        6400*HPL[{1,0,1,0,0,1},x] + 49408*HPL[{1,0,1,0,1,1},x] + 
        28672*HPL[{1,0,1,1,0,1},x] + 15360*HPL[{1,0,1,1,1,1},x] + 
        3072*HPL[{1,1,0,0,0,1},x] + 55040*HPL[{1,1,0,0,1,1},x] + 
        28160*HPL[{1,1,0,1,0,1},x] + 14336*HPL[{1,1,0,1,1,1},x] + 
        27136*HPL[{1,1,1,0,0,1},x] + 12288*HPL[{1,1,1,0,1,1},x] + 
        8192*HPL[{1,1,1,1,0,1},x] - 1720320*HPL[{1,1,1,1,1,1},x])*
       zeta[2])/32 - ((-7055 + 2943*HPL[{1},x] - 452*HPL[{0,1},x] + 
        3076*HPL[{1,1},x] + 924*HPL[{0,0,1},x] - 
        1056*HPL[{0,1,1},x] + 256*HPL[{1,0,1},x] + 
        3584*HPL[{1,1,1},x] - 288*HPL[{0,0,0,1},x] - 
        48*HPL[{0,0,1,1},x] - 576*HPL[{0,1,0,1},x] - 
        1920*HPL[{0,1,1,1},x] + 1408*HPL[{0,0,0,0,1},x] + 
        256*HPL[{0,0,1,0,1},x] + 1280*HPL[{0,0,1,1,1},x] + 
        384*HPL[{0,1,0,0,1},x] + 1856*HPL[{0,1,0,1,1},x] + 
        1664*HPL[{0,1,1,0,1},x] + 17920*HPL[{0,1,1,1,1},x] + 
        384*HPL[{1,0,0,0,1},x] + 1856*HPL[{1,0,0,1,1},x] + 
        1664*HPL[{1,0,1,0,1},x] + 17920*HPL[{1,0,1,1,1},x] + 
        896*HPL[{1,1,0,0,1},x] + 15360*HPL[{1,1,0,1,1},x] + 
        10240*HPL[{1,1,1,0,1},x] + 184320*HPL[{1,1,1,1,1},x])*
       zeta[3])/16 - ((-1773 + 128*HPL[{1},x] - 552*HPL[{0,1},x] + 
        96*HPL[{0,0,1},x] + 736*HPL[{0,1,1},x] + 
        736*HPL[{1,0,1},x] + 10112*HPL[{1,1,1},x])*zeta[2]*zeta[3])/8 + 
     ((125 + 352*HPL[{1,1},x])*zeta[3]^2)/8 + 
     Log[-x]^4*(-331/32 - (281*HPL[{1},x])/96 - (45*HPL[{0,1},x])/32 - 
       (5*HPL[{0,0,1},x])/8 - (15*HPL[{0,1,1},x])/8 - 
       (5*HPL[{0,0,1,1},x])/3 - (5*HPL[{0,1,0,1},x])/6 + 
       (15*HPL[{0,1,1,1},x])/2 - (5*HPL[{1,0,0,1},x])/6 + 
       (15*HPL[{1,0,1,1},x])/2 + 5*HPL[{1,1,0,1},x] + 
       (140*HPL[{1,1,1,1},x])/3 + (5*(-9 + 32*HPL[{1,1},x])*zeta[2])/
        32 + (4*(-3 + 4*HPL[{1},x])*zeta[3])/3) - 
     ((-4086 - 4014*HPL[{1},x] - 909*HPL[{0,1},x] + 1088*HPL[{1,1},x] - 
        240*HPL[{0,0,1},x] - 1212*HPL[{0,1,1},x] + 
        14720*HPL[{0,0,1,1},x] + 7360*HPL[{0,1,0,1},x] + 
        4848*HPL[{0,1,1,1},x] + 7360*HPL[{1,0,0,1},x] + 
        4848*HPL[{1,0,1,1},x] + 3232*HPL[{1,1,0,1},x] - 
        196736*HPL[{1,1,1,1},x])*zeta[4])/16 - 
     (161*(-3 + 4*HPL[{1},x])*zeta[3]*zeta[4])/4 + 
     Log[-x]^3*(-23/4 - (1909*HPL[{1},x])/48 - (337*HPL[{0,1},x])/16 - 
       (107*HPL[{1,1},x])/3 + (23*HPL[{0,0,1},x])/12 - 
       (111*HPL[{0,1,1},x])/8 + (16*HPL[{1,0,1},x])/3 - 
       (64*HPL[{1,1,1},x])/3 + HPL[{0,0,0,1},x]/2 - 
       13*HPL[{0,0,1,1},x] - 12*HPL[{0,1,0,1},x] - 
       (69*HPL[{0,1,1,1},x])/2 - 8*HPL[{0,0,0,0,1},x] - 
       (2*HPL[{0,0,0,1,1},x])/3 - (2*HPL[{0,0,1,0,1},x])/3 - 
       (16*HPL[{0,0,1,1,1},x])/3 - (2*HPL[{0,1,0,0,1},x])/3 + 
       12*HPL[{0,1,0,1,1},x] + (40*HPL[{0,1,1,0,1},x])/3 + 
       322*HPL[{0,1,1,1,1},x] - (2*HPL[{1,0,0,0,1},x])/3 + 
       12*HPL[{1,0,0,1,1},x] + (40*HPL[{1,0,1,0,1},x])/3 + 
       322*HPL[{1,0,1,1,1},x] - (8*HPL[{1,1,0,0,1},x])/3 + 
       276*HPL[{1,1,0,1,1},x] + 184*HPL[{1,1,1,0,1},x] + 
       (6400*HPL[{1,1,1,1,1},x])/3 + 
       ((-1291 + 256*HPL[{1},x] - 1248*HPL[{0,1},x] - 
          352*HPL[{0,0,1},x] + 1664*HPL[{0,1,1},x] + 
          1664*HPL[{1,0,1},x] + 17792*HPL[{1,1,1},x])*zeta[2])/48 + 
       (9*(-9 + 32*HPL[{1,1},x])*zeta[3])/8 + 
       (77*(-3 + 4*HPL[{1},x])*zeta[4])/4) - 
     ((-3811 + 512*HPL[{1},x] - 360*HPL[{0,1},x] + 480*HPL[{0,0,1},x] + 
        480*HPL[{0,1,1},x] + 480*HPL[{1,0,1},x] + 
        13952*HPL[{1,1,1},x])*zeta[5])/8 - 41*(-3 + 4*HPL[{1},x])*zeta[2]*
      zeta[5] + Log[-x]^2*(-45815/64 - (1891*HPL[{1},x])/16 - 
       (43*HPL[{0,1},x])/16 - (5425*HPL[{1,1},x])/32 + 
       (301*HPL[{0,0,1},x])/16 + (9*HPL[{0,1,1},x])/2 + 
       52*HPL[{1,0,1},x] - (1183*HPL[{1,1,1},x])/8 - 
       (117*HPL[{0,0,0,1},x])/8 - (665*HPL[{0,0,1,1},x])/8 - 
       86*HPL[{0,1,0,1},x] - (3*HPL[{0,1,1,1},x])/2 - 
       32*HPL[{1,0,0,1},x] + 112*HPL[{1,0,1,1},x] + 
       48*HPL[{1,1,0,1},x] + 192*HPL[{1,1,1,1},x] + 
       3*HPL[{0,0,0,0,1},x] - (39*HPL[{0,0,0,1,1},x])/2 - 
       (339*HPL[{0,0,1,1,1},x])/2 - 144*HPL[{0,1,0,1,1},x] - 
       72*HPL[{0,1,1,0,1},x] - 258*HPL[{0,1,1,1,1},x] + 
       8*HPL[{0,0,0,0,1,1},x] + 4*HPL[{0,0,0,1,0,1},x] + 
       78*HPL[{0,0,0,1,1,1},x] + 4*HPL[{0,0,1,0,0,1},x] + 
       78*HPL[{0,0,1,0,1,1},x] + 52*HPL[{0,0,1,1,0,1},x] + 
       496*HPL[{0,0,1,1,1,1},x] + 4*HPL[{0,1,0,0,0,1},x] + 
       78*HPL[{0,1,0,0,1,1},x] + 52*HPL[{0,1,0,1,0,1},x] + 
       722*HPL[{0,1,0,1,1,1},x] + 52*HPL[{0,1,1,0,0,1},x] + 
       756*HPL[{0,1,1,0,1,1},x] + 536*HPL[{0,1,1,1,0,1},x] + 
       5160*HPL[{0,1,1,1,1,1},x] + 4*HPL[{1,0,0,0,0,1},x] + 
       78*HPL[{1,0,0,0,1,1},x] + 52*HPL[{1,0,0,1,0,1},x] + 
       722*HPL[{1,0,0,1,1,1},x] + 52*HPL[{1,0,1,0,0,1},x] + 
       756*HPL[{1,0,1,0,1,1},x] + 536*HPL[{1,0,1,1,0,1},x] + 
       5160*HPL[{1,0,1,1,1,1},x] + 52*HPL[{1,1,0,0,0,1},x] + 
       564*HPL[{1,1,0,0,1,1},x] + 440*HPL[{1,1,0,1,0,1},x] + 
       4816*HPL[{1,1,0,1,1,1},x] + 248*HPL[{1,1,1,0,0,1},x] + 
       4128*HPL[{1,1,1,0,1,1},x] + 2752*HPL[{1,1,1,1,0,1},x] + 
       34560*HPL[{1,1,1,1,1,1},x] + 
       ((-16935 - 2016*HPL[{1},x] - 4176*HPL[{0,1},x] - 
          1536*HPL[{1,1},x] + 768*HPL[{0,0,1},x] - 
          5568*HPL[{0,1,1},x] + 2048*HPL[{0,0,1,1},x] + 
          1024*HPL[{0,1,0,1},x] + 22272*HPL[{0,1,1,1},x] + 
          1024*HPL[{1,0,0,1},x] + 22272*HPL[{1,0,1,1},x] + 
          14848*HPL[{1,1,0,1},x] + 185856*HPL[{1,1,1,1},x])*zeta[2])/
        32 + ((347 + 256*HPL[{1},x] - 48*HPL[{0,1},x] + 
          96*HPL[{0,0,1},x] + 64*HPL[{0,1,1},x] + 
          64*HPL[{1,0,1},x] + 1152*HPL[{1,1,1},x])*zeta[3])/16 + 
       16*(-3 + 4*HPL[{1},x])*zeta[2]*zeta[3] + 
       ((-29871 + 57056*HPL[{1,1},x])*zeta[4])/32 + 17*(-3 + 4*HPL[{1},x])*
        zeta[5]) + ((23747 + 33440*HPL[{1,1},x])*zeta[6])/32 + 
     Log[-x]*(79859/128 + (42845*HPL[{1},x])/64 + (4835*HPL[{0,1},x])/16 + 
       (6625*HPL[{1,1},x])/8 + (85*HPL[{0,0,1},x])/16 + 
       (6577*HPL[{0,1,1},x])/16 + (1169*HPL[{1,0,1},x])/4 + 
       (2293*HPL[{1,1,1},x])/2 + (659*HPL[{0,0,0,1},x])/8 - 
       (593*HPL[{0,0,1,1},x])/4 - 111*HPL[{0,1,0,1},x] + 
       (2605*HPL[{0,1,1,1},x])/4 - 79*HPL[{1,0,0,1},x] + 
       535*HPL[{1,0,1,1},x] + 283*HPL[{1,1,0,1},x] + 
       1410*HPL[{1,1,1,1},x] + 12*HPL[{0,0,0,0,1},x] + 
       (723*HPL[{0,0,0,1,1},x])/4 + 159*HPL[{0,0,1,0,1},x] - 
       548*HPL[{0,0,1,1,1},x] + 91*HPL[{0,1,0,0,1},x] - 
       392*HPL[{0,1,0,1,1},x] - 120*HPL[{0,1,1,0,1},x] + 
       347*HPL[{0,1,1,1,1},x] + 48*HPL[{1,0,0,0,1},x] - 
       176*HPL[{1,0,0,1,1},x] - 48*HPL[{1,0,1,0,1},x] + 
       528*HPL[{1,0,1,1,1},x] - 48*HPL[{1,1,0,0,1},x] + 
       368*HPL[{1,1,0,1,1},x] + 224*HPL[{1,1,1,0,1},x] + 
       3072*HPL[{1,1,1,1,1},x] - 180*HPL[{0,0,0,0,0,1},x] + 
       336*HPL[{0,0,0,0,1,1},x] + 84*HPL[{0,0,0,1,0,1},x] + 
       273*HPL[{0,0,0,1,1,1},x] + 36*HPL[{0,0,1,0,0,1},x] + 
       180*HPL[{0,0,1,0,1,1},x] + 36*HPL[{0,0,1,1,0,1},x] - 
       1008*HPL[{0,0,1,1,1,1},x] + 12*HPL[{0,1,0,0,0,1},x] + 
       36*HPL[{0,1,0,0,1,1},x] - 12*HPL[{0,1,0,1,0,1},x] - 
       672*HPL[{0,1,0,1,1,1},x] + 36*HPL[{0,1,1,0,0,1},x] - 
       288*HPL[{0,1,1,0,1,1},x] - 96*HPL[{0,1,1,1,0,1},x] - 
       540*HPL[{0,1,1,1,1,1},x] + 400*HPL[{0,0,0,0,0,0,1},x] + 
       200*HPL[{0,0,0,0,0,1,1},x] + 200*HPL[{0,0,0,0,1,0,1},
         x] + 2112*HPL[{0,0,0,0,1,1,1},x] + 
       216*HPL[{0,0,0,1,0,0,1},x] + 1520*HPL[{0,0,0,1,0,1,1},
         x] + 896*HPL[{0,0,0,1,1,0,1},x] + 
       1820*HPL[{0,0,0,1,1,1,1},x] + 232*HPL[{0,0,1,0,0,0,1},
         x] + 1360*HPL[{0,0,1,0,0,1,1},x] + 
       800*HPL[{0,0,1,0,1,0,1},x] + 1404*HPL[{0,0,1,0,1,1,1},
         x] + 704*HPL[{0,0,1,1,0,0,1},x] + 
       1016*HPL[{0,0,1,1,0,1,1},x] + 624*HPL[{0,0,1,1,1,0,1},
         x] + 1280*HPL[{0,0,1,1,1,1,1},x] + 
       240*HPL[{0,1,0,0,0,0,1},x] + 1280*HPL[{0,1,0,0,0,1,1},
         x] + 752*HPL[{0,1,0,0,1,0,1},x] + 
       1196*HPL[{0,1,0,0,1,1,1},x] + 624*HPL[{0,1,0,1,0,0,1},
         x] + 1000*HPL[{0,1,0,1,0,1,1},x] + 
       672*HPL[{0,1,0,1,1,0,1},x] + 2880*HPL[{0,1,0,1,1,1,1},
         x] + 560*HPL[{0,1,1,0,0,0,1},x] + 
       1032*HPL[{0,1,1,0,0,1,1},x] + 704*HPL[{0,1,1,0,1,0,1},
         x] + 3584*HPL[{0,1,1,0,1,1,1},x] + 
       704*HPL[{0,1,1,1,0,0,1},x] + 3456*HPL[{0,1,1,1,0,1,1},
         x] + 2432*HPL[{0,1,1,1,1,0,1},x] + 
       22320*HPL[{0,1,1,1,1,1,1},x] + 240*HPL[{1,0,0,0,0,0,1},
         x] + 1280*HPL[{1,0,0,0,0,1,1},x] + 
       752*HPL[{1,0,0,0,1,0,1},x] + 1196*HPL[{1,0,0,0,1,1,1},
         x] + 624*HPL[{1,0,0,1,0,0,1},x] + 
       1000*HPL[{1,0,0,1,0,1,1},x] + 672*HPL[{1,0,0,1,1,0,1},
         x] + 2880*HPL[{1,0,0,1,1,1,1},x] + 
       560*HPL[{1,0,1,0,0,0,1},x] + 1032*HPL[{1,0,1,0,0,1,1},
         x] + 704*HPL[{1,0,1,0,1,0,1},x] + 
       3584*HPL[{1,0,1,0,1,1,1},x] + 704*HPL[{1,0,1,1,0,0,1},
         x] + 3456*HPL[{1,0,1,1,0,1,1},x] + 
       2432*HPL[{1,0,1,1,1,0,1},x] + 22320*HPL[{1,0,1,1,1,1,1},
         x] + 576*HPL[{1,1,0,0,0,0,1},x] + 
       1080*HPL[{1,1,0,0,0,1,1},x] + 688*HPL[{1,1,0,0,1,0,1},
         x] + 2688*HPL[{1,1,0,0,1,1,1},x] + 
       752*HPL[{1,1,0,1,0,0,1},x] + 3072*HPL[{1,1,0,1,0,1,1},
         x] + 2304*HPL[{1,1,0,1,1,0,1},x] + 
       21600*HPL[{1,1,0,1,1,1,1},x] + 848*HPL[{1,1,1,0,0,0,1},
         x] + 2304*HPL[{1,1,1,0,0,1,1},x] + 
       2048*HPL[{1,1,1,0,1,0,1},x] + 20160*HPL[{1,1,1,0,1,1,1},
         x] + 1536*HPL[{1,1,1,1,0,0,1},x] + 
       17280*HPL[{1,1,1,1,0,1,1},x] + 11520*HPL[{1,1,1,1,1,0,1},
         x] + 215040*HPL[{1,1,1,1,1,1,1},x] + 
       ((6447 + 4133*HPL[{1},x] - 1130*HPL[{0,1},x] + 
          3524*HPL[{1,1},x] + 1140*HPL[{0,0,1},x] - 
          2916*HPL[{0,1,1},x] + 768*HPL[{1,0,1},x] + 
          2560*HPL[{1,1,1},x] - 1392*HPL[{0,0,0,1},x] + 
          624*HPL[{0,0,1,1},x] - 1152*HPL[{0,1,0,1},x] - 
          5424*HPL[{0,1,1,1},x] + 1664*HPL[{0,0,0,0,1},x] + 
          2624*HPL[{0,0,0,1,1},x] + 2112*HPL[{0,0,1,0,1},x] + 
          3328*HPL[{0,0,1,1,1},x] + 1856*HPL[{0,1,0,0,1},x] + 
          4544*HPL[{0,1,0,1,1},x] + 4224*HPL[{0,1,1,0,1},x] + 
          50624*HPL[{0,1,1,1,1},x] + 1856*HPL[{1,0,0,0,1},x] + 
          4544*HPL[{1,0,0,1,1},x] + 4224*HPL[{1,0,1,0,1},x] + 
          50624*HPL[{1,0,1,1,1},x] + 2688*HPL[{1,1,0,0,1},x] + 
          43392*HPL[{1,1,0,1,1},x] + 28928*HPL[{1,1,1,0,1},x] + 
          512000*HPL[{1,1,1,1,1},x])*zeta[2])/16 - 
       ((-147 - 100*HPL[{1},x] - 756*HPL[{0,1},x] - 48*HPL[{0,0,1},x] - 
          1008*HPL[{0,1,1},x] - 128*HPL[{0,0,1,1},x] - 
          64*HPL[{0,1,0,1},x] + 4032*HPL[{0,1,1,1},x] - 
          64*HPL[{1,0,0,1},x] + 4032*HPL[{1,0,1,1},x] + 
          2688*HPL[{1,1,0,1},x] + 34816*HPL[{1,1,1,1},x])*zeta[3])/
        16 - 5*(-9 + 32*HPL[{1,1},x])*zeta[2]*zeta[3] + 
       (33 + 20*HPL[{1},x])*zeta[3]^2 + 
       ((845 - 336*HPL[{1},x] - 1761*HPL[{0,1},x] + 
          664*HPL[{0,0,1},x] + 2348*HPL[{0,1,1},x] + 
          2348*HPL[{1,0,1},x] + 36384*HPL[{1,1,1},x])*zeta[4])/4 - 
       (9*(-9 + 32*HPL[{1,1},x])*zeta[5])/2 + 
       (3*(2929 + 8724*HPL[{1},x])*zeta[6])/16) - 75*(-3 + 4*HPL[{1},x])*
      zeta[7]
 
RT4E[5,1] = (-5763*HPL[{0,1},x])/32 - (8391*HPL[{0,0,1},x])/32 - 
     (22211*HPL[{0,1,1},x])/16 - (15301*HPL[{1,0,1},x])/16 - 
     (1127*HPL[{0,0,0,1},x])/16 - (7479*HPL[{0,0,1,1},x])/16 - 
     (2081*HPL[{0,1,0,1},x])/8 - (23645*HPL[{0,1,1,1},x])/8 - 
     (2081*HPL[{1,0,0,1},x])/8 - (9681*HPL[{1,0,1,1},x])/4 - 
     (5881*HPL[{1,1,0,1},x])/4 - (547*HPL[{0,0,0,0,1},x])/2 - 
     1469*HPL[{0,0,0,1,1},x] - (3497*HPL[{0,0,1,0,1},x])/4 - 
     (2093*HPL[{0,0,1,1,1},x])/2 - (2537*HPL[{0,1,0,0,1},x])/4 - 
     829*HPL[{0,1,0,1,1},x] - 585*HPL[{0,1,1,0,1},x] - 
     5487*HPL[{0,1,1,1,1},x] - (2103*HPL[{1,0,0,0,1},x])/4 - 
     829*HPL[{1,0,0,1,1},x] - 585*HPL[{1,0,1,0,1},x] - 
     4978*HPL[{1,0,1,1,1},x] - 585*HPL[{1,1,0,0,1},x] - 
     4034*HPL[{1,1,0,1,1},x] - 2602*HPL[{1,1,1,0,1},x] - 
     745*HPL[{0,0,0,0,0,1},x] - (2273*HPL[{0,0,0,0,1,1},x])/4 - 
     (823*HPL[{0,0,0,1,0,1},x])/2 - (3959*HPL[{0,0,0,1,1,1},x])/
      2 - (775*HPL[{0,0,1,0,0,1},x])/2 - 
     1600*HPL[{0,0,1,0,1,1},x] - 1024*HPL[{0,0,1,1,0,1},x] - 
     2959*HPL[{0,0,1,1,1,1},x] - (723*HPL[{0,1,0,0,0,1},x])/2 - 
     1460*HPL[{0,1,0,0,1,1},x] - 924*HPL[{0,1,0,1,0,1},x] - 
     2356*HPL[{0,1,0,1,1,1},x] - 860*HPL[{0,1,1,0,0,1},x] - 
     1908*HPL[{0,1,1,0,1,1},x] - 1252*HPL[{0,1,1,1,0,1},x] - 
     6290*HPL[{0,1,1,1,1,1},x] - (697*HPL[{1,0,0,0,0,1},x])/2 - 
     1367*HPL[{1,0,0,0,1,1},x] - 871*HPL[{1,0,0,1,0,1},x] - 
     2356*HPL[{1,0,0,1,1,1},x] - 767*HPL[{1,0,1,0,0,1},x] - 
     1908*HPL[{1,0,1,0,1,1},x] - 1252*HPL[{1,0,1,1,0,1},x] - 
     7560*HPL[{1,0,1,1,1,1},x] - 695*HPL[{1,1,0,0,0,1},x] - 
     1908*HPL[{1,1,0,0,1,1},x] - 1252*HPL[{1,1,0,1,0,1},x] - 
     7624*HPL[{1,1,0,1,1,1},x] - 1252*HPL[{1,1,1,0,0,1},x] - 
     6792*HPL[{1,1,1,0,1,1},x] - 4648*HPL[{1,1,1,1,0,1},x] + 
     100*HPL[{0,0,0,0,0,0,1},x] - 5240*HPL[{0,0,0,0,0,1,1},x] - 
     2602*HPL[{0,0,0,0,1,0,1},x] - 
     1062*HPL[{0,0,0,0,1,1,1},x] - 
     1642*HPL[{0,0,0,1,0,0,1},x] - 
     1292*HPL[{0,0,0,1,0,1,1},x] - 956*HPL[{0,0,0,1,1,0,1},x] - 
     5108*HPL[{0,0,0,1,1,1,1},x] - 
     1170*HPL[{0,0,1,0,0,0,1},x] - 
     1388*HPL[{0,0,1,0,0,1,1},x] - 956*HPL[{0,0,1,0,1,0,1},x] - 
     4272*HPL[{0,0,1,0,1,1,1},x] - 828*HPL[{0,0,1,1,0,0,1},x] - 
     3472*HPL[{0,0,1,1,0,1,1},x] - 
     2256*HPL[{0,0,1,1,1,0,1},x] - 
     6600*HPL[{0,0,1,1,1,1,1},x] - 926*HPL[{0,1,0,0,0,0,1},x] - 
     1372*HPL[{0,1,0,0,0,1,1},x] - 908*HPL[{0,1,0,0,1,0,1},x] - 
     3952*HPL[{0,1,0,0,1,1,1},x] - 812*HPL[{0,1,0,1,0,0,1},x] - 
     3216*HPL[{0,1,0,1,0,1,1},x] - 
     2064*HPL[{0,1,0,1,1,0,1},x] - 
     5376*HPL[{0,1,0,1,1,1,1},x] - 748*HPL[{0,1,1,0,0,0,1},x] - 
     3216*HPL[{0,1,1,0,0,1,1},x] - 
     2000*HPL[{0,1,1,0,1,0,1},x] - 
     4576*HPL[{0,1,1,0,1,1,1},x] - 
     1936*HPL[{0,1,1,1,0,0,1},x] - 
     3744*HPL[{0,1,1,1,0,1,1},x] - 
     2464*HPL[{0,1,1,1,1,0,1},x] - 
     10160*HPL[{0,1,1,1,1,1,1},x] - 
     800*HPL[{1,0,0,0,0,0,1},x] - 1252*HPL[{1,0,0,0,0,1,1},x] - 
     820*HPL[{1,0,0,0,1,0,1},x] - 3672*HPL[{1,0,0,0,1,1,1},x] - 
     756*HPL[{1,0,0,1,0,0,1},x] - 3000*HPL[{1,0,0,1,0,1,1},x] - 
     1912*HPL[{1,0,0,1,1,0,1},x] - 
     5376*HPL[{1,0,0,1,1,1,1},x] - 724*HPL[{1,0,1,0,0,0,1},x] - 
     2808*HPL[{1,0,1,0,0,1,1},x] - 
     1784*HPL[{1,0,1,0,1,0,1},x] - 
     4576*HPL[{1,0,1,0,1,1,1},x] - 
     1656*HPL[{1,0,1,1,0,0,1},x] - 
     3744*HPL[{1,0,1,1,0,1,1},x] - 
     2464*HPL[{1,0,1,1,1,0,1},x] - 
     14080*HPL[{1,0,1,1,1,1,1},x] - 
     692*HPL[{1,1,0,0,0,0,1},x] - 2648*HPL[{1,1,0,0,0,1,1},x] - 
     1688*HPL[{1,1,0,0,1,0,1},x] - 
     4576*HPL[{1,1,0,0,1,1,1},x] - 
     1496*HPL[{1,1,0,1,0,0,1},x] - 
     3744*HPL[{1,1,0,1,0,1,1},x] - 
     2464*HPL[{1,1,0,1,1,0,1},x] - 
     15552*HPL[{1,1,0,1,1,1,1},x] - 
     1368*HPL[{1,1,1,0,0,0,1},x] - 
     3744*HPL[{1,1,1,0,0,1,1},x] - 
     2464*HPL[{1,1,1,0,1,0,1},x] - 
     15424*HPL[{1,1,1,0,1,1,1},x] - 
     2464*HPL[{1,1,1,1,0,0,1},x] - 
     13632*HPL[{1,1,1,1,0,1,1},x] - 
     9280*HPL[{1,1,1,1,1,0,1},x] - 
     ((5763 + 30602*HPL[{1},x] + 3332*HPL[{0,1},x] + 
        47048*HPL[{1,1},x] + 13976*HPL[{0,0,1},x] + 
        6384*HPL[{0,1,1},x] + 12960*HPL[{1,0,1},x] + 
        83264*HPL[{1,1,1},x] - 352*HPL[{0,0,0,1},x] + 
        26512*HPL[{0,0,1,1},x] + 12096*HPL[{0,1,0,1},x] + 
        22432*HPL[{0,1,1,1},x] + 13376*HPL[{1,0,0,1},x] + 
        42112*HPL[{1,0,1,1},x] + 33408*HPL[{1,1,0,1},x] + 
        148736*HPL[{1,1,1,1},x] + 9856*HPL[{0,0,0,0,1},x] - 
        5376*HPL[{0,0,0,1,1},x] + 2304*HPL[{0,0,1,0,1},x] + 
        50048*HPL[{0,0,1,1,1},x] + 3840*HPL[{0,1,0,0,1},x] + 
        32256*HPL[{0,1,0,1,1},x] + 20992*HPL[{0,1,1,0,1},x] + 
        29440*HPL[{0,1,1,1,1},x] + 4096*HPL[{1,0,0,0,1},x] + 
        36352*HPL[{1,0,0,1,1},x] + 23040*HPL[{1,0,1,0,1},x] + 
        78848*HPL[{1,0,1,1,1},x] + 25088*HPL[{1,1,0,0,1},x] + 
        87040*HPL[{1,1,0,1,1},x] + 66560*HPL[{1,1,1,0,1},x] + 
        296960*HPL[{1,1,1,1,1},x])*zeta[2])/64 - 
     ((8391 + 8324*HPL[{1},x] + 168*HPL[{0,1},x] + 18720*HPL[{1,1},x] + 
        760*HPL[{0,0,1},x] + 1904*HPL[{0,1,1},x] + 
        960*HPL[{1,0,1},x] + 40064*HPL[{1,1,1},x] - 
        2432*HPL[{0,0,0,1},x] + 2112*HPL[{0,0,1,1},x] + 
        1280*HPL[{0,1,0,1},x] + 7296*HPL[{0,1,1,1},x] + 
        256*HPL[{1,0,0,1},x] + 3584*HPL[{1,0,1,1},x] + 
        1536*HPL[{1,1,0,1},x] + 78848*HPL[{1,1,1,1},x])*zeta[3])/32 - 
     ((551 + 806*HPL[{1},x] + 136*HPL[{0,1},x] + 1520*HPL[{1,1},x])*
       zeta[2]*zeta[3])/4 + ((-151 + 16*HPL[{1},x])*zeta[3]^2)/8 + 
     Log[-x]^4*(1365/128 + (409*HPL[{1},x])/64 + (223*HPL[{0,1},x])/96 + 
       (395*HPL[{1,1},x])/48 - (5*HPL[{0,0,1},x])/12 + 
       (65*HPL[{0,1,1},x])/12 + (10*HPL[{1,0,1},x])/3 + 
       (95*HPL[{1,1,1},x])/6 + ((173 + 240*HPL[{1},x])*zeta[2])/96 + 
       (8*zeta[3])/3) - ((4266 + 24185*HPL[{1},x] - 6570*HPL[{0,1},x] + 
        42724*HPL[{1,1},x] + 12672*HPL[{0,0,1},x] - 
        5808*HPL[{0,1,1},x] + 7296*HPL[{1,0,1},x] + 
        84640*HPL[{1,1,1},x])*zeta[4])/32 - (161*zeta[3]*zeta[4])/2 + 
     Log[-x]^3*(1699/96 + (7019*HPL[{1},x])/48 + (1019*HPL[{0,1},x])/48 + 
       (12953*HPL[{1,1},x])/48 - (20*HPL[{0,0,1},x])/3 + 
       (1471*HPL[{0,1,1},x])/24 + (118*HPL[{1,0,1},x])/3 + 
       (1523*HPL[{1,1,1},x])/4 + (23*HPL[{0,0,0,1},x])/3 + 
       (40*HPL[{0,0,1,1},x])/3 + (32*HPL[{0,1,0,1},x])/3 + 
       (409*HPL[{0,1,1,1},x])/3 + (8*HPL[{1,0,0,1},x])/3 + 
       96*HPL[{1,0,1,1},x] + (176*HPL[{1,1,0,1},x])/3 + 
       558*HPL[{1,1,1,1},x] + ((1733 + 3728*HPL[{1},x] + 
          1184*HPL[{0,1},x] + 6272*HPL[{1,1},x])*zeta[2])/48 - 
       (5*(-61 + 16*HPL[{1},x])*zeta[3])/24 + (77*zeta[4])/2) + 
     ((-640 - 683*HPL[{1},x] + 60*HPL[{0,1},x] - 1336*HPL[{1,1},x])*
       zeta[5])/2 - 82*zeta[2]*zeta[5] + 
     Log[-x]^2*(45681/64 + (26711*HPL[{1},x])/32 - (121*HPL[{0,1},x])/16 + 
       (12337*HPL[{1,1},x])/8 + (1225*HPL[{0,0,1},x])/16 + 
       (797*HPL[{0,1,1},x])/8 + 83*HPL[{1,0,1},x] + 
       (10039*HPL[{1,1,1},x])/4 + (111*HPL[{0,0,0,1},x])/8 + 
       (1277*HPL[{0,0,1,1},x])/8 + 102*HPL[{0,1,0,1},x] + 
       (1825*HPL[{0,1,1,1},x])/4 + 72*HPL[{1,0,0,1},x] + 
       312*HPL[{1,0,1,1},x] + 188*HPL[{1,1,0,1},x] + 
       3671*HPL[{1,1,1,1},x] + 26*HPL[{0,0,0,0,1},x] + 
       33*HPL[{0,0,0,1,1},x] + 24*HPL[{0,0,1,0,1},x] + 
       299*HPL[{0,0,1,1,1},x] + 24*HPL[{0,1,0,0,1},x] + 
       264*HPL[{0,1,0,1,1},x] + 176*HPL[{0,1,1,0,1},x] + 
       1118*HPL[{0,1,1,1,1},x] + 24*HPL[{1,0,0,0,1},x] + 
       168*HPL[{1,0,0,1,1},x] + 128*HPL[{1,0,1,0,1},x] + 
       720*HPL[{1,0,1,1,1},x] + 80*HPL[{1,1,0,0,1},x] + 
       480*HPL[{1,1,0,1,1},x] + 288*HPL[{1,1,1,0,1},x] + 
       5720*HPL[{1,1,1,1,1},x] + 
       ((15745 + 16392*HPL[{1},x] + 2224*HPL[{0,1},x] + 
          25632*HPL[{1,1},x] + 1216*HPL[{0,0,1},x] + 
          5760*HPL[{0,1,1},x] + 3072*HPL[{1,0,1},x] + 
          35072*HPL[{1,1,1},x])*zeta[2])/32 - 
       ((319 + 344*HPL[{1},x] + 64*HPL[{0,1},x] + 1216*HPL[{1,1},x])*
         zeta[3])/16 + 32*zeta[2]*zeta[3] + ((25853 + 21136*HPL[{1},x])*
         zeta[4])/32 + 34*zeta[5]) + Log[-x]*(-119237/128 + 
       (97125*HPL[{1},x])/64 - (3455*HPL[{0,1},x])/16 + 
       (68723*HPL[{1,1},x])/32 + (5517*HPL[{0,0,1},x])/16 - 
       (11883*HPL[{0,1,1},x])/16 - 475*HPL[{1,0,1},x] + 
       (30555*HPL[{1,1,1},x])/8 - (749*HPL[{0,0,0,1},x])/8 + 
       (393*HPL[{0,0,1,1},x])/4 + (103*HPL[{0,1,0,1},x])/2 - 
       (2885*HPL[{0,1,1,1},x])/2 + (97*HPL[{1,0,0,1},x])/2 - 
       1188*HPL[{1,0,1,1},x] - 716*HPL[{1,1,0,1},x] + 
       (12641*HPL[{1,1,1,1},x])/2 + 353*HPL[{0,0,0,0,1},x] - 
       (1749*HPL[{0,0,0,1,1},x])/4 - 201*HPL[{0,0,1,0,1},x] - 
       (809*HPL[{0,0,1,1,1},x])/2 - 113*HPL[{0,1,0,0,1},x] - 
       284*HPL[{0,1,0,1,1},x] - 140*HPL[{0,1,1,0,1},x] - 
       821*HPL[{0,1,1,1,1},x] - 74*HPL[{1,0,0,0,1},x] - 
       366*HPL[{1,0,0,1,1},x] - 182*HPL[{1,0,1,0,1},x] - 
       1456*HPL[{1,0,1,1,1},x] - 126*HPL[{1,1,0,0,1},x] - 
       1488*HPL[{1,1,0,1,1},x] - 1072*HPL[{1,1,1,0,1},x] + 
       9666*HPL[{1,1,1,1,1},x] - 280*HPL[{0,0,0,0,0,1},x] + 
       424*HPL[{0,0,0,0,1,1},x] + 168*HPL[{0,0,0,1,0,1},x] - 
       1670*HPL[{0,0,0,1,1,1},x] + 88*HPL[{0,0,1,0,0,1},x] - 
       1176*HPL[{0,0,1,0,1,1},x] - 664*HPL[{0,0,1,1,0,1},x] - 
       1372*HPL[{0,0,1,1,1,1},x] + 40*HPL[{0,1,0,0,0,1},x] - 
       1000*HPL[{0,1,0,0,1,1},x] - 552*HPL[{0,1,0,1,0,1},x] - 
       1056*HPL[{0,1,0,1,1,1},x] - 456*HPL[{0,1,1,0,0,1},x] - 
       800*HPL[{0,1,1,0,1,1},x] - 480*HPL[{0,1,1,1,0,1},x] - 
       440*HPL[{0,1,1,1,1,1},x] + 40*HPL[{1,0,0,0,0,1},x] - 
       896*HPL[{1,0,0,0,1,1},x] - 512*HPL[{1,0,0,1,0,1},x] - 
       1296*HPL[{1,0,0,1,1,1},x] - 352*HPL[{1,0,1,0,0,1},x] - 
       976*HPL[{1,0,1,0,1,1},x] - 592*HPL[{1,0,1,1,0,1},x] - 
       2400*HPL[{1,0,1,1,1,1},x] - 240*HPL[{1,1,0,0,0,1},x] - 
       1008*HPL[{1,1,0,0,1,1},x] - 560*HPL[{1,1,0,1,0,1},x] - 
       3136*HPL[{1,1,0,1,1,1},x] - 432*HPL[{1,1,1,0,0,1},x] - 
       3072*HPL[{1,1,1,0,1,1},x] - 2176*HPL[{1,1,1,1,0,1},x] + 
       16080*HPL[{1,1,1,1,1,1},x] - 
       ((17663 - 10896*HPL[{1},x] + 44*HPL[{0,1},x] - 
          19412*HPL[{1,1},x] - 1368*HPL[{0,0,1},x] + 
          120*HPL[{0,1,1},x] + 4224*HPL[{1,0,1},x] - 
          31568*HPL[{1,1,1},x] + 1472*HPL[{0,0,0,1},x] + 
          4800*HPL[{0,0,1,1},x] + 2048*HPL[{0,1,0,1},x] + 
          576*HPL[{0,1,1,1},x] + 3072*HPL[{1,0,0,1},x] + 
          10240*HPL[{1,0,1,1},x] + 9216*HPL[{1,1,0,1},x] - 
          39040*HPL[{1,1,1,1},x])*zeta[2])/32 - 
       ((-474 + 2089*HPL[{1},x] + 162*HPL[{0,1},x] + 4260*HPL[{1,1},x] + 
          80*HPL[{0,0,1},x] + 1136*HPL[{0,1,1},x] + 
          768*HPL[{1,0,1},x] + 7840*HPL[{1,1,1},x])*zeta[3])/8 - 
       (-5 + 208*HPL[{1},x])*zeta[2]*zeta[3] - 38*zeta[3]^2 + 
       ((-12773 + 13148*HPL[{1},x] + 4080*HPL[{0,1},x] + 
          12640*HPL[{1,1},x])*zeta[4])/32 - 
       ((-9 + 416*HPL[{1},x])*zeta[5])/2 - (7665*zeta[6])/8) - 
     ((16931 + 35624*HPL[{1},x])*zeta[6])/32 - 150*zeta[7]
 
RT4F[5,1] = 117595/256 - (72497*HPL[{1},x])/128 - 
     (8919*HPL[{0,1},x])/64 - (215357*HPL[{1,1},x])/64 - 
     (8871*HPL[{0,0,1},x])/32 - (5927*HPL[{0,1,1},x])/16 - 
     (2943*HPL[{1,0,1},x])/16 - (19877*HPL[{1,1,1},x])/2 + 
     (61*HPL[{0,0,0,1},x])/16 - (12261*HPL[{0,0,1,1},x])/8 - 
     (6073*HPL[{0,1,0,1},x])/8 - (1277*HPL[{0,1,1,1},x])/2 - 
     (6337*HPL[{1,0,0,1},x])/8 - (721*HPL[{1,0,1,1},x])/2 - 
     (317*HPL[{1,1,0,1},x])/2 - (119743*HPL[{1,1,1,1},x])/4 - 
     (1217*HPL[{0,0,0,0,1},x])/8 - (1967*HPL[{0,0,0,1,1},x])/4 - 
     (1107*HPL[{0,0,1,0,1},x])/4 - 4429*HPL[{0,0,1,1,1},x] - 
     (795*HPL[{0,1,0,0,1},x])/4 - 2992*HPL[{0,1,0,1,1},x] - 
     1550*HPL[{0,1,1,0,1},x] - 1026*HPL[{0,1,1,1,1},x] - 
     (555*HPL[{1,0,0,0,1},x])/4 - 3116*HPL[{1,0,0,1,1},x] - 
     1594*HPL[{1,0,1,0,1},x] - 594*HPL[{1,0,1,1,1},x] - 
     1698*HPL[{1,1,0,0,1},x] - 322*HPL[{1,1,0,1,1},x] - 
     138*HPL[{1,1,1,0,1},x] - 84538*HPL[{1,1,1,1,1},x] + 
     55*HPL[{0,0,0,0,0,1},x] - (5655*HPL[{0,0,0,0,1,1},x])/2 - 
     1393*HPL[{0,0,0,1,0,1},x] - 500*HPL[{0,0,0,1,1,1},x] - 
     969*HPL[{0,0,1,0,0,1},x] - 558*HPL[{0,0,1,0,1,1},x] - 
     378*HPL[{0,0,1,1,0,1},x] - 14728*HPL[{0,0,1,1,1,1},x] - 
     753*HPL[{0,1,0,0,0,1},x] - 598*HPL[{0,1,0,0,1,1},x] - 
     402*HPL[{0,1,0,1,0,1},x] - 11188*HPL[{0,1,0,1,1,1},x] - 
     434*HPL[{0,1,1,0,0,1},x] - 7752*HPL[{0,1,1,0,1,1},x] - 
     4112*HPL[{0,1,1,1,0,1},x] - 788*HPL[{1,0,0,0,0,1},x] - 
     552*HPL[{1,0,0,0,1,1},x] - 380*HPL[{1,0,0,1,0,1},x] - 
     11432*HPL[{1,0,0,1,1,1},x] - 412*HPL[{1,0,1,0,0,1},x] - 
     7868*HPL[{1,0,1,0,1,1},x] - 4148*HPL[{1,0,1,1,0,1},x] - 
     396*HPL[{1,1,0,0,0,1},x] - 8156*HPL[{1,1,0,0,1,1},x] - 
     4276*HPL[{1,1,0,1,0,1},x] - 4500*HPL[{1,1,1,0,0,1},x] - 
     227272*HPL[{1,1,1,1,1,1},x] + 250*HPL[{0,0,0,0,0,0,1},x] + 
     220*HPL[{0,0,0,0,0,1,1},x] + 169*HPL[{0,0,0,0,1,0,1},x] - 
     13329*HPL[{0,0,0,0,1,1,1},x] + 
     193*HPL[{0,0,0,1,0,0,1},x] - 8860*HPL[{0,0,0,1,0,1,1},x] - 
     4386*HPL[{0,0,0,1,1,0,1},x] - 
     1884*HPL[{0,0,0,1,1,1,1},x] + 205*HPL[{0,0,1,0,0,0,1},x] - 
     7076*HPL[{0,0,1,0,0,1,1},x] - 
     3482*HPL[{0,0,1,0,1,0,1},x] - 
     2160*HPL[{0,0,1,0,1,1,1},x] - 
     2522*HPL[{0,0,1,1,0,0,1},x] - 
     1944*HPL[{0,0,1,1,0,1,1},x] - 
     1224*HPL[{0,0,1,1,1,0,1},x] - 
     35980*HPL[{0,0,1,1,1,1,1},x] + 
     215*HPL[{0,1,0,0,0,0,1},x] - 6160*HPL[{0,1,0,0,0,1,1},x] - 
     3014*HPL[{0,1,0,0,1,0,1},x] - 
     2208*HPL[{0,1,0,0,1,1,1},x] - 
     2086*HPL[{0,1,0,1,0,0,1},x] - 
     1992*HPL[{0,1,0,1,0,1,1},x] - 
     1240*HPL[{0,1,0,1,1,0,1},x] - 
     29160*HPL[{0,1,0,1,1,1,1},x] - 
     1614*HPL[{0,1,1,0,0,0,1},x] - 
     2056*HPL[{0,1,1,0,0,1,1},x] - 
     1240*HPL[{0,1,1,0,1,0,1},x] - 
     22752*HPL[{0,1,1,0,1,1,1},x] - 
     1176*HPL[{0,1,1,1,0,0,1},x] - 
     16144*HPL[{0,1,1,1,0,1,1},x] - 
     8752*HPL[{0,1,1,1,1,0,1},x] + 220*HPL[{1,0,0,0,0,0,1},x] - 
     6074*HPL[{1,0,0,0,0,1,1},x] - 
     2960*HPL[{1,0,0,0,1,0,1},x] - 
     2072*HPL[{1,0,0,0,1,1,1},x] - 
     2048*HPL[{1,0,0,1,0,0,1},x] - 
     1920*HPL[{1,0,0,1,0,1,1},x] - 
     1200*HPL[{1,0,0,1,1,0,1},x] - 
     29592*HPL[{1,0,0,1,1,1,1},x] - 
     1592*HPL[{1,0,1,0,0,0,1},x] - 
     1984*HPL[{1,0,1,0,0,1,1},x] - 
     1200*HPL[{1,0,1,0,1,0,1},x] - 
     22928*HPL[{1,0,1,0,1,1,1},x] - 
     1136*HPL[{1,0,1,1,0,0,1},x] - 
     16192*HPL[{1,0,1,1,0,1,1},x] - 
     8736*HPL[{1,0,1,1,1,0,1},x] - 
     1548*HPL[{1,1,0,0,0,0,1},x] - 
     1904*HPL[{1,1,0,0,0,1,1},x] - 
     1152*HPL[{1,1,0,0,1,0,1},x] - 
     23472*HPL[{1,1,0,0,1,1,1},x] - 
     1088*HPL[{1,1,0,1,0,0,1},x] - 
     16480*HPL[{1,1,0,1,0,1,1},x] - 
     8832*HPL[{1,1,0,1,1,0,1},x] - 992*HPL[{1,1,1,0,0,0,1},x] - 
     17056*HPL[{1,1,1,0,0,1,1},x] - 
     9024*HPL[{1,1,1,0,1,0,1},x] - 
     9280*HPL[{1,1,1,1,0,0,1},x] - 
     451584*HPL[{1,1,1,1,1,1,1},x] + 
     ((-583 + 11194*HPL[{1},x] + 1448*HPL[{0,1},x] + 
        18180*HPL[{1,1},x] + 256*HPL[{0,0,1},x] + 
        7264*HPL[{0,1,1},x] + 5216*HPL[{1,0,1},x] - 
        8160*HPL[{1,1,1},x] + 1920*HPL[{0,0,0,1},x] + 
        15136*HPL[{0,0,1,1},x] + 7872*HPL[{0,1,0,1},x] + 
        12416*HPL[{0,1,1,1},x] + 8768*HPL[{1,0,0,1},x] + 
        11264*HPL[{1,0,1,1},x] + 7168*HPL[{1,1,0,1},x] - 
        59520*HPL[{1,1,1,1},x] - 1600*HPL[{0,0,0,0,1},x] - 
        9216*HPL[{0,0,0,1,1},x] - 5504*HPL[{0,0,1,0,1},x] + 
        63808*HPL[{0,0,1,1,1},x] - 3200*HPL[{0,1,0,0,1},x] + 
        40832*HPL[{0,1,0,1,1},x] + 18432*HPL[{0,1,1,0,1},x] + 
        16896*HPL[{0,1,1,1,1},x] - 1536*HPL[{1,0,0,0,1},x] + 
        38016*HPL[{1,0,0,1,1},x] + 18688*HPL[{1,0,1,0,1},x] + 
        17408*HPL[{1,0,1,1,1},x] + 19200*HPL[{1,1,0,0,1},x] + 
        14336*HPL[{1,1,0,1,1},x] + 8192*HPL[{1,1,1,0,1},x] + 
        40960*HPL[{1,1,1,1,1},x])*zeta[2])/64 - 
     ((5719 + 6314*HPL[{1},x] + 432*HPL[{0,1},x] + 1168*HPL[{1,1},x] + 
        48*HPL[{0,0,1},x] + 1216*HPL[{0,1,1},x] + 
        512*HPL[{1,0,1},x] - 17728*HPL[{1,1,1},x] + 
        192*HPL[{0,0,0,1},x] - 5216*HPL[{0,0,1,1},x] - 
        2240*HPL[{0,1,0,1},x] + 5888*HPL[{0,1,1,1},x] - 
        2624*HPL[{1,0,0,1},x] + 4608*HPL[{1,0,1,1},x] + 
        3072*HPL[{1,1,0,1},x] - 47104*HPL[{1,1,1,1},x])*zeta[3])/32 - 
     ((671 + 944*HPL[{1},x] + 184*HPL[{0,1},x] + 2016*HPL[{1,1},x])*
       zeta[2]*zeta[3])/8 + ((13 + 44*HPL[{1},x])*zeta[3]^2)/4 + 
     Log[-x]^4*(-41/128 - (1067*HPL[{1},x])/192 - (73*HPL[{0,1},x])/48 - 
       (475*HPL[{1,1},x])/24 + (59*HPL[{0,0,1},x])/24 - 
       (83*HPL[{0,1,1},x])/24 - (49*HPL[{1,0,1},x])/12 - 
       (125*HPL[{1,1,1},x])/3 - ((19 + 196*HPL[{1},x])*zeta[2])/48 + 
       (4*zeta[3])/3) + ((-3906 + 7589*HPL[{1},x] + 428*HPL[{0,1},x] + 
        38328*HPL[{1,1},x] - 3680*HPL[{0,0,1},x] - 
        2424*HPL[{0,1,1},x] - 1616*HPL[{1,0,1},x] + 
        124480*HPL[{1,1,1},x])*zeta[4])/32 - (161*zeta[3]*zeta[4])/4 + 
     Log[-x]^3*(-1147/96 - (3613*HPL[{1},x])/24 + (17*HPL[{0,1},x])/24 - 
       (25529*HPL[{1,1},x])/48 + HPL[{0,0,1},x]/6 - 
       (413*HPL[{0,1,1},x])/12 - (211*HPL[{1,0,1},x])/6 - 
       (9041*HPL[{1,1,1},x])/6 - HPL[{0,0,0,1},x]/6 + 
       (89*HPL[{0,0,1,1},x])/3 + (50*HPL[{0,1,0,1},x])/3 - 
       (239*HPL[{0,1,1,1},x])/2 + (38*HPL[{1,0,0,1},x])/3 - 
       131*HPL[{1,0,1,1},x] - (262*HPL[{1,1,0,1},x])/3 - 
       (8896*HPL[{1,1,1,1},x])/3 + 
       ((-221 - 2876*HPL[{1},x] + 208*HPL[{0,1},x] - 4816*HPL[{1,1},x])*
         zeta[2])/24 - ((31 + 84*HPL[{1},x])*zeta[3])/12 + (77*zeta[4])/4) - 
     ((1251 + 1760*HPL[{1},x] + 120*HPL[{0,1},x] + 1440*HPL[{1,1},x])*
       zeta[5])/8 - 41*zeta[2]*zeta[5] + 
     Log[-x]^2*(67/32 - (21725*HPL[{1},x])/32 + (41*HPL[{0,1},x])/4 - 
       (76387*HPL[{1,1},x])/32 - (729*HPL[{0,0,1},x])/8 - 
       (63*HPL[{0,1,1},x])/2 - 18*HPL[{1,0,1},x] - 
       7415*HPL[{1,1,1},x] + (133*HPL[{0,0,0,1},x])/4 - 
       (2103*HPL[{0,0,1,1},x])/4 - (481*HPL[{0,1,0,1},x])/2 - 
       369*HPL[{0,1,1,1},x] - (529*HPL[{1,0,0,1},x])/2 - 
       382*HPL[{1,0,1,1},x] - 228*HPL[{1,1,0,1},x] - 
       20623*HPL[{1,1,1,1},x] - 95*HPL[{0,0,0,0,1},x] - 
       (57*HPL[{0,0,0,1,1},x])/2 - 35*HPL[{0,0,1,0,1},x] - 
       (2967*HPL[{0,0,1,1,1},x])/2 - 35*HPL[{0,1,0,0,1},x] - 
       947*HPL[{0,1,0,1,1},x] - 474*HPL[{0,1,1,0,1},x] - 
       1302*HPL[{0,1,1,1,1},x] - 35*HPL[{1,0,0,0,1},x] - 
       995*HPL[{1,0,0,1,1},x] - 498*HPL[{1,0,1,0,1},x] - 
       1388*HPL[{1,0,1,1,1},x] - 546*HPL[{1,1,0,0,1},x] - 
       1144*HPL[{1,1,0,1,1},x] - 656*HPL[{1,1,1,0,1},x] - 
       41280*HPL[{1,1,1,1,1},x] - 
       ((-595 + 4792*HPL[{1},x] - 864*HPL[{0,1},x] + 
          17136*HPL[{1,1},x] + 896*HPL[{0,0,1},x] - 
          1504*HPL[{0,1,1},x] - 576*HPL[{1,0,1},x] + 
          34112*HPL[{1,1,1},x])*zeta[2])/16 + 
       ((-7 - 6*HPL[{1},x] + 4*HPL[{0,1},x] - 312*HPL[{1,1},x])*zeta[3])/
        4 + 16*zeta[2]*zeta[3] - ((-2009 + 2532*HPL[{1},x])*zeta[4])/16 + 
       17*zeta[5]) + ((-852 + 1045*HPL[{1},x])*zeta[6])/4 + 
     Log[-x]*(19689/64 - (38027*HPL[{1},x])/32 + (15*HPL[{0,1},x])/4 - 
       (140455*HPL[{1,1},x])/32 - (947*HPL[{0,0,1},x])/4 - 
       (363*HPL[{0,1,1},x])/4 + (59*HPL[{1,0,1},x])/4 - 
       14069*HPL[{1,1,1},x] - (29*HPL[{0,0,0,1},x])/4 - 
       (2853*HPL[{0,0,1,1},x])/2 - (1377*HPL[{0,1,0,1},x])/2 - 
       587*HPL[{0,1,1,1},x] - (1437*HPL[{1,0,0,1},x])/2 - 
       336*HPL[{1,0,1,1},x] - 110*HPL[{1,1,0,1},x] - 
       (82305*HPL[{1,1,1,1},x])/2 - 318*HPL[{0,0,0,0,1},x] - 
       (65*HPL[{0,0,0,1,1},x])/2 - 65*HPL[{0,0,1,0,1},x] - 
       5710*HPL[{0,0,1,1,1},x] - 53*HPL[{0,1,0,0,1},x] - 
       3748*HPL[{0,1,0,1,1},x] - 1884*HPL[{0,1,1,0,1},x] - 
       1612*HPL[{0,1,1,1,1},x] - 19*HPL[{1,0,0,0,1},x] - 
       3844*HPL[{1,0,0,1,1},x] - 1916*HPL[{1,0,1,0,1},x] - 
       1572*HPL[{1,0,1,1,1},x] - 1996*HPL[{1,1,0,0,1},x] - 
       1184*HPL[{1,1,0,1,1},x] - 584*HPL[{1,1,1,0,1},x] - 
       112868*HPL[{1,1,1,1,1},x] + 60*HPL[{0,0,0,0,0,1},x] - 
       3328*HPL[{0,0,0,0,1,1},x] - 1636*HPL[{0,0,0,1,0,1},x] - 
       901*HPL[{0,0,0,1,1,1},x] - 1092*HPL[{0,0,1,0,0,1},x] - 
       854*HPL[{0,0,1,0,1,1},x] - 536*HPL[{0,0,1,1,0,1},x] - 
       14704*HPL[{0,0,1,1,1,1},x] - 820*HPL[{0,1,0,0,0,1},x] - 
       798*HPL[{0,1,0,0,1,1},x] - 480*HPL[{0,1,0,1,0,1},x] - 
       10944*HPL[{0,1,0,1,1,1},x] - 384*HPL[{0,1,1,0,0,1},x] - 
       7424*HPL[{0,1,1,0,1,1},x] - 3840*HPL[{0,1,1,1,0,1},x] - 
       4340*HPL[{0,1,1,1,1,1},x] - 816*HPL[{1,0,0,0,0,1},x] - 
       786*HPL[{1,0,0,0,1,1},x] - 484*HPL[{1,0,0,1,0,1},x] - 
       11168*HPL[{1,0,0,1,1,1},x] - 372*HPL[{1,0,1,0,0,1},x] - 
       7520*HPL[{1,0,1,0,1,1},x] - 3872*HPL[{1,0,1,1,0,1},x] - 
       4520*HPL[{1,0,1,1,1,1},x] - 300*HPL[{1,1,0,0,0,1},x] - 
       7744*HPL[{1,1,0,0,1,1},x] - 3968*HPL[{1,1,0,1,0,1},x] - 
       3984*HPL[{1,1,0,1,1,1},x] - 4160*HPL[{1,1,1,0,0,1},x] - 
       2912*HPL[{1,1,1,0,1,1},x] - 1472*HPL[{1,1,1,1,0,1},x] - 
       225792*HPL[{1,1,1,1,1,1},x] + 
       ((4769 - 2766*HPL[{1},x] + 1704*HPL[{0,1},x] - 
          24612*HPL[{1,1},x] - 368*HPL[{0,0,1},x] + 
          7600*HPL[{0,1,1},x] + 5408*HPL[{1,0,1},x] - 
          91104*HPL[{1,1,1},x] + 928*HPL[{0,0,0,1},x] - 
          1824*HPL[{0,0,1,1},x] + 64*HPL[{0,1,0,1},x] + 
          17632*HPL[{0,1,1,1},x] - 704*HPL[{1,0,0,1},x] + 
          14016*HPL[{1,0,1,1},x] + 9344*HPL[{1,1,0,1},x] - 
          161792*HPL[{1,1,1,1},x])*zeta[2])/32 + 
       ((-1095 - 374*HPL[{1},x] - 520*HPL[{0,1},x] + 1136*HPL[{1,1},x] + 
          272*HPL[{0,0,1},x] - 752*HPL[{0,1,1},x] - 
          416*HPL[{1,0,1},x] + 3584*HPL[{1,1,1},x])*zeta[3])/16 + 
       2*(-25 + 4*HPL[{1},x])*zeta[2]*zeta[3] + 5*zeta[3]^2 + 
       ((6013 + 13592*HPL[{1},x] + 4696*HPL[{0,1},x] + 
          45120*HPL[{1,1},x])*zeta[4])/32 + (-45 + 28*HPL[{1},x])*
        zeta[5] + (6543*zeta[6])/16) - 75*zeta[7]
 
RT4G[5,1] = 117595/64 - (221371*HPL[{1},x])/32 + (12753*HPL[{0,1},x])/
      16 - (114379*HPL[{1,1},x])/16 - (12009*HPL[{0,0,1},x])/8 - 
     919*HPL[{0,1,1},x] - (1235*HPL[{1,0,1},x])/2 - 
     (38053*HPL[{1,1,1},x])/4 + (2431*HPL[{0,0,0,1},x])/4 - 
     75*HPL[{0,0,1,1},x] + (297*HPL[{0,1,0,1},x])/2 - 
     (3705*HPL[{0,1,1,1},x])/2 + 87*HPL[{1,0,0,1},x] - 
     1343*HPL[{1,0,1,1},x] - 527*HPL[{1,1,0,1},x] - 
     14987*HPL[{1,1,1,1},x] - (2681*HPL[{0,0,0,0,1},x])/2 - 
     2392*HPL[{0,0,0,1,1},x] - 1495*HPL[{0,0,1,0,1},x] + 
     1269*HPL[{0,0,1,1,1},x] - 1023*HPL[{0,1,0,0,1},x] + 
     752*HPL[{0,1,0,1,1},x] + 48*HPL[{0,1,1,0,1},x] - 
     2868*HPL[{0,1,1,1,1},x] - 762*HPL[{1,0,0,0,1},x] + 
     518*HPL[{1,0,0,1,1},x] + 22*HPL[{1,0,1,0,1},x] - 
     2112*HPL[{1,0,1,1,1},x] - 58*HPL[{1,1,0,0,1},x] - 
     1216*HPL[{1,1,0,1,1},x] - 576*HPL[{1,1,1,0,1},x] - 
     19412*HPL[{1,1,1,1,1},x] - 270*HPL[{0,0,0,0,0,1},x] + 
     1566*HPL[{0,0,0,0,1,1},x] + 868*HPL[{0,0,0,1,0,1},x] - 
     2858*HPL[{0,0,0,1,1,1},x] + 276*HPL[{0,0,1,0,0,1},x] - 
     1800*HPL[{0,0,1,0,1,1},x] - 840*HPL[{0,0,1,1,0,1},x] + 
     3928*HPL[{0,0,1,1,1,1},x] + 4*HPL[{0,1,0,0,0,1},x] - 
     1240*HPL[{0,1,0,0,1,1},x] - 632*HPL[{0,1,0,1,0,1},x] + 
     2272*HPL[{0,1,0,1,1,1},x] - 696*HPL[{0,1,1,0,0,1},x] + 
     864*HPL[{0,1,1,0,1,1},x] + 96*HPL[{0,1,1,1,0,1},x] + 
     2200*HPL[{0,1,1,1,1,1},x] + 118*HPL[{1,0,0,0,0,1},x] - 
     876*HPL[{1,0,0,0,1,1},x] - 428*HPL[{1,0,0,1,0,1},x] + 
     1200*HPL[{1,0,0,1,1,1},x] - 460*HPL[{1,0,1,0,0,1},x] + 
     432*HPL[{1,0,1,0,1,1},x] + 48*HPL[{1,0,1,1,0,1},x] + 
     864*HPL[{1,0,1,1,1,1},x] - 492*HPL[{1,1,0,0,0,1},x] + 
     304*HPL[{1,1,0,0,1,1},x] - 80*HPL[{1,1,0,1,0,1},x] + 
     352*HPL[{1,1,0,1,1,1},x] - 208*HPL[{1,1,1,0,0,1},x] + 
     96*HPL[{1,1,1,0,1,1},x] - 32*HPL[{1,1,1,1,0,1},x] - 
     30720*HPL[{1,1,1,1,1,1},x] - 1600*HPL[{0,0,0,0,0,0,1},x] + 
     920*HPL[{0,0,0,0,0,1,1},x] + 140*HPL[{0,0,0,0,1,0,1},x] - 
     804*HPL[{0,0,0,0,1,1,1},x] + 12*HPL[{0,0,0,1,0,0,1},x] - 
     440*HPL[{0,0,0,1,0,1,1},x] - 376*HPL[{0,0,0,1,1,0,1},x] - 
     2512*HPL[{0,0,0,1,1,1,1},x] - 20*HPL[{0,0,1,0,0,0,1},x] - 
     440*HPL[{0,0,1,0,0,1,1},x] - 312*HPL[{0,0,1,0,1,0,1},x] - 
     1440*HPL[{0,0,1,0,1,1,1},x] - 248*HPL[{0,0,1,1,0,0,1},x] - 
     672*HPL[{0,0,1,1,0,1,1},x] - 288*HPL[{0,0,1,1,1,0,1},x] + 
     3280*HPL[{0,0,1,1,1,1,1},x] - 20*HPL[{0,1,0,0,0,0,1},x] - 
     344*HPL[{0,1,0,0,0,1,1},x] - 216*HPL[{0,1,0,0,1,0,1},x] - 
     544*HPL[{0,1,0,0,1,1,1},x] - 152*HPL[{0,1,0,1,0,0,1},x] - 
     288*HPL[{0,1,0,1,0,1,1},x] - 160*HPL[{0,1,0,1,1,0,1},x] + 
     1728*HPL[{0,1,0,1,1,1,1},x] - 88*HPL[{0,1,1,0,0,0,1},x] - 
     288*HPL[{0,1,1,0,0,1,1},x] - 160*HPL[{0,1,1,0,1,0,1},x] + 
     704*HPL[{0,1,1,0,1,1,1},x] - 160*HPL[{0,1,1,1,0,0,1},x] + 
     192*HPL[{0,1,1,1,0,1,1},x] - 64*HPL[{0,1,1,1,1,0,1},x] + 
     ((6085 - 9473*HPL[{1},x] + 1360*HPL[{0,1},x] - 10650*HPL[{1,1},x] - 
        2656*HPL[{0,0,1},x] + 4800*HPL[{0,1,1},x] + 
        1216*HPL[{1,0,1},x] - 13576*HPL[{1,1,1},x] - 
        112*HPL[{0,0,0,1},x] + 160*HPL[{0,0,1,1},x] + 
        576*HPL[{0,1,0,1},x] + 5552*HPL[{0,1,1,1},x] + 
        608*HPL[{1,0,0,1},x] + 1728*HPL[{1,0,1,1},x] + 
        448*HPL[{1,1,0,1},x] - 12416*HPL[{1,1,1,1},x] - 
        608*HPL[{0,0,0,0,1},x] - 1920*HPL[{0,0,0,1,1},x] - 
        1344*HPL[{0,0,1,0,1},x] + 2976*HPL[{0,0,1,1,1},x] - 
        832*HPL[{0,1,0,0,1},x] + 1408*HPL[{0,1,0,1,1},x] - 
        128*HPL[{0,1,1,0,1},x] - 256*HPL[{0,1,1,1,1},x])*zeta[2])/
      8 - ((8247 - 6538*HPL[{1},x] + 656*HPL[{0,1},x] - 
        5864*HPL[{1,1},x] - 1152*HPL[{0,0,1},x] + 
        1136*HPL[{0,1,1},x] - 320*HPL[{1,0,1},x] - 
        6528*HPL[{1,1,1},x] + 192*HPL[{0,0,0,1},x] + 
        32*HPL[{0,0,1,1},x] + 384*HPL[{0,1,0,1},x] + 
        1280*HPL[{0,1,1,1},x])*zeta[3])/8 - 
     ((1045 - 36*HPL[{1},x] + 184*HPL[{0,1},x])*zeta[2]*zeta[3])/2 - 
     54*zeta[3]^2 + Log[-x]^4*(2401/48 + (487*HPL[{1},x])/48 - 
       (29*HPL[{0,1},x])/12 + (5*HPL[{1,1},x])/4 + 
       (5*HPL[{0,0,1},x])/6 + (5*HPL[{0,1,1},x])/2 - (17*zeta[2])/6 + 
       (16*zeta[3])/3) - ((-13887 + 3942*HPL[{1},x] - 5696*HPL[{0,1},x] - 
        3544*HPL[{1,1},x] + 320*HPL[{0,0,1},x] + 1616*HPL[{0,1,1},x])*
       zeta[4])/16 - 161*zeta[3]*zeta[4] + 
     Log[-x]^3*(-5341/24 + (2629*HPL[{1},x])/24 + (199*HPL[{0,1},x])/6 + 
       (1607*HPL[{1,1},x])/12 + (5*HPL[{0,0,1},x])/3 - 
       (70*HPL[{0,1,1},x])/3 - (40*HPL[{1,0,1},x])/3 + 
       (325*HPL[{1,1,1},x])/3 - (2*HPL[{0,0,0,1},x])/3 + 
       (52*HPL[{0,0,1,1},x])/3 + 16*HPL[{0,1,0,1},x] + 
       46*HPL[{0,1,1,1},x] + (2*(-87 - 6*HPL[{1},x] + 52*HPL[{0,1},x])*
         zeta[2])/3 + (70*zeta[3])/3 + 77*zeta[4]) - 
     ((2445 - 452*HPL[{1},x] + 120*HPL[{0,1},x])*zeta[5])/2 - 
     164*zeta[2]*zeta[5] + Log[-x]^2*(31691/16 + (1883*HPL[{1},x])/8 - 
       (179*HPL[{0,1},x])/2 + (4449*HPL[{1,1},x])/8 + 
       51*HPL[{0,0,1},x] - (279*HPL[{0,1,1},x])/2 - 
       172*HPL[{1,0,1},x] + (1305*HPL[{1,1,1},x])/2 - 
       26*HPL[{0,0,0,1},x] + 435*HPL[{0,0,1,1},x] + 
       272*HPL[{0,1,0,1},x] - 269*HPL[{0,1,1,1},x] + 
       128*HPL[{1,0,0,1},x] - 352*HPL[{1,0,1,1},x] - 
       144*HPL[{1,1,0,1},x] - 596*HPL[{1,1,1,1},x] - 
       4*HPL[{0,0,0,0,1},x] + 26*HPL[{0,0,0,1,1},x] + 
       226*HPL[{0,0,1,1,1},x] + 192*HPL[{0,1,0,1,1},x] + 
       96*HPL[{0,1,1,0,1},x] + 344*HPL[{0,1,1,1,1},x] - 
       ((-3403 - 630*HPL[{1},x] - 480*HPL[{0,1},x] - 616*HPL[{1,1},x] + 
          64*HPL[{0,0,1},x] - 464*HPL[{0,1,1},x])*zeta[2])/2 + 
       ((-55 - 124*HPL[{1},x] + 8*HPL[{0,1},x])*zeta[3])/2 + 
       64*zeta[2]*zeta[3] + (4877*zeta[4])/2 + 68*zeta[5]) + 
     Log[-x]*(-260749/32 - (32009*HPL[{1},x])/16 - (1149*HPL[{0,1},x])/2 - 
       (21779*HPL[{1,1},x])/8 + 539*HPL[{0,0,1},x] - 
       1167*HPL[{0,1,1},x] - 917*HPL[{1,0,1},x] - 
       (7927*HPL[{1,1,1},x])/2 - 252*HPL[{0,0,0,1},x] + 
       894*HPL[{0,0,1,1},x] + 566*HPL[{0,1,0,1},x] - 
       2063*HPL[{0,1,1,1},x] + 378*HPL[{1,0,0,1},x] - 
       1836*HPL[{1,0,1,1},x] - 924*HPL[{1,1,0,1},x] - 
       4970*HPL[{1,1,1,1},x] + 580*HPL[{0,0,0,0,1},x] - 
       1008*HPL[{0,0,0,1,1},x] - 544*HPL[{0,0,1,0,1},x] + 
       2102*HPL[{0,0,1,1,1},x] - 304*HPL[{0,1,0,0,1},x] + 
       1328*HPL[{0,1,0,1,1},x] + 496*HPL[{0,1,1,0,1},x] - 
       992*HPL[{0,1,1,1,1},x] - 200*HPL[{1,0,0,0,1},x] + 
       680*HPL[{1,0,0,1,1},x] + 200*HPL[{1,0,1,0,1},x] - 
       1664*HPL[{1,0,1,1,1},x] + 168*HPL[{1,1,0,0,1},x] - 
       1280*HPL[{1,1,0,1,1},x] - 832*HPL[{1,1,1,0,1},x] - 
       11928*HPL[{1,1,1,1,1},x] + 240*HPL[{0,0,0,0,0,1},x] - 
       448*HPL[{0,0,0,0,1,1},x] - 112*HPL[{0,0,0,1,0,1},x] - 
       364*HPL[{0,0,0,1,1,1},x] - 48*HPL[{0,0,1,0,0,1},x] - 
       240*HPL[{0,0,1,0,1,1},x] - 48*HPL[{0,0,1,1,0,1},x] + 
       1344*HPL[{0,0,1,1,1,1},x] - 16*HPL[{0,1,0,0,0,1},x] - 
       48*HPL[{0,1,0,0,1,1},x] + 16*HPL[{0,1,0,1,0,1},x] + 
       896*HPL[{0,1,0,1,1,1},x] - 48*HPL[{0,1,1,0,0,1},x] + 
       384*HPL[{0,1,1,0,1,1},x] + 128*HPL[{0,1,1,1,0,1},x] + 
       720*HPL[{0,1,1,1,1,1},x] + 
       ((-25907 - 3896*HPL[{1},x] + 4072*HPL[{0,1},x] - 
          2908*HPL[{1,1},x] + 368*HPL[{0,0,1},x] + 
          4688*HPL[{0,1,1},x] - 1152*HPL[{1,0,1},x] - 
          3312*HPL[{1,1,1},x] + 928*HPL[{0,0,0,1},x] - 
          416*HPL[{0,0,1,1},x] + 768*HPL[{0,1,0,1},x] + 
          3616*HPL[{0,1,1,1},x])*zeta[2])/8 - 
       ((-1014 - 87*HPL[{1},x] + 124*HPL[{0,1},x] + 84*HPL[{1,1},x] + 
          8*HPL[{0,0,1},x] + 168*HPL[{0,1,1},x])*zeta[3])/2 + 
       96*zeta[2]*zeta[3] - 108*zeta[3]^2 + 
       ((-16891 + 5036*HPL[{1},x] + 4696*HPL[{0,1},x])*zeta[4])/8 + 
       128*zeta[5] - (12401*zeta[6])/4) - (5575*zeta[6])/4 - 300*zeta[7]
 
RT4K[5,1] = -7791/2 + 640*HPL[{0,1},x] + (3561*HPL[{0,0,1},x])/8 + 
     408*HPL[{0,1,1},x] + (785*HPL[{0,0,0,1},x])/8 - 
     (477*HPL[{0,0,1,1},x])/8 + (45*HPL[{0,1,0,1},x])/4 + 
     376*HPL[{0,1,1,1},x] + (1925*HPL[{0,0,0,0,1},x])/4 + 
     (673*HPL[{0,0,0,1,1},x])/2 + (403*HPL[{0,0,1,0,1},x])/2 - 
     (189*HPL[{0,0,1,1,1},x])/2 + (299*HPL[{0,1,0,0,1},x])/2 + 
     27*HPL[{0,1,0,1,1},x] + 131*HPL[{0,1,1,0,1},x] + 
     576*HPL[{0,1,1,1,1},x] - 615*HPL[{0,0,0,0,0,1},x] + 
     (161*HPL[{0,0,0,0,1,1},x])/2 + 7*HPL[{0,0,0,1,0,1},x] + 
     130*HPL[{0,0,0,1,1,1},x] - HPL[{0,0,1,0,0,1},x] + 
     36*HPL[{0,0,1,0,1,1},x] - 12*HPL[{0,0,1,1,0,1},x] - 
     554*HPL[{0,0,1,1,1,1},x] + 27*HPL[{0,1,0,0,0,1},x] + 
     52*HPL[{0,1,0,0,1,1},x] + 36*HPL[{0,1,0,1,0,1},x] - 
     88*HPL[{0,1,0,1,1,1},x] + 36*HPL[{0,1,1,0,0,1},x] - 
     24*HPL[{0,1,1,0,1,1},x] + 8*HPL[{0,1,1,1,0,1},x] + 
     800*HPL[{0,1,1,1,1,1},x] - 800*HPL[{0,0,0,0,0,0,1},x] + 
     460*HPL[{0,0,0,0,0,1,1},x] + 70*HPL[{0,0,0,0,1,0,1},x] - 
     402*HPL[{0,0,0,0,1,1,1},x] + 6*HPL[{0,0,0,1,0,0,1},x] - 
     220*HPL[{0,0,0,1,0,1,1},x] - 188*HPL[{0,0,0,1,1,0,1},x] - 
     1256*HPL[{0,0,0,1,1,1,1},x] - 10*HPL[{0,0,1,0,0,0,1},x] - 
     220*HPL[{0,0,1,0,0,1,1},x] - 156*HPL[{0,0,1,0,1,0,1},x] - 
     720*HPL[{0,0,1,0,1,1,1},x] - 124*HPL[{0,0,1,1,0,0,1},x] - 
     336*HPL[{0,0,1,1,0,1,1},x] - 144*HPL[{0,0,1,1,1,0,1},x] + 
     1640*HPL[{0,0,1,1,1,1,1},x] - 10*HPL[{0,1,0,0,0,0,1},x] - 
     172*HPL[{0,1,0,0,0,1,1},x] - 108*HPL[{0,1,0,0,1,0,1},x] - 
     272*HPL[{0,1,0,0,1,1,1},x] - 76*HPL[{0,1,0,1,0,0,1},x] - 
     144*HPL[{0,1,0,1,0,1,1},x] - 80*HPL[{0,1,0,1,1,0,1},x] + 
     864*HPL[{0,1,0,1,1,1,1},x] - 44*HPL[{0,1,1,0,0,0,1},x] - 
     144*HPL[{0,1,1,0,0,1,1},x] - 80*HPL[{0,1,1,0,1,0,1},x] + 
     352*HPL[{0,1,1,0,1,1,1},x] - 80*HPL[{0,1,1,1,0,0,1},x] + 
     96*HPL[{0,1,1,1,0,1,1},x] - 32*HPL[{0,1,1,1,1,0,1},x] - 
     ((3171 - 1818*HPL[{0,1},x] + 2220*HPL[{0,0,1},x] - 
        5144*HPL[{0,1,1},x] - 1760*HPL[{0,0,0,1},x] + 
        4776*HPL[{0,0,1,1},x] - 32*HPL[{0,1,0,1},x] - 
        8384*HPL[{0,1,1,1},x] + 608*HPL[{0,0,0,0,1},x] + 
        1920*HPL[{0,0,0,1,1},x] + 1344*HPL[{0,0,1,0,1},x] - 
        2976*HPL[{0,0,1,1,1},x] + 832*HPL[{0,1,0,0,1},x] - 
        1408*HPL[{0,1,0,1,1},x] + 128*HPL[{0,1,1,0,1},x] + 
        256*HPL[{0,1,1,1,1},x])*zeta[2])/16 - 
     ((-199 - 940*HPL[{0,1},x] + 476*HPL[{0,0,1},x] - 
        352*HPL[{0,1,1},x] + 96*HPL[{0,0,0,1},x] + 
        16*HPL[{0,0,1,1},x] + 192*HPL[{0,1,0,1},x] + 
        640*HPL[{0,1,1,1},x])*zeta[3])/8 - 
     ((-75 + 184*HPL[{0,1},x])*zeta[2]*zeta[3])/4 - (227*zeta[3]^2)/4 + 
     Log[-x]^4*(913/192 - (45*HPL[{0,1},x])/16 + (5*HPL[{0,0,1},x])/12 + 
       (5*HPL[{0,1,1},x])/4 - (45*zeta[2])/16 + (8*zeta[3])/3) - 
     ((-1169 - 6461*HPL[{0,1},x] + 80*HPL[{0,0,1},x] + 
        404*HPL[{0,1,1},x])*zeta[4])/8 - (161*zeta[3]*zeta[4])/2 + 
     Log[-x]^3*(-1787/24 - (979*HPL[{0,1},x])/24 + (31*HPL[{0,0,1},x])/
        6 - (127*HPL[{0,1,1},x])/4 - HPL[{0,0,0,1},x]/3 + 
       (26*HPL[{0,0,1,1},x])/3 + 8*HPL[{0,1,0,1},x] + 
       23*HPL[{0,1,1,1},x] + (13*(-197 + 32*HPL[{0,1},x])*zeta[2])/24 + 
       (269*zeta[3])/12 + (77*zeta[4])/2) - 
     (3*(317 + 40*HPL[{0,1},x])*zeta[5])/4 - 82*zeta[2]*zeta[5] + 
     Log[-x]^2*(-11207/32 - (923*HPL[{0,1},x])/8 + (493*HPL[{0,0,1},x])/
        8 - 183*HPL[{0,1,1},x] - (133*HPL[{0,0,0,1},x])/4 + 
       (263*HPL[{0,0,1,1},x])/4 - 12*HPL[{0,1,0,1},x] - 
       111*HPL[{0,1,1,1},x] - 2*HPL[{0,0,0,0,1},x] + 
       13*HPL[{0,0,0,1,1},x] + 113*HPL[{0,0,1,1,1},x] + 
       96*HPL[{0,1,0,1,1},x] + 48*HPL[{0,1,1,0,1},x] + 
       172*HPL[{0,1,1,1,1},x] - ((2271 + 848*HPL[{0,1},x] + 
          256*HPL[{0,0,1},x] - 1856*HPL[{0,1,1},x])*zeta[2])/16 + 
       ((-71 + 16*HPL[{0,1},x])*zeta[3])/8 + 32*zeta[2]*zeta[3] + 
       (2097*zeta[4])/16 + 34*zeta[5]) + 
     Log[-x]*(-3600 + (697*HPL[{0,1},x])/8 + (1721*HPL[{0,0,1},x])/8 - 
       (259*HPL[{0,1,1},x])/8 - (97*HPL[{0,0,0,1},x])/4 + 
       (459*HPL[{0,0,1,1},x])/2 + 44*HPL[{0,1,0,1},x] - 
       (95*HPL[{0,1,1,1},x])/2 + 280*HPL[{0,0,0,0,1},x] - 
       (29*HPL[{0,0,0,1,1},x])/2 + 94*HPL[{0,0,1,0,1},x] + 
       192*HPL[{0,0,1,1,1},x] + 86*HPL[{0,1,0,0,1},x] + 
       112*HPL[{0,1,0,1,1},x] + 144*HPL[{0,1,1,0,1},x] + 
       310*HPL[{0,1,1,1,1},x] + 120*HPL[{0,0,0,0,0,1},x] - 
       224*HPL[{0,0,0,0,1,1},x] - 56*HPL[{0,0,0,1,0,1},x] - 
       182*HPL[{0,0,0,1,1,1},x] - 24*HPL[{0,0,1,0,0,1},x] - 
       120*HPL[{0,0,1,0,1,1},x] - 24*HPL[{0,0,1,1,0,1},x] + 
       672*HPL[{0,0,1,1,1,1},x] - 8*HPL[{0,1,0,0,0,1},x] - 
       24*HPL[{0,1,0,0,1,1},x] + 8*HPL[{0,1,0,1,0,1},x] + 
       448*HPL[{0,1,0,1,1,1},x] - 24*HPL[{0,1,1,0,0,1},x] + 
       192*HPL[{0,1,1,0,1,1},x] + 64*HPL[{0,1,1,1,0,1},x] + 
       360*HPL[{0,1,1,1,1,1},x] + 
       ((-8623 + 230*HPL[{0,1},x] + 1140*HPL[{0,0,1},x] + 
          2332*HPL[{0,1,1},x] + 464*HPL[{0,0,0,1},x] - 
          208*HPL[{0,0,1,1},x] + 384*HPL[{0,1,0,1},x] + 
          1808*HPL[{0,1,1,1},x])*zeta[2])/8 - 
       ((-1701 - 442*HPL[{0,1},x] + 8*HPL[{0,0,1},x] + 
          168*HPL[{0,1,1},x])*zeta[3])/4 + 346*zeta[2]*zeta[3] - 
       150*zeta[3]^2 + ((-894 + 587*HPL[{0,1},x])*zeta[4])/2 + 
       353*zeta[5] - (40817*zeta[6])/8) + (315*zeta[6])/16 - 150*zeta[7]
 
RT4[5,1] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[5,1]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[5,1]
   + (1-x)^4/x^2 * RT4F[5,1] + (1-x) * RT4G[5,1] + RT4K[5,1]



(***** Five loops, Log[T]^0 *****************************************)

RT4D[5,0] = 50237/128 - (899219*HPL[{1},x])/512 - 
     (26653*HPL[{0,1},x])/256 - (289771*HPL[{1,1},x])/256 - 
     (10767*HPL[{0,0,1},x])/32 - (28991*HPL[{0,1,1},x])/128 - 
     (13879*HPL[{1,0,1},x])/128 - (210219*HPL[{1,1,1},x])/128 + 
     (89*HPL[{0,0,0,1},x])/32 + (37*HPL[{0,0,1,1},x])/4 + 
     (837*HPL[{0,1,0,1},x])/32 - (9079*HPL[{0,1,1,1},x])/32 - 
     (491*HPL[{1,0,0,1},x])/32 - (4471*HPL[{1,0,1,1},x])/32 - 
     (1711*HPL[{1,1,0,1},x])/32 - (62149*HPL[{1,1,1,1},x])/32 - 
     (4263*HPL[{0,0,0,0,1},x])/16 - (3129*HPL[{0,0,0,1,1},x])/8 - 
     241*HPL[{0,0,1,0,1},x] + (2595*HPL[{0,0,1,1,1},x])/32 - 
     (763*HPL[{0,1,0,0,1},x])/4 - (237*HPL[{0,1,0,1,1},x])/8 - 
     (641*HPL[{0,1,1,0,1},x])/8 - (2221*HPL[{0,1,1,1,1},x])/4 - 
     (5283*HPL[{1,0,0,0,1},x])/32 - (701*HPL[{1,0,0,1,1},x])/16 - 
     (1453*HPL[{1,0,1,0,1},x])/16 - (1305*HPL[{1,0,1,1,1},x])/4 - 
     (1301*HPL[{1,1,0,0,1},x])/16 - (753*HPL[{1,1,0,1,1},x])/4 - 
     (365*HPL[{1,1,1,0,1},x])/4 - (28011*HPL[{1,1,1,1,1},x])/8 + 
     (205*HPL[{0,0,0,0,0,1},x])/8 + (4329*HPL[{0,0,0,0,1,1},x])/
      16 + (591*HPL[{0,0,0,1,0,1},x])/4 - 
     (2345*HPL[{0,0,0,1,1,1},x])/4 + (127*HPL[{0,0,1,0,0,1},x])/
      2 - (667*HPL[{0,0,1,0,1,1},x])/2 - 
     (259*HPL[{0,0,1,1,0,1},x])/2 + (5151*HPL[{0,0,1,1,1,1},x])/
      8 + (181*HPL[{0,1,0,0,0,1},x])/8 - 
     (409*HPL[{0,1,0,0,1,1},x])/2 - (177*HPL[{0,1,0,1,0,1},x])/
      2 + (687*HPL[{0,1,0,1,1,1},x])/2 - 
     (177*HPL[{0,1,1,0,0,1},x])/2 + (275*HPL[{0,1,1,0,1,1},x])/
      2 + (59*HPL[{0,1,1,1,0,1},x])/2 - 
     777*HPL[{0,1,1,1,1,1},x] + (55*HPL[{1,0,0,0,0,1},x])/8 - 
     (881*HPL[{1,0,0,0,1,1},x])/8 - (329*HPL[{1,0,0,1,0,1},x])/
      8 + (849*HPL[{1,0,0,1,1,1},x])/4 - 
     (377*HPL[{1,0,1,0,0,1},x])/8 + (321*HPL[{1,0,1,0,1,1},x])/
      4 + (57*HPL[{1,0,1,1,0,1},x])/4 - 
     425*HPL[{1,0,1,1,1,1},x] - (377*HPL[{1,1,0,0,0,1},x])/8 + 
     (297*HPL[{1,1,0,0,1,1},x])/4 + (17*HPL[{1,1,0,1,0,1},x])/4 - 
     217*HPL[{1,1,0,1,1,1},x] - (23*HPL[{1,1,1,0,0,1},x])/4 - 
     97*HPL[{1,1,1,0,1,1},x] - 29*HPL[{1,1,1,1,0,1},x] - 
     (8381*HPL[{1,1,1,1,1,1},x])/2 - 
     850*HPL[{0,0,0,0,0,0,1},x] - (2485*HPL[{0,0,0,0,0,1,1},x])/
      4 - (3525*HPL[{0,0,0,0,1,0,1},x])/8 + 
     (623*HPL[{0,0,0,0,1,1,1},x])/8 - 
     (2309*HPL[{0,0,0,1,0,0,1},x])/8 - 
     (303*HPL[{0,0,0,1,0,1,1},x])/4 - 
     (711*HPL[{0,0,0,1,1,0,1},x])/4 - 
     (1981*HPL[{0,0,0,1,1,1,1},x])/2 - 
     (1613*HPL[{0,0,1,0,0,0,1},x])/8 - 
     (879*HPL[{0,0,1,0,0,1,1},x])/4 - 
     (799*HPL[{0,0,1,0,1,0,1},x])/4 - 
     589*HPL[{0,0,1,0,1,1,1},x] - (663*HPL[{0,0,1,1,0,0,1},x])/
      4 - 301*HPL[{0,0,1,1,0,1,1},x] - 
     141*HPL[{0,0,1,1,1,0,1},x] + (2837*HPL[{0,0,1,1,1,1,1},x])/
      2 - (1325*HPL[{0,1,0,0,0,0,1},x])/8 - 
     (1059*HPL[{0,1,0,0,0,1,1},x])/4 - 
     (771*HPL[{0,1,0,0,1,0,1},x])/4 - 
     341*HPL[{0,1,0,0,1,1,1},x] - (635*HPL[{0,1,0,1,0,0,1},x])/
      4 - 197*HPL[{0,1,0,1,0,1,1},x] - 
     109*HPL[{0,1,0,1,1,0,1},x] + 710*HPL[{0,1,0,1,1,1,1},x] - 
     (531*HPL[{0,1,1,0,0,0,1},x])/4 - 
     205*HPL[{0,1,1,0,0,1,1},x] - 117*HPL[{0,1,1,0,1,0,1},x] + 
     262*HPL[{0,1,1,0,1,1,1},x] - 133*HPL[{0,1,1,1,0,0,1},x] + 
     38*HPL[{0,1,1,1,0,1,1},x] - 58*HPL[{0,1,1,1,1,0,1},x] - 
     160*HPL[{1,0,0,0,0,0,1},x] - 160*HPL[{1,0,0,0,0,1,1},x] - 
     128*HPL[{1,0,0,0,1,0,1},x] - 200*HPL[{1,0,0,0,1,1,1},x] - 
     112*HPL[{1,0,0,1,0,0,1},x] - 128*HPL[{1,0,0,1,0,1,1},x] - 
     72*HPL[{1,0,0,1,1,0,1},x] + 192*HPL[{1,0,0,1,1,1,1},x] - 
     104*HPL[{1,0,1,0,0,0,1},x] - 136*HPL[{1,0,1,0,0,1,1},x] - 
     80*HPL[{1,0,1,0,1,0,1},x] + 32*HPL[{1,0,1,0,1,1,1},x] - 
     96*HPL[{1,0,1,1,0,0,1},x] - 48*HPL[{1,0,1,1,0,1,1},x] - 
     64*HPL[{1,0,1,1,1,0,1},x] - 96*HPL[{1,1,0,0,0,0,1},x] - 
     144*HPL[{1,1,0,0,0,1,1},x] - 88*HPL[{1,1,0,0,1,0,1},x] + 
     16*HPL[{1,1,0,0,1,1,1},x] - 104*HPL[{1,1,0,1,0,0,1},x] - 
     64*HPL[{1,1,0,1,0,1,1},x] - 80*HPL[{1,1,0,1,1,0,1},x] - 
     112*HPL[{1,1,1,0,0,0,1},x] - 80*HPL[{1,1,1,0,0,1,1},x] - 
     96*HPL[{1,1,1,0,1,0,1},x] - 128*HPL[{1,1,1,1,0,0,1},x] - 
     7680*HPL[{1,1,1,1,1,1,1},x] + 
     (1575*HPL[{0,0,0,0,0,0,0,1},x])/2 - 
     210*HPL[{0,0,0,0,0,0,1,1},x] + 
     (195*HPL[{0,0,0,0,0,1,0,1},x])/2 + 
     705*HPL[{0,0,0,0,0,1,1,1},x] + 
     (147*HPL[{0,0,0,0,1,0,0,1},x])/2 + 
     (801*HPL[{0,0,0,0,1,0,1,1},x])/2 + 
     (441*HPL[{0,0,0,0,1,1,0,1},x])/2 - 
     (795*HPL[{0,0,0,0,1,1,1,1},x])/2 + 
     (123*HPL[{0,0,0,1,0,0,0,1},x])/2 + 
     (657*HPL[{0,0,0,1,0,0,1,1},x])/2 + 
     (345*HPL[{0,0,0,1,0,1,0,1},x])/2 - 
     357*HPL[{0,0,0,1,0,1,1,1},x] + 
     (153*HPL[{0,0,0,1,1,0,0,1},x])/2 - 
     381*HPL[{0,0,0,1,1,0,1,1},x] - 
     285*HPL[{0,0,0,1,1,1,0,1},x] - 
     2094*HPL[{0,0,0,1,1,1,1,1},x] + 
     (117*HPL[{0,0,1,0,0,0,0,1},x])/2 + 
     (537*HPL[{0,0,1,0,0,0,1,1},x])/2 + 
     (273*HPL[{0,0,1,0,0,1,0,1},x])/2 - 
     405*HPL[{0,0,1,0,0,1,1,1},x] + 
     (129*HPL[{0,0,1,0,1,0,0,1},x])/2 - 
     309*HPL[{0,0,1,0,1,0,1,1},x] - 
     189*HPL[{0,0,1,0,1,1,0,1},x] - 
     1116*HPL[{0,0,1,0,1,1,1,1},x] + 
     (33*HPL[{0,0,1,1,0,0,0,1},x])/2 - 
     285*HPL[{0,0,1,1,0,0,1,1},x] - 
     165*HPL[{0,0,1,1,0,1,0,1},x] - 
     540*HPL[{0,0,1,1,0,1,1,1},x] - 
     189*HPL[{0,0,1,1,1,0,0,1},x] - 
     252*HPL[{0,0,1,1,1,0,1,1},x] - 
     108*HPL[{0,0,1,1,1,1,0,1},x] + 
     2766*HPL[{0,0,1,1,1,1,1,1},x] + 
     60*HPL[{0,1,0,0,0,0,0,1},x] + 
     (345*HPL[{0,1,0,0,0,0,1,1},x])/2 + 
     (177*HPL[{0,1,0,0,0,1,0,1},x])/2 - 
     321*HPL[{0,1,0,0,0,1,1,1},x] + 
     (81*HPL[{0,1,0,0,1,0,0,1},x])/2 - 
     201*HPL[{0,1,0,0,1,0,1,1},x] - 
     105*HPL[{0,1,0,0,1,1,0,1},x] - 
     396*HPL[{0,1,0,0,1,1,1,1},x] + 
     (33*HPL[{0,1,0,1,0,0,0,1},x])/2 - 
     153*HPL[{0,1,0,1,0,0,1,1},x] - 
     81*HPL[{0,1,0,1,0,1,0,1},x] - 
     204*HPL[{0,1,0,1,0,1,1,1},x] - 
     105*HPL[{0,1,0,1,1,0,0,1},x] - 
     108*HPL[{0,1,0,1,1,0,1,1},x] - 
     60*HPL[{0,1,0,1,1,1,0,1},x] + 
     1416*HPL[{0,1,0,1,1,1,1,1},x] - 
     (15*HPL[{0,1,1,0,0,0,0,1},x])/2 - 
     129*HPL[{0,1,1,0,0,0,1,1},x] - 
     81*HPL[{0,1,1,0,0,1,0,1},x] - 
     204*HPL[{0,1,1,0,0,1,1,1},x] - 
     57*HPL[{0,1,1,0,1,0,0,1},x] - 
     108*HPL[{0,1,1,0,1,0,1,1},x] - 
     60*HPL[{0,1,1,0,1,1,0,1},x] + 
     648*HPL[{0,1,1,0,1,1,1,1},x] - 
     33*HPL[{0,1,1,1,0,0,0,1},x] - 
     108*HPL[{0,1,1,1,0,0,1,1},x] - 
     60*HPL[{0,1,1,1,0,1,0,1},x] + 
     264*HPL[{0,1,1,1,0,1,1,1},x] - 
     60*HPL[{0,1,1,1,1,0,0,1},x] + 
     72*HPL[{0,1,1,1,1,0,1,1},x] - 
     24*HPL[{0,1,1,1,1,1,0,1},x] - 
     4900*HPL[{0,0,0,0,0,0,0,0,1},x] - 
     11130*HPL[{0,0,0,0,0,0,0,1,1},x] - 
     6090*HPL[{0,0,0,0,0,0,1,0,1},x] - 
     6920*HPL[{0,0,0,0,0,0,1,1,1},x] - 
     3530*HPL[{0,0,0,0,0,1,0,0,1},x] - 
     5830*HPL[{0,0,0,0,0,1,0,1,1},x] - 
     3740*HPL[{0,0,0,0,0,1,1,0,1},x] + 
     70*HPL[{0,0,0,0,0,1,1,1,1},x] - 
     2226*HPL[{0,0,0,0,1,0,0,0,1},x] - 
     5494*HPL[{0,0,0,0,1,0,0,1,1},x] - 
     3276*HPL[{0,0,0,0,1,0,1,0,1},x] - 
     458*HPL[{0,0,0,0,1,0,1,1,1},x] - 
     2292*HPL[{0,0,0,0,1,1,0,0,1},x] - 
     596*HPL[{0,0,0,0,1,1,0,1,1},x] - 
     488*HPL[{0,0,0,0,1,1,1,0,1},x] - 
     2496*HPL[{0,0,0,0,1,1,1,1,1},x] - 
     1560*HPL[{0,0,0,1,0,0,0,0,1},x] - 
     5326*HPL[{0,0,0,1,0,0,0,1,1},x] - 
     3044*HPL[{0,0,0,1,0,0,1,0,1},x] - 
     706*HPL[{0,0,0,1,0,0,1,1,1},x] - 
     2084*HPL[{0,0,0,1,0,1,0,0,1},x] - 
     844*HPL[{0,0,0,1,0,1,0,1,1},x] - 
     672*HPL[{0,0,0,1,0,1,1,0,1},x] - 
     2074*HPL[{0,0,0,1,0,1,1,1,1},x] - 
     1604*HPL[{0,0,0,1,1,0,0,0,1},x] - 
     892*HPL[{0,0,0,1,1,0,0,1,1},x] - 
     720*HPL[{0,0,0,1,1,0,1,0,1},x] - 
     1828*HPL[{0,0,0,1,1,0,1,1,1},x] - 
     688*HPL[{0,0,0,1,1,1,0,0,1},x] - 
     1528*HPL[{0,0,0,1,1,1,0,1,1},x] - 
     1024*HPL[{0,0,0,1,1,1,1,0,1},x] - 
     1240*HPL[{0,0,0,1,1,1,1,1,1},x] - 
     1220*HPL[{0,0,1,0,0,0,0,0,1},x] - 
     5242*HPL[{0,0,1,0,0,0,0,1,1},x] - 
     2928*HPL[{0,0,1,0,0,0,1,0,1},x] - 
     822*HPL[{0,0,1,0,0,0,1,1,1},x] - 
     1968*HPL[{0,0,1,0,0,1,0,0,1},x] - 
     960*HPL[{0,0,1,0,0,1,0,1,1},x] - 
     756*HPL[{0,0,1,0,0,1,1,0,1},x] - 
     2066*HPL[{0,0,1,0,0,1,1,1,1},x] - 
     1488*HPL[{0,0,1,0,1,0,0,0,1},x] - 
     1072*HPL[{0,0,1,0,1,0,0,1,1},x] - 
     804*HPL[{0,0,1,0,1,0,1,0,1},x] - 
     1628*HPL[{0,0,1,0,1,0,1,1,1},x] - 
     772*HPL[{0,0,1,0,1,1,0,0,1},x] - 
     1264*HPL[{0,0,1,0,1,1,0,1,1},x] - 
     824*HPL[{0,0,1,0,1,1,1,0,1},x] + 
     648*HPL[{0,0,1,0,1,1,1,1,1},x] - 
     1228*HPL[{0,0,1,1,0,0,0,0,1},x] - 
     1032*HPL[{0,0,1,1,0,0,0,1,1},x] - 
     764*HPL[{0,0,1,1,0,0,1,0,1},x] - 
     1772*HPL[{0,0,1,1,0,0,1,1,1},x] - 
     796*HPL[{0,0,1,1,0,1,0,0,1},x] - 
     1280*HPL[{0,0,1,1,0,1,0,1,1},x] - 
     808*HPL[{0,0,1,1,0,1,1,0,1},x] + 
     1584*HPL[{0,0,1,1,0,1,1,1,1},x] - 
     780*HPL[{0,0,1,1,1,0,0,0,1},x] - 
     1568*HPL[{0,0,1,1,1,0,0,1,1},x] - 
     968*HPL[{0,0,1,1,1,0,1,0,1},x] + 
     1920*HPL[{0,0,1,1,1,0,1,1,1},x] - 
     1352*HPL[{0,0,1,1,1,1,0,0,1},x] + 
     1824*HPL[{0,0,1,1,1,1,0,1,1},x] + 
     1248*HPL[{0,0,1,1,1,1,1,0,1},x] + 
     12480*HPL[{0,0,1,1,1,1,1,1,1},x] - 
     1050*HPL[{0,1,0,0,0,0,0,0,1},x] - 
     5200*HPL[{0,1,0,0,0,0,0,1,1},x] - 
     2870*HPL[{0,1,0,0,0,0,1,0,1},x] - 
     880*HPL[{0,1,0,0,0,0,1,1,1},x] - 
     1910*HPL[{0,1,0,0,0,1,0,0,1},x] - 
     1018*HPL[{0,1,0,0,0,1,0,1,1},x] - 
     798*HPL[{0,1,0,0,0,1,1,0,1},x] - 
     2062*HPL[{0,1,0,0,0,1,1,1,1},x] - 
     1430*HPL[{0,1,0,0,1,0,0,0,1},x] - 
     1162*HPL[{0,1,0,0,1,0,0,1,1},x] - 
     846*HPL[{0,1,0,0,1,0,1,0,1},x] - 
     1528*HPL[{0,1,0,0,1,0,1,1,1},x] - 
     814*HPL[{0,1,0,0,1,1,0,0,1},x] - 
     1132*HPL[{0,1,0,0,1,1,0,1,1},x] - 
     724*HPL[{0,1,0,0,1,1,1,0,1},x] + 
     1592*HPL[{0,1,0,0,1,1,1,1,1},x] - 
     1194*HPL[{0,1,0,1,0,0,0,0,1},x] - 
     1186*HPL[{0,1,0,1,0,0,0,1,1},x] - 
     838*HPL[{0,1,0,1,0,0,1,0,1},x] - 
     1448*HPL[{0,1,0,1,0,0,1,1,1},x] - 
     838*HPL[{0,1,0,1,0,1,0,0,1},x] - 
     1084*HPL[{0,1,0,1,0,1,0,1,1},x] - 
     708*HPL[{0,1,0,1,0,1,1,0,1},x] + 
     2016*HPL[{0,1,0,1,0,1,1,1,1},x] - 
     822*HPL[{0,1,0,1,1,0,0,0,1},x] - 
     1276*HPL[{0,1,0,1,1,0,0,1,1},x] - 
     836*HPL[{0,1,0,1,1,0,1,0,1},x] + 
     2096*HPL[{0,1,0,1,1,0,1,1,1},x] - 
     1124*HPL[{0,1,0,1,1,1,0,0,1},x] + 
     1872*HPL[{0,1,0,1,1,1,0,1,1},x] + 
     1232*HPL[{0,1,0,1,1,1,1,0,1},x] + 
     8472*HPL[{0,1,0,1,1,1,1,1,1},x] - 
     1080*HPL[{0,1,1,0,0,0,0,0,1},x] - 
     1110*HPL[{0,1,1,0,0,0,0,1,1},x] - 
     794*HPL[{0,1,1,0,0,0,1,0,1},x] - 
     1552*HPL[{0,1,1,0,0,0,1,1,1},x] - 
     826*HPL[{0,1,1,0,0,1,0,0,1},x] - 
     1156*HPL[{0,1,1,0,0,1,0,1,1},x] - 
     748*HPL[{0,1,1,0,0,1,1,0,1},x] + 
     1920*HPL[{0,1,1,0,0,1,1,1,1},x] - 
     842*HPL[{0,1,1,0,1,0,0,0,1},x] - 
     1188*HPL[{0,1,1,0,1,0,0,1,1},x] - 
     812*HPL[{0,1,1,0,1,0,1,0,1},x] + 
     2000*HPL[{0,1,1,0,1,0,1,1,1},x] - 
     1036*HPL[{0,1,1,0,1,1,0,0,1},x] + 
     1776*HPL[{0,1,1,0,1,1,0,1,1},x] + 
     1136*HPL[{0,1,1,0,1,1,1,0,1},x] + 
     6352*HPL[{0,1,1,0,1,1,1,1,1},x] - 
     850*HPL[{0,1,1,1,0,0,0,0,1},x] - 
     1300*HPL[{0,1,1,1,0,0,0,1,1},x] - 
     892*HPL[{0,1,1,1,0,0,1,0,1},x] + 
     1808*HPL[{0,1,1,1,0,0,1,1,1},x] - 
     1052*HPL[{0,1,1,1,0,1,0,0,1},x] + 
     1584*HPL[{0,1,1,1,0,1,0,1,1},x] + 
     944*HPL[{0,1,1,1,0,1,1,0,1},x] + 
     5184*HPL[{0,1,1,1,0,1,1,1,1},x] - 
     1180*HPL[{0,1,1,1,1,0,0,0,1},x] + 
     1200*HPL[{0,1,1,1,1,0,0,1,1},x] + 
     560*HPL[{0,1,1,1,1,0,1,0,1},x] + 
     4384*HPL[{0,1,1,1,1,0,1,1,1},x] - 
     208*HPL[{0,1,1,1,1,1,0,0,1},x] + 
     3552*HPL[{0,1,1,1,1,1,0,1,1},x] + 
     2272*HPL[{0,1,1,1,1,1,1,0,1},x] - 
     1050*HPL[{1,0,0,0,0,0,0,0,1},x] - 
     5200*HPL[{1,0,0,0,0,0,0,1,1},x] - 
     2870*HPL[{1,0,0,0,0,0,1,0,1},x] - 
     880*HPL[{1,0,0,0,0,0,1,1,1},x] - 
     1910*HPL[{1,0,0,0,0,1,0,0,1},x] - 
     1018*HPL[{1,0,0,0,0,1,0,1,1},x] - 
     798*HPL[{1,0,0,0,0,1,1,0,1},x] - 
     2062*HPL[{1,0,0,0,0,1,1,1,1},x] - 
     1430*HPL[{1,0,0,0,1,0,0,0,1},x] - 
     1162*HPL[{1,0,0,0,1,0,0,1,1},x] - 
     846*HPL[{1,0,0,0,1,0,1,0,1},x] - 
     1528*HPL[{1,0,0,0,1,0,1,1,1},x] - 
     814*HPL[{1,0,0,0,1,1,0,0,1},x] - 
     1132*HPL[{1,0,0,0,1,1,0,1,1},x] - 
     724*HPL[{1,0,0,0,1,1,1,0,1},x] + 
     1592*HPL[{1,0,0,0,1,1,1,1,1},x] - 
     1194*HPL[{1,0,0,1,0,0,0,0,1},x] - 
     1186*HPL[{1,0,0,1,0,0,0,1,1},x] - 
     838*HPL[{1,0,0,1,0,0,1,0,1},x] - 
     1448*HPL[{1,0,0,1,0,0,1,1,1},x] - 
     838*HPL[{1,0,0,1,0,1,0,0,1},x] - 
     1084*HPL[{1,0,0,1,0,1,0,1,1},x] - 
     708*HPL[{1,0,0,1,0,1,1,0,1},x] + 
     2016*HPL[{1,0,0,1,0,1,1,1,1},x] - 
     822*HPL[{1,0,0,1,1,0,0,0,1},x] - 
     1276*HPL[{1,0,0,1,1,0,0,1,1},x] - 
     836*HPL[{1,0,0,1,1,0,1,0,1},x] + 
     2096*HPL[{1,0,0,1,1,0,1,1,1},x] - 
     1124*HPL[{1,0,0,1,1,1,0,0,1},x] + 
     1872*HPL[{1,0,0,1,1,1,0,1,1},x] + 
     1232*HPL[{1,0,0,1,1,1,1,0,1},x] + 
     8472*HPL[{1,0,0,1,1,1,1,1,1},x] - 
     1080*HPL[{1,0,1,0,0,0,0,0,1},x] - 
     1110*HPL[{1,0,1,0,0,0,0,1,1},x] - 
     794*HPL[{1,0,1,0,0,0,1,0,1},x] - 
     1552*HPL[{1,0,1,0,0,0,1,1,1},x] - 
     826*HPL[{1,0,1,0,0,1,0,0,1},x] - 
     1156*HPL[{1,0,1,0,0,1,0,1,1},x] - 
     748*HPL[{1,0,1,0,0,1,1,0,1},x] + 
     1920*HPL[{1,0,1,0,0,1,1,1,1},x] - 
     842*HPL[{1,0,1,0,1,0,0,0,1},x] - 
     1188*HPL[{1,0,1,0,1,0,0,1,1},x] - 
     812*HPL[{1,0,1,0,1,0,1,0,1},x] + 
     2000*HPL[{1,0,1,0,1,0,1,1,1},x] - 
     1036*HPL[{1,0,1,0,1,1,0,0,1},x] + 
     1776*HPL[{1,0,1,0,1,1,0,1,1},x] + 
     1136*HPL[{1,0,1,0,1,1,1,0,1},x] + 
     6352*HPL[{1,0,1,0,1,1,1,1,1},x] - 
     850*HPL[{1,0,1,1,0,0,0,0,1},x] - 
     1300*HPL[{1,0,1,1,0,0,0,1,1},x] - 
     892*HPL[{1,0,1,1,0,0,1,0,1},x] + 
     1808*HPL[{1,0,1,1,0,0,1,1,1},x] - 
     1052*HPL[{1,0,1,1,0,1,0,0,1},x] + 
     1584*HPL[{1,0,1,1,0,1,0,1,1},x] + 
     944*HPL[{1,0,1,1,0,1,1,0,1},x] + 
     5184*HPL[{1,0,1,1,0,1,1,1,1},x] - 
     1180*HPL[{1,0,1,1,1,0,0,0,1},x] + 
     1200*HPL[{1,0,1,1,1,0,0,1,1},x] + 
     560*HPL[{1,0,1,1,1,0,1,0,1},x] + 
     4384*HPL[{1,0,1,1,1,0,1,1,1},x] - 
     208*HPL[{1,0,1,1,1,1,0,0,1},x] + 
     3552*HPL[{1,0,1,1,1,1,0,1,1},x] + 
     2272*HPL[{1,0,1,1,1,1,1,0,1},x] - 
     1000*HPL[{1,1,0,0,0,0,0,0,1},x] - 
     880*HPL[{1,1,0,0,0,0,0,1,1},x] - 
     676*HPL[{1,1,0,0,0,0,1,0,1},x] - 
     1980*HPL[{1,1,0,0,0,0,1,1,1},x] - 
     772*HPL[{1,1,0,0,0,1,0,0,1},x] - 
     1424*HPL[{1,1,0,0,0,1,0,1,1},x] - 
     888*HPL[{1,1,0,0,0,1,1,0,1},x] + 
     1392*HPL[{1,1,0,0,0,1,1,1,1},x] - 
     820*HPL[{1,1,0,0,1,0,0,0,1},x] - 
     1392*HPL[{1,1,0,0,1,0,0,1,1},x] - 
     920*HPL[{1,1,0,0,1,0,1,0,1},x] + 
     1728*HPL[{1,1,0,0,1,0,1,1,1},x] - 
     1176*HPL[{1,1,0,0,1,1,0,0,1},x] + 
     1632*HPL[{1,1,0,0,1,1,0,1,1},x] + 
     1056*HPL[{1,1,0,0,1,1,1,0,1},x] + 
     8240*HPL[{1,1,0,0,1,1,1,1,1},x] - 
     860*HPL[{1,1,0,1,0,0,0,0,1},x] - 
     1472*HPL[{1,1,0,1,0,0,0,1,1},x] - 
     1000*HPL[{1,1,0,1,0,0,1,0,1},x] + 
     1536*HPL[{1,1,0,1,0,0,1,1,1},x] - 
     1128*HPL[{1,1,0,1,0,1,0,0,1},x] + 
     1440*HPL[{1,1,0,1,0,1,0,1,1},x] + 
     864*HPL[{1,1,0,1,0,1,1,0,1},x] + 
     6048*HPL[{1,1,0,1,0,1,1,1,1},x] - 
     1224*HPL[{1,1,0,1,1,0,0,0,1},x] + 
     1056*HPL[{1,1,0,1,1,0,0,1,1},x] + 
     480*HPL[{1,1,0,1,1,0,1,0,1},x] + 
     4736*HPL[{1,1,0,1,1,0,1,1,1},x] - 
     288*HPL[{1,1,0,1,1,1,0,0,1},x] + 
     3648*HPL[{1,1,0,1,1,1,0,1,1},x] + 
     2240*HPL[{1,1,0,1,1,1,1,0,1},x] - 
     880*HPL[{1,1,1,0,0,0,0,0,1},x] - 
     1816*HPL[{1,1,1,0,0,0,0,1,1},x] - 
     1216*HPL[{1,1,1,0,0,0,1,0,1},x] + 
     992*HPL[{1,1,1,0,0,0,1,1,1},x] - 
     1280*HPL[{1,1,1,0,0,1,0,0,1},x] + 
     1152*HPL[{1,1,1,0,0,1,0,1,1},x] + 
     704*HPL[{1,1,1,0,0,1,1,0,1},x] + 
     7776*HPL[{1,1,1,0,0,1,1,1,1},x] - 
     1312*HPL[{1,1,1,0,1,0,0,0,1},x] + 
     768*HPL[{1,1,1,0,1,0,0,1,1},x] + 
     320*HPL[{1,1,1,0,1,0,1,0,1},x] + 
     5440*HPL[{1,1,1,0,1,0,1,1,1},x] - 
     448*HPL[{1,1,1,0,1,1,0,0,1},x] + 
     3840*HPL[{1,1,1,0,1,1,0,1,1},x] + 
     2176*HPL[{1,1,1,0,1,1,1,0,1},x] - 
     1488*HPL[{1,1,1,1,0,0,0,0,1},x] + 
     192*HPL[{1,1,1,1,0,0,0,1,1},x] + 
     6848*HPL[{1,1,1,1,0,0,1,1,1},x] - 
     768*HPL[{1,1,1,1,0,1,0,0,1},x] + 
     4224*HPL[{1,1,1,1,0,1,0,1,1},x] + 
     2048*HPL[{1,1,1,1,0,1,1,0,1},x] - 
     1408*HPL[{1,1,1,1,1,0,0,0,1},x] + 
     4992*HPL[{1,1,1,1,1,0,0,1,1},x] + 
     1792*HPL[{1,1,1,1,1,0,1,0,1},x] + 
     1280*HPL[{1,1,1,1,1,1,0,0,1},x] - 
     430080*HPL[{1,1,1,1,1,1,1,1,1},x] + 
     ((-9895 - 16414*HPL[{1},x] + 4404*HPL[{0,1},x] - 
        32356*HPL[{1,1},x] + 6776*HPL[{0,0,1},x] + 
        1780*HPL[{0,1,1},x] + 488*HPL[{1,0,1},x] - 
        42124*HPL[{1,1,1},x] + 2144*HPL[{0,0,0,1},x] + 
        2296*HPL[{0,0,1,1},x] + 1312*HPL[{0,1,0,1},x] + 
        4272*HPL[{0,1,1,1},x] + 2592*HPL[{1,0,0,1},x] - 
        32*HPL[{1,0,1,1},x] - 1312*HPL[{1,1,0,1},x] - 
        40912*HPL[{1,1,1,1},x] + 13648*HPL[{0,0,0,0,1},x] + 
        576*HPL[{0,0,0,1,1},x] - 416*HPL[{0,0,1,0,1},x] + 
        24656*HPL[{0,0,1,1,1},x] + 1376*HPL[{0,1,0,0,1},x] + 
        18624*HPL[{0,1,0,1,1},x] + 8640*HPL[{0,1,1,0,1},x] + 
        4480*HPL[{0,1,1,1,1},x] + 5120*HPL[{1,0,0,0,1},x] + 
        10240*HPL[{1,0,0,1,1},x] + 8192*HPL[{1,0,1,0,1},x] + 
        4096*HPL[{1,0,1,1,1},x] + 6144*HPL[{1,1,0,0,1},x] + 
        3072*HPL[{1,1,0,1,1},x] + 2048*HPL[{1,1,1,0,1},x] - 
        49152*HPL[{1,1,1,1,1},x] - 7680*HPL[{0,0,0,0,0,1},x] - 
        4416*HPL[{0,0,0,0,1,1},x] - 4992*HPL[{0,0,0,1,0,1},x] - 
        29952*HPL[{0,0,0,1,1,1},x] - 4224*HPL[{0,0,1,0,0,1},x] - 
        14208*HPL[{0,0,1,0,1,1},x] - 4992*HPL[{0,0,1,1,0,1},x] + 
        54720*HPL[{0,0,1,1,1,1},x] - 3840*HPL[{0,1,0,0,0,1},x] - 
        4992*HPL[{0,1,0,0,1,1},x] - 1920*HPL[{0,1,0,1,0,1},x] + 
        26880*HPL[{0,1,0,1,1,1},x] - 4992*HPL[{0,1,1,0,0,1},x] + 
        8448*HPL[{0,1,1,0,1,1},x] - 768*HPL[{0,1,1,1,0,1},x] - 
        1536*HPL[{0,1,1,1,1,1},x] + 64000*HPL[{0,0,0,0,0,0,1},
          x] + 93440*HPL[{0,0,0,0,0,1,1},x] + 
        48384*HPL[{0,0,0,0,1,0,1},x] + 
        101376*HPL[{0,0,0,0,1,1,1},x] + 
        26368*HPL[{0,0,0,1,0,0,1},x] + 
        85248*HPL[{0,0,0,1,0,1,1},x] + 
        51712*HPL[{0,0,0,1,1,0,1},x] + 
        75264*HPL[{0,0,0,1,1,1,1},x] + 
        15616*HPL[{0,0,1,0,0,0,1},x] + 
        78080*HPL[{0,0,1,0,0,1,1},x] + 
        44544*HPL[{0,0,1,0,1,0,1},x] + 
        94720*HPL[{0,0,1,0,1,1,1},x] + 
        28160*HPL[{0,0,1,1,0,0,1},x] + 
        92160*HPL[{0,0,1,1,0,1,1},x] + 
        62464*HPL[{0,0,1,1,1,0,1},x] + 
        403456*HPL[{0,0,1,1,1,1,1},x] + 
        10240*HPL[{0,1,0,0,0,0,1},x] + 
        74496*HPL[{0,1,0,0,0,1,1},x] + 
        40960*HPL[{0,1,0,0,1,0,1},x] + 
        104448*HPL[{0,1,0,0,1,1,1},x] + 
        25600*HPL[{0,1,0,1,0,0,1},x] + 
        89600*HPL[{0,1,0,1,0,1,1},x] + 
        55808*HPL[{0,1,0,1,1,0,1},x] + 
        303872*HPL[{0,1,0,1,1,1,1},x] + 
        17920*HPL[{0,1,1,0,0,0,1},x] + 
        80384*HPL[{0,1,1,0,0,1,1},x] + 
        46592*HPL[{0,1,1,0,1,0,1},x] + 
        240128*HPL[{0,1,1,0,1,1,1},x] + 
        32256*HPL[{0,1,1,1,0,0,1},x] + 
        186368*HPL[{0,1,1,1,0,1,1},x] + 
        115712*HPL[{0,1,1,1,1,0,1},x] + 
        63488*HPL[{0,1,1,1,1,1,1},x] + 
        10240*HPL[{1,0,0,0,0,0,1},x] + 
        74496*HPL[{1,0,0,0,0,1,1},x] + 
        40960*HPL[{1,0,0,0,1,0,1},x] + 
        104448*HPL[{1,0,0,0,1,1,1},x] + 
        25600*HPL[{1,0,0,1,0,0,1},x] + 
        89600*HPL[{1,0,0,1,0,1,1},x] + 
        55808*HPL[{1,0,0,1,1,0,1},x] + 
        303872*HPL[{1,0,0,1,1,1,1},x] + 
        17920*HPL[{1,0,1,0,0,0,1},x] + 
        80384*HPL[{1,0,1,0,0,1,1},x] + 
        46592*HPL[{1,0,1,0,1,0,1},x] + 
        240128*HPL[{1,0,1,0,1,1,1},x] + 
        32256*HPL[{1,0,1,1,0,0,1},x] + 
        186368*HPL[{1,0,1,1,0,1,1},x] + 
        115712*HPL[{1,0,1,1,1,0,1},x] + 
        63488*HPL[{1,0,1,1,1,1,1},x] + 
        12800*HPL[{1,1,0,0,0,0,1},x] + 
        73728*HPL[{1,1,0,0,0,1,1},x] + 
        44032*HPL[{1,1,0,0,1,0,1},x] + 
        275968*HPL[{1,1,0,0,1,1,1},x] + 
        25600*HPL[{1,1,0,1,0,0,1},x] + 
        197632*HPL[{1,1,0,1,0,1,1},x] + 
        114688*HPL[{1,1,0,1,1,0,1},x] + 
        61440*HPL[{1,1,0,1,1,1,1},x] + 
        12288*HPL[{1,1,1,0,0,0,1},x] + 
        220160*HPL[{1,1,1,0,0,1,1},x] + 
        112640*HPL[{1,1,1,0,1,0,1},x] + 
        57344*HPL[{1,1,1,0,1,1,1},x] + 
        108544*HPL[{1,1,1,1,0,0,1},x] + 
        49152*HPL[{1,1,1,1,0,1,1},x] + 
        32768*HPL[{1,1,1,1,1,0,1},x] - 
        6881280*HPL[{1,1,1,1,1,1,1},x])*zeta[2])/128 + 
     ((-35221 + 13616*HPL[{1},x] - 220*HPL[{0,1},x] + 
        12476*HPL[{1,1},x] + 4312*HPL[{0,0,1},x] + 
        368*HPL[{0,1,1},x] + 1440*HPL[{1,0,1},x] + 
        20496*HPL[{1,1,1},x] - 864*HPL[{0,0,0,1},x] - 
        144*HPL[{0,0,1,1},x] - 1728*HPL[{0,1,0,1},x] - 
        2688*HPL[{0,1,1,1},x] + 2048*HPL[{1,0,1,1},x] + 
        1024*HPL[{1,1,0,1},x] + 24576*HPL[{1,1,1,1},x] + 
        3456*HPL[{0,0,0,0,1},x] - 5760*HPL[{0,0,0,1,1},x] - 
        2688*HPL[{0,0,1,0,1},x] - 6336*HPL[{0,0,1,1,1},x] - 
        1152*HPL[{0,1,0,0,1},x] - 5376*HPL[{0,1,0,1,1},x] - 
        2304*HPL[{0,1,1,0,1},x] - 7680*HPL[{0,1,1,1,1},x] + 
        31744*HPL[{0,0,0,0,1,1},x] + 15872*HPL[{0,0,0,1,0,1},x] + 
        9728*HPL[{0,0,1,0,0,1},x] + 5120*HPL[{0,0,1,0,1,1},x] + 
        5120*HPL[{0,0,1,1,0,1},x] + 8192*HPL[{0,0,1,1,1,1},x] + 
        6656*HPL[{0,1,0,0,0,1},x] + 7680*HPL[{0,1,0,0,1,1},x] + 
        5632*HPL[{0,1,0,1,0,1},x] + 18688*HPL[{0,1,0,1,1,1},x] + 
        4608*HPL[{0,1,1,0,0,1},x] + 22016*HPL[{0,1,1,0,1,1},x] + 
        16384*HPL[{0,1,1,1,0,1},x] + 153600*HPL[{0,1,1,1,1,1},
          x] + 6656*HPL[{1,0,0,0,0,1},x] + 
        7680*HPL[{1,0,0,0,1,1},x] + 5632*HPL[{1,0,0,1,0,1},x] + 
        18688*HPL[{1,0,0,1,1,1},x] + 4608*HPL[{1,0,1,0,0,1},x] + 
        22016*HPL[{1,0,1,0,1,1},x] + 16384*HPL[{1,0,1,1,0,1},x] + 
        153600*HPL[{1,0,1,1,1,1},x] + 3072*HPL[{1,1,0,0,0,1},x] + 
        14848*HPL[{1,1,0,0,1,1},x] + 13312*HPL[{1,1,0,1,0,1},x] + 
        143360*HPL[{1,1,0,1,1,1},x] + 7168*HPL[{1,1,1,0,0,1},x] + 
        122880*HPL[{1,1,1,0,1,1},x] + 81920*HPL[{1,1,1,1,0,1},
          x] + 1474560*HPL[{1,1,1,1,1,1},x])*zeta[3])/128 + 
     ((-1385 + 230*HPL[{1},x] - 414*HPL[{0,1},x] + 128*HPL[{1,1},x] + 
        168*HPL[{0,0,1},x] - 552*HPL[{0,1,1},x] - 
        64*HPL[{0,0,1,1},x] - 32*HPL[{0,1,0,1},x] + 
        2208*HPL[{0,1,1,1},x] - 32*HPL[{1,0,0,1},x] + 
        2208*HPL[{1,0,1,1},x] + 1472*HPL[{1,1,0,1},x] + 
        20224*HPL[{1,1,1,1},x])*zeta[2]*zeta[3])/16 - 
     ((31 - 256*HPL[{1},x] - 312*HPL[{0,1},x] - 448*HPL[{0,0,1},x] + 
        416*HPL[{0,1,1},x] + 416*HPL[{1,0,1},x] + 
        1408*HPL[{1,1,1},x])*zeta[3]^2)/32 + 8*(-3 + 4*HPL[{1},x])*
      zeta[2]*zeta[3]^2 + ((-55741 - 21544*HPL[{1},x] + 
        3724*HPL[{0,1},x] - 23184*HPL[{1,1},x] + 
        25696*HPL[{0,0,1},x] - 1896*HPL[{0,1,1},x] + 
        3584*HPL[{1,0,1},x] + 17408*HPL[{1,1,1},x] - 
        36288*HPL[{0,0,0,1},x] + 7680*HPL[{0,0,1,1},x] - 
        13440*HPL[{0,1,0,1},x] - 9696*HPL[{0,1,1,1},x] + 
        162304*HPL[{0,0,0,0,1},x] + 94464*HPL[{0,0,0,1,1},x] + 
        63744*HPL[{0,0,1,0,1},x] + 296960*HPL[{0,0,1,1,1},x] + 
        48384*HPL[{0,1,0,0,1},x] + 225280*HPL[{0,1,0,1,1},x] + 
        135680*HPL[{0,1,1,0,1},x] + 90496*HPL[{0,1,1,1,1},x] + 
        48384*HPL[{1,0,0,0,1},x] + 225280*HPL[{1,0,0,1,1},x] + 
        135680*HPL[{1,0,1,0,1},x] + 90496*HPL[{1,0,1,1,1},x] + 
        117760*HPL[{1,1,0,0,1},x] + 77568*HPL[{1,1,0,1,1},x] + 
        51712*HPL[{1,1,1,0,1},x] - 3147776*HPL[{1,1,1,1,1},x])*
       zeta[4])/256 + ((-2729 + 5152*HPL[{1,1},x])*zeta[3]*zeta[4])/32 + 
     Log[-x]^4*(6659/1536 + (1157*HPL[{1},x])/768 + (731*HPL[{0,1},x])/
        384 + (269*HPL[{1,1},x])/192 + (15*HPL[{0,0,1},x])/64 + 
       (45*HPL[{0,1,1},x])/64 - HPL[{0,0,0,1},x]/16 + 
       (17*HPL[{0,0,1,1},x])/16 + (3*HPL[{0,1,0,1},x])/4 + 
       (15*HPL[{0,1,1,1},x])/16 - HPL[{0,0,0,0,1},x]/4 + 
       HPL[{0,0,0,1,1},x]/12 + HPL[{0,0,1,0,1},x]/12 + 
       (5*HPL[{0,0,1,1,1},x])/3 + HPL[{0,1,0,0,1},x]/12 + 
       HPL[{0,1,0,1,1},x]/4 - HPL[{0,1,1,0,1},x]/6 - 
       (35*HPL[{0,1,1,1,1},x])/4 + HPL[{1,0,0,0,1},x]/12 + 
       HPL[{1,0,0,1,1},x]/4 - HPL[{1,0,1,0,1},x]/6 - 
       (35*HPL[{1,0,1,1,1},x])/4 + (5*HPL[{1,1,0,0,1},x])/6 - 
       (15*HPL[{1,1,0,1,1},x])/2 - 5*HPL[{1,1,1,0,1},x] - 
       (140*HPL[{1,1,1,1,1},x])/3 - 
       ((-453 - 168*HPL[{0,1},x] - 32*HPL[{0,0,1},x] + 
          224*HPL[{0,1,1},x] + 224*HPL[{1,0,1},x] + 
          1920*HPL[{1,1,1},x])*zeta[2])/384 - 
       ((-9 + 32*HPL[{1,1},x])*zeta[3])/6 - 
       (37*(-3 + 4*HPL[{1},x])*zeta[4])/192) + 
     ((-4345 + 1382*HPL[{1},x] - 270*HPL[{0,1},x] + 512*HPL[{1,1},x] + 
        360*HPL[{0,0,1},x] - 360*HPL[{0,1,1},x] + 
        960*HPL[{0,0,1,1},x] + 480*HPL[{0,1,0,1},x] + 
        1440*HPL[{0,1,1,1},x] + 480*HPL[{1,0,0,1},x] + 
        1440*HPL[{1,0,1,1},x] + 960*HPL[{1,1,0,1},x] + 
        27904*HPL[{1,1,1,1},x])*zeta[5])/16 + 
     ((-769 + 1312*HPL[{1,1},x])*zeta[2]*zeta[5])/8 + 
     58*(-3 + 4*HPL[{1},x])*zeta[3]*zeta[5] + 
     Log[-x]^3*(-117/128 + (2833*HPL[{1},x])/96 + (23*HPL[{0,1},x])/4 + 
       (651*HPL[{1,1},x])/32 - 3*HPL[{0,0,1},x] + 
       (241*HPL[{0,1,1},x])/32 - (5*HPL[{1,0,1},x])/3 + 
       (71*HPL[{1,1,1},x])/2 - (3*HPL[{0,0,0,1},x])/16 + 
       (39*HPL[{0,0,1,1},x])/8 + (9*HPL[{0,1,0,1},x])/2 - 
       (113*HPL[{0,1,1,1},x])/16 - (40*HPL[{1,0,1,1},x])/3 - 
       (20*HPL[{1,1,0,1},x])/3 - (80*HPL[{1,1,1,1},x])/3 + 
       3*HPL[{0,0,0,0,1},x] - HPL[{0,0,0,1,1},x]/4 + 
       (37*HPL[{0,0,1,1,1},x])/2 + 12*HPL[{0,1,0,1,1},x] + 
       6*HPL[{0,1,1,0,1},x] + (69*HPL[{0,1,1,1,1},x])/4 + 
       8*HPL[{0,0,0,0,1,1},x] + 4*HPL[{0,0,0,1,0,1},x] + 
       HPL[{0,0,0,1,1,1},x] + 4*HPL[{0,0,1,0,0,1},x] + 
       HPL[{0,0,1,0,1,1},x] + (2*HPL[{0,0,1,1,0,1},x])/3 + 
       (16*HPL[{0,0,1,1,1,1},x])/3 + 4*HPL[{0,1,0,0,0,1},x] + 
       HPL[{0,1,0,0,1,1},x] + (2*HPL[{0,1,0,1,0,1},x])/3 - 
       (58*HPL[{0,1,0,1,1,1},x])/3 + (2*HPL[{0,1,1,0,0,1},x])/3 - 
       28*HPL[{0,1,1,0,1,1},x] - (64*HPL[{0,1,1,1,0,1},x])/3 - 
       345*HPL[{0,1,1,1,1,1},x] + 4*HPL[{1,0,0,0,0,1},x] + 
       HPL[{1,0,0,0,1,1},x] + (2*HPL[{1,0,0,1,0,1},x])/3 - 
       (58*HPL[{1,0,0,1,1,1},x])/3 + (2*HPL[{1,0,1,0,0,1},x])/3 - 
       28*HPL[{1,0,1,0,1,1},x] - (64*HPL[{1,0,1,1,0,1},x])/3 - 
       345*HPL[{1,0,1,1,1,1},x] + (2*HPL[{1,1,0,0,0,1},x])/3 - 
       12*HPL[{1,1,0,0,1,1},x] - (40*HPL[{1,1,0,1,0,1},x])/3 - 
       322*HPL[{1,1,0,1,1,1},x] + (8*HPL[{1,1,1,0,0,1},x])/3 - 
       276*HPL[{1,1,1,0,1,1},x] - 184*HPL[{1,1,1,1,0,1},x] - 
       (6400*HPL[{1,1,1,1,1,1},x])/3 - 
       ((-2705 - 1812*HPL[{1},x] - 1872*HPL[{0,1},x] + 
          1280*HPL[{1,1},x] - 528*HPL[{0,0,1},x] - 
          2496*HPL[{0,1,1},x] - 1408*HPL[{0,0,1,1},x] - 
          704*HPL[{0,1,0,1},x] + 9984*HPL[{0,1,1,1},x] - 
          704*HPL[{1,0,0,1},x] + 9984*HPL[{1,0,1,1},x] + 
          6656*HPL[{1,1,0,1},x] + 71168*HPL[{1,1,1,1},x])*zeta[2])/
        192 - ((-1081 + 384*HPL[{1},x] + 120*HPL[{0,1},x] - 
          32*HPL[{0,0,1},x] - 160*HPL[{0,1,1},x] - 
          160*HPL[{1,0,1},x] + 3456*HPL[{1,1,1},x])*zeta[3])/96 - 
       (43*(-3 + 4*HPL[{1},x])*zeta[2]*zeta[3])/12 - 
       (77*(-9 + 32*HPL[{1,1},x])*zeta[4])/32 - 
       (61*(-3 + 4*HPL[{1},x])*zeta[5])/12) - 
     ((7812 - 6656*HPL[{1},x] + 2763*HPL[{0,1},x] - 
        27624*HPL[{0,0,1},x] - 3684*HPL[{0,1,1},x] - 
        3684*HPL[{1,0,1},x] + 33440*HPL[{1,1,1},x])*zeta[6])/32 + 
     Log[-x]^2*(88251/256 + (197*HPL[{1},x])/16 - (2079*HPL[{0,1},x])/64 + 
       (2357*HPL[{1,1},x])/32 + (173*HPL[{0,0,1},x])/32 - 
       (1045*HPL[{0,1,1},x])/32 - 32*HPL[{1,0,1},x] - 
       (1711*HPL[{1,1,1},x])/64 - (511*HPL[{0,0,0,1},x])/32 + 
       (1227*HPL[{0,0,1,1},x])/32 + (119*HPL[{0,1,0,1},x])/4 - 
       (297*HPL[{0,1,1,1},x])/4 + (73*HPL[{1,0,0,1},x])/4 - 
       78*HPL[{1,0,1,1},x] - 40*HPL[{1,1,0,1},x] + 
       (255*HPL[{1,1,1,1},x])/16 + (55*HPL[{0,0,0,0,1},x])/8 - 
       (267*HPL[{0,0,0,1,1},x])/16 - 12*HPL[{0,0,1,0,1},x] + 
       (1753*HPL[{0,0,1,1,1},x])/16 - 4*HPL[{0,1,0,0,1},x] + 
       82*HPL[{0,1,0,1,1},x] + 39*HPL[{0,1,1,0,1},x] - 
       (373*HPL[{0,1,1,1,1},x])/4 + 28*HPL[{1,0,0,1,1},x] + 
       12*HPL[{1,0,1,0,1},x] - 128*HPL[{1,0,1,1,1},x] + 
       12*HPL[{1,1,0,0,1},x] - 84*HPL[{1,1,0,1,1},x] - 
       48*HPL[{1,1,1,0,1},x] - 576*HPL[{1,1,1,1,1},x] - 
       (15*HPL[{0,0,0,0,0,1},x])/2 - (9*HPL[{0,0,0,0,1,1},x])/2 - 
       3*HPL[{0,0,0,1,0,1},x] + (39*HPL[{0,0,0,1,1,1},x])/4 - 
       3*HPL[{0,0,1,0,0,1},x] + 24*HPL[{0,0,1,0,1,1},x] + 
       24*HPL[{0,0,1,1,0,1},x] + (915*HPL[{0,0,1,1,1,1},x])/4 - 
       3*HPL[{0,1,0,0,0,1},x] + 24*HPL[{0,1,0,0,1,1},x] + 
       24*HPL[{0,1,0,1,0,1},x] + 144*HPL[{0,1,0,1,1,1},x] + 
       72*HPL[{0,1,1,0,1,1},x] + 36*HPL[{0,1,1,1,0,1},x] + 
       129*HPL[{0,1,1,1,1,1},x] + 75*HPL[{0,0,0,0,0,0,1},x] + 
       10*HPL[{0,0,0,0,0,1,1},x] + 10*HPL[{0,0,0,0,1,0,1},x] - 
       8*HPL[{0,0,0,0,1,1,1},x] + 10*HPL[{0,0,0,1,0,0,1},x] - 
       2*HPL[{0,0,0,1,0,1,1},x] - 91*HPL[{0,0,0,1,1,1,1},x] + 
       10*HPL[{0,0,1,0,0,0,1},x] - 2*HPL[{0,0,1,0,0,1,1},x] - 
       91*HPL[{0,0,1,0,1,1,1},x] - 4*HPL[{0,0,1,1,0,0,1},x] - 
       78*HPL[{0,0,1,1,0,1,1},x] - 52*HPL[{0,0,1,1,1,0,1},x] - 
       496*HPL[{0,0,1,1,1,1,1},x] + 10*HPL[{0,1,0,0,0,0,1},x] - 
       2*HPL[{0,1,0,0,0,1,1},x] - 91*HPL[{0,1,0,0,1,1,1},x] - 
       110*HPL[{0,1,0,1,0,1,1},x] - 84*HPL[{0,1,0,1,1,0,1},x] - 
       801*HPL[{0,1,0,1,1,1,1},x] - 110*HPL[{0,1,1,0,0,1,1},
         x] - 84*HPL[{0,1,1,0,1,0,1},x] - 
       914*HPL[{0,1,1,0,1,1,1},x] - 52*HPL[{0,1,1,1,0,0,1},x] - 
       852*HPL[{0,1,1,1,0,1,1},x] - 584*HPL[{0,1,1,1,1,0,1},
         x] - 5332*HPL[{0,1,1,1,1,1,1},x] + 
       10*HPL[{1,0,0,0,0,0,1},x] - 2*HPL[{1,0,0,0,0,1,1},x] - 
       91*HPL[{1,0,0,0,1,1,1},x] - 110*HPL[{1,0,0,1,0,1,1},x] - 
       84*HPL[{1,0,0,1,1,0,1},x] - 801*HPL[{1,0,0,1,1,1,1},x] - 
       110*HPL[{1,0,1,0,0,1,1},x] - 84*HPL[{1,0,1,0,1,0,1},x] - 
       914*HPL[{1,0,1,0,1,1,1},x] - 52*HPL[{1,0,1,1,0,0,1},x] - 
       852*HPL[{1,0,1,1,0,1,1},x] - 584*HPL[{1,0,1,1,1,0,1},
         x] - 5332*HPL[{1,0,1,1,1,1,1},x] - 
       4*HPL[{1,1,0,0,0,0,1},x] - 78*HPL[{1,1,0,0,0,1,1},x] - 
       52*HPL[{1,1,0,0,1,0,1},x] - 722*HPL[{1,1,0,0,1,1,1},x] - 
       52*HPL[{1,1,0,1,0,0,1},x] - 756*HPL[{1,1,0,1,0,1,1},x] - 
       536*HPL[{1,1,0,1,1,0,1},x] - 5160*HPL[{1,1,0,1,1,1,1},
         x] - 52*HPL[{1,1,1,0,0,0,1},x] - 
       564*HPL[{1,1,1,0,0,1,1},x] - 440*HPL[{1,1,1,0,1,0,1},
         x] - 4816*HPL[{1,1,1,0,1,1,1},x] - 
       248*HPL[{1,1,1,1,0,0,1},x] - 4128*HPL[{1,1,1,1,0,1,1},
         x] - 2752*HPL[{1,1,1,1,1,0,1},x] - 
       34560*HPL[{1,1,1,1,1,1,1},x] - 
       ((-26393 - 432*HPL[{1},x] - 2888*HPL[{0,1},x] - 
          4576*HPL[{1,1},x] + 1664*HPL[{0,0,1},x] - 
          6048*HPL[{0,1,1},x] + 1536*HPL[{1,0,1},x] + 
          10240*HPL[{1,1,1},x] - 672*HPL[{0,0,0,1},x] - 
          1152*HPL[{0,0,1,1},x] - 2688*HPL[{0,1,0,1},x] - 
          11136*HPL[{0,1,1,1},x] - 2432*HPL[{0,0,0,0,1},x] + 
          896*HPL[{0,0,0,1,1},x] + 896*HPL[{0,0,1,0,1},x] + 
          8192*HPL[{0,0,1,1,1},x] + 896*HPL[{0,1,0,0,1},x] + 
          9728*HPL[{0,1,0,1,1},x] + 7680*HPL[{0,1,1,0,1},x] + 
          103936*HPL[{0,1,1,1,1},x] + 896*HPL[{1,0,0,0,1},x] + 
          9728*HPL[{1,0,0,1,1},x] + 7680*HPL[{1,0,1,0,1},x] + 
          103936*HPL[{1,0,1,1,1},x] + 4096*HPL[{1,1,0,0,1},x] + 
          89088*HPL[{1,1,0,1,1},x] + 59392*HPL[{1,1,1,0,1},x] + 
          743424*HPL[{1,1,1,1,1},x])*zeta[2])/128 - 
       ((2551 - 444*HPL[{1},x] - 72*HPL[{0,1},x] + 1024*HPL[{1,1},x] + 
          144*HPL[{0,0,1},x] - 96*HPL[{0,1,1},x] + 
          384*HPL[{0,0,1,1},x] + 192*HPL[{0,1,0,1},x] + 
          384*HPL[{0,1,1,1},x] + 192*HPL[{1,0,0,1},x] + 
          384*HPL[{1,0,1,1},x] + 256*HPL[{1,1,0,1},x] + 
          4608*HPL[{1,1,1,1},x])*zeta[3])/64 - 8*(-1 + 8*HPL[{1,1},x])*
        zeta[2]*zeta[3] - (3*(-3 + 4*HPL[{1},x])*zeta[3]^2)/8 - 
       ((-46629 + 3200*HPL[{1},x] - 14520*HPL[{0,1},x] - 
          2944*HPL[{0,0,1},x] + 19360*HPL[{0,1,1},x] + 
          19360*HPL[{1,0,1},x] + 228224*HPL[{1,1,1},x])*zeta[4])/128 - 
       ((47 + 544*HPL[{1,1},x])*zeta[5])/8 - 
       (1665*(-3 + 4*HPL[{1},x])*zeta[6])/32) + 
     (75*(-37 + 32*HPL[{1,1},x])*zeta[7])/8 + 
     Log[-x]*(-127337/256 - (90279*HPL[{1},x])/256 - (6045*HPL[{0,1},x])/
        32 - (83341*HPL[{1,1},x])/128 + (73*HPL[{0,0,1},x])/4 - 
       (7999*HPL[{0,1,1},x])/32 - (1973*HPL[{1,0,1},x])/16 - 
       (9745*HPL[{1,1,1},x])/16 - (1689*HPL[{0,0,0,1},x])/32 + 
       (1075*HPL[{0,0,1,1},x])/32 + (123*HPL[{0,1,0,1},x])/8 - 
       (12689*HPL[{0,1,1,1},x])/32 + (71*HPL[{1,0,0,1},x])/8 - 
       (2353*HPL[{1,0,1,1},x])/8 - (1389*HPL[{1,1,0,1},x])/8 - 
       (5253*HPL[{1,1,1,1},x])/4 + 89*HPL[{0,0,0,0,1},x] - 
       (3491*HPL[{0,0,0,1,1},x])/16 - (429*HPL[{0,0,1,0,1},x])/4 + 
       (1985*HPL[{0,0,1,1,1},x])/8 - (265*HPL[{0,1,0,0,1},x])/4 + 
       (291*HPL[{0,1,0,1,1},x])/2 + (77*HPL[{0,1,1,0,1},x])/2 - 
       (4909*HPL[{0,1,1,1,1},x])/8 - (109*HPL[{1,0,0,0,1},x])/4 + 
       (191*HPL[{1,0,0,1,1},x])/2 + (45*HPL[{1,0,1,0,1},x])/2 - 
       (927*HPL[{1,0,1,1,1},x])/2 + (55*HPL[{1,1,0,0,1},x])/2 - 
       (595*HPL[{1,1,0,1,1},x])/2 - (339*HPL[{1,1,1,0,1},x])/2 - 
       1465*HPL[{1,1,1,1,1},x] + (135*HPL[{0,0,0,0,0,1},x])/2 + 
       66*HPL[{0,0,0,0,1,1},x] + (129*HPL[{0,0,0,1,0,1},x])/2 - 
       (2547*HPL[{0,0,0,1,1,1},x])/8 + (37*HPL[{0,0,1,0,0,1},x])/
        2 - (407*HPL[{0,0,1,0,1,1},x])/2 - 
       (155*HPL[{0,0,1,1,0,1},x])/2 + 570*HPL[{0,0,1,1,1,1},x] - 
       (9*HPL[{0,1,0,0,0,1},x])/2 - (251*HPL[{0,1,0,0,1,1},x])/
        2 - (103*HPL[{0,1,0,1,0,1},x])/2 + 
       300*HPL[{0,1,0,1,1,1},x] - (139*HPL[{0,1,1,0,0,1},x])/2 + 
       76*HPL[{0,1,1,0,1,1},x] - 12*HPL[{0,1,1,1,0,1},x] - 
       (875*HPL[{0,1,1,1,1,1},x])/2 - 96*HPL[{1,0,0,0,1,1},x] - 
       48*HPL[{1,0,0,1,0,1},x] + 48*HPL[{1,0,0,1,1,1},x] - 
       48*HPL[{1,0,1,0,0,1},x] - 32*HPL[{1,0,1,0,1,1},x] - 
       48*HPL[{1,0,1,1,0,1},x] - 480*HPL[{1,0,1,1,1,1},x] - 
       48*HPL[{1,1,0,0,0,1},x] - 32*HPL[{1,1,0,0,1,1},x] - 
       48*HPL[{1,1,0,1,0,1},x] - 384*HPL[{1,1,0,1,1,1},x] - 
       48*HPL[{1,1,1,0,0,1},x] - 304*HPL[{1,1,1,0,1,1},x] - 
       192*HPL[{1,1,1,1,0,1},x] - 3840*HPL[{1,1,1,1,1,1},x] - 
       150*HPL[{0,0,0,0,0,0,1},x] - 33*HPL[{0,0,0,0,1,0,1},x] - 
       360*HPL[{0,0,0,0,1,1,1},x] - 9*HPL[{0,0,0,1,0,0,1},x] - 
       246*HPL[{0,0,0,1,0,1,1},x] - 150*HPL[{0,0,0,1,1,0,1},
         x] - (849*HPL[{0,0,0,1,1,1,1},x])/2 - 
       3*HPL[{0,0,1,0,0,0,1},x] - 210*HPL[{0,0,1,0,0,1,1},x] - 
       126*HPL[{0,0,1,0,1,0,1},x] - 186*HPL[{0,0,1,0,1,1,1},
         x] - 66*HPL[{0,0,1,1,0,0,1},x] - 
       18*HPL[{0,0,1,1,0,1,1},x] + 30*HPL[{0,0,1,1,1,0,1},x] + 
       1272*HPL[{0,0,1,1,1,1,1},x] - 3*HPL[{0,1,0,0,0,0,1},x] - 
       138*HPL[{0,1,0,0,0,1,1},x] - 78*HPL[{0,1,0,0,1,0,1},x] - 
       18*HPL[{0,1,0,0,1,1,1},x] - 42*HPL[{0,1,0,1,0,0,1},x] + 
       30*HPL[{0,1,0,1,0,1,1},x] + 30*HPL[{0,1,0,1,1,0,1},x] + 
       720*HPL[{0,1,0,1,1,1,1},x] - 6*HPL[{0,1,1,0,0,0,1},x] - 
       18*HPL[{0,1,1,0,0,1,1},x] + 6*HPL[{0,1,1,0,1,0,1},x] + 
       336*HPL[{0,1,1,0,1,1,1},x] - 18*HPL[{0,1,1,1,0,0,1},x] + 
       144*HPL[{0,1,1,1,0,1,1},x] + 48*HPL[{0,1,1,1,1,0,1},x] + 
       270*HPL[{0,1,1,1,1,1,1},x] + 560*HPL[{0,0,0,0,0,0,1,1},
         x] + 280*HPL[{0,0,0,0,0,1,0,1},x] - 
       300*HPL[{0,0,0,0,0,1,1,1},x] + 
       24*HPL[{0,0,0,0,1,0,0,1},x] - 
       236*HPL[{0,0,0,0,1,0,1,1},x] - 
       136*HPL[{0,0,0,0,1,1,0,1},x] - 
       2304*HPL[{0,0,0,0,1,1,1,1},x] - 
       104*HPL[{0,0,0,1,0,0,0,1},x] - 
       212*HPL[{0,0,0,1,0,0,1,1},x] - 
       144*HPL[{0,0,0,1,0,1,0,1},x] - 
       1848*HPL[{0,0,0,1,0,1,1,1},x] - 
       192*HPL[{0,0,0,1,1,0,0,1},x] - 
       1456*HPL[{0,0,0,1,1,0,1,1},x] - 
       912*HPL[{0,0,0,1,1,1,0,1},x] - 
       1950*HPL[{0,0,0,1,1,1,1,1},x] - 
       168*HPL[{0,0,1,0,0,0,0,1},x] - 
       204*HPL[{0,0,1,0,0,0,1,1},x] - 
       152*HPL[{0,0,1,0,0,1,0,1},x] - 
       1704*HPL[{0,0,1,0,0,1,1,1},x] - 
       200*HPL[{0,0,1,0,1,0,0,1},x] - 
       1280*HPL[{0,0,1,0,1,0,1,1},x] - 
       768*HPL[{0,0,1,0,1,1,0,1},x] - 
       1486*HPL[{0,0,1,0,1,1,1,1},x] - 
       224*HPL[{0,0,1,1,0,0,0,1},x] - 
       1248*HPL[{0,0,1,1,0,0,1,1},x] - 
       720*HPL[{0,0,1,1,0,1,0,1},x] - 
       1164*HPL[{0,0,1,1,0,1,1,1},x] - 
       720*HPL[{0,0,1,1,1,0,0,1},x] - 
       904*HPL[{0,0,1,1,1,0,1,1},x] - 
       576*HPL[{0,0,1,1,1,1,0,1},x] - 
       1152*HPL[{0,0,1,1,1,1,1,1},x] - 
       200*HPL[{0,1,0,0,0,0,0,1},x] - 
       200*HPL[{0,1,0,0,0,0,1,1},x] - 
       156*HPL[{0,1,0,0,0,1,0,1},x] - 
       1632*HPL[{0,1,0,0,0,1,1,1},x] - 
       204*HPL[{0,1,0,0,1,0,0,1},x] - 
       1192*HPL[{0,1,0,0,1,0,1,1},x] - 
       696*HPL[{0,1,0,0,1,1,0,1},x] - 
       1254*HPL[{0,1,0,0,1,1,1,1},x] - 
       228*HPL[{0,1,0,1,0,0,0,1},x] - 
       1080*HPL[{0,1,0,1,0,0,1,1},x] - 
       632*HPL[{0,1,0,1,0,1,0,1},x] - 
       1156*HPL[{0,1,0,1,0,1,1,1},x] - 
       616*HPL[{0,1,0,1,1,0,0,1},x] - 
       992*HPL[{0,1,0,1,1,0,1,1},x] - 
       664*HPL[{0,1,0,1,1,1,0,1},x] - 
       2976*HPL[{0,1,0,1,1,1,1,1},x] - 
       236*HPL[{0,1,1,0,0,0,0,1},x] - 
       1096*HPL[{0,1,1,0,0,0,1,1},x] - 
       648*HPL[{0,1,1,0,0,1,0,1},x] - 
       1172*HPL[{0,1,1,0,0,1,1,1},x] - 
       568*HPL[{0,1,1,0,1,0,0,1},x] - 
       1040*HPL[{0,1,1,0,1,0,1,1},x] - 
       712*HPL[{0,1,1,0,1,1,0,1},x] - 
       3840*HPL[{0,1,1,0,1,1,1,1},x] - 
       552*HPL[{0,1,1,1,0,0,0,1},x] - 
       1008*HPL[{0,1,1,1,0,0,1,1},x] - 
       712*HPL[{0,1,1,1,0,1,0,1},x] - 
       4032*HPL[{0,1,1,1,0,1,1,1},x] - 
       680*HPL[{0,1,1,1,1,0,0,1},x] - 
       3648*HPL[{0,1,1,1,1,0,1,1},x] - 
       2496*HPL[{0,1,1,1,1,1,0,1},x] - 
       22680*HPL[{0,1,1,1,1,1,1,1},x] - 
       200*HPL[{1,0,0,0,0,0,0,1},x] - 
       200*HPL[{1,0,0,0,0,0,1,1},x] - 
       156*HPL[{1,0,0,0,0,1,0,1},x] - 
       1632*HPL[{1,0,0,0,0,1,1,1},x] - 
       204*HPL[{1,0,0,0,1,0,0,1},x] - 
       1192*HPL[{1,0,0,0,1,0,1,1},x] - 
       696*HPL[{1,0,0,0,1,1,0,1},x] - 
       1254*HPL[{1,0,0,0,1,1,1,1},x] - 
       228*HPL[{1,0,0,1,0,0,0,1},x] - 
       1080*HPL[{1,0,0,1,0,0,1,1},x] - 
       632*HPL[{1,0,0,1,0,1,0,1},x] - 
       1156*HPL[{1,0,0,1,0,1,1,1},x] - 
       616*HPL[{1,0,0,1,1,0,0,1},x] - 
       992*HPL[{1,0,0,1,1,0,1,1},x] - 
       664*HPL[{1,0,0,1,1,1,0,1},x] - 
       2976*HPL[{1,0,0,1,1,1,1,1},x] - 
       236*HPL[{1,0,1,0,0,0,0,1},x] - 
       1096*HPL[{1,0,1,0,0,0,1,1},x] - 
       648*HPL[{1,0,1,0,0,1,0,1},x] - 
       1172*HPL[{1,0,1,0,0,1,1,1},x] - 
       568*HPL[{1,0,1,0,1,0,0,1},x] - 
       1040*HPL[{1,0,1,0,1,0,1,1},x] - 
       712*HPL[{1,0,1,0,1,1,0,1},x] - 
       3840*HPL[{1,0,1,0,1,1,1,1},x] - 
       552*HPL[{1,0,1,1,0,0,0,1},x] - 
       1008*HPL[{1,0,1,1,0,0,1,1},x] - 
       712*HPL[{1,0,1,1,0,1,0,1},x] - 
       4032*HPL[{1,0,1,1,0,1,1,1},x] - 
       680*HPL[{1,0,1,1,1,0,0,1},x] - 
       3648*HPL[{1,0,1,1,1,0,1,1},x] - 
       2496*HPL[{1,0,1,1,1,1,0,1},x] - 
       22680*HPL[{1,0,1,1,1,1,1,1},x] - 
       240*HPL[{1,1,0,0,0,0,0,1},x] - 
       1280*HPL[{1,1,0,0,0,0,1,1},x] - 
       752*HPL[{1,1,0,0,0,1,0,1},x] - 
       1196*HPL[{1,1,0,0,0,1,1,1},x] - 
       624*HPL[{1,1,0,0,1,0,0,1},x] - 
       1000*HPL[{1,1,0,0,1,0,1,1},x] - 
       672*HPL[{1,1,0,0,1,1,0,1},x] - 
       2880*HPL[{1,1,0,0,1,1,1,1},x] - 
       560*HPL[{1,1,0,1,0,0,0,1},x] - 
       1032*HPL[{1,1,0,1,0,0,1,1},x] - 
       704*HPL[{1,1,0,1,0,1,0,1},x] - 
       3584*HPL[{1,1,0,1,0,1,1,1},x] - 
       704*HPL[{1,1,0,1,1,0,0,1},x] - 
       3456*HPL[{1,1,0,1,1,0,1,1},x] - 
       2432*HPL[{1,1,0,1,1,1,0,1},x] - 
       22320*HPL[{1,1,0,1,1,1,1,1},x] - 
       576*HPL[{1,1,1,0,0,0,0,1},x] - 
       1080*HPL[{1,1,1,0,0,0,1,1},x] - 
       688*HPL[{1,1,1,0,0,1,0,1},x] - 
       2688*HPL[{1,1,1,0,0,1,1,1},x] - 
       752*HPL[{1,1,1,0,1,0,0,1},x] - 
       3072*HPL[{1,1,1,0,1,0,1,1},x] - 
       2304*HPL[{1,1,1,0,1,1,0,1},x] - 
       21600*HPL[{1,1,1,0,1,1,1,1},x] - 
       848*HPL[{1,1,1,1,0,0,0,1},x] - 
       2304*HPL[{1,1,1,1,0,0,1,1},x] - 
       2048*HPL[{1,1,1,1,0,1,0,1},x] - 
       20160*HPL[{1,1,1,1,0,1,1,1},x] - 
       1536*HPL[{1,1,1,1,1,0,0,1},x] - 
       17280*HPL[{1,1,1,1,1,0,1,1},x] - 
       11520*HPL[{1,1,1,1,1,1,0,1},x] - 
       215040*HPL[{1,1,1,1,1,1,1,1},x] - 
       ((26489 + 18136*HPL[{1},x] + 2316*HPL[{0,1},x] + 
          28660*HPL[{1,1},x] + 2520*HPL[{0,0,1},x] - 
          1832*HPL[{0,1,1},x] + 4800*HPL[{1,0,1},x] + 
          18960*HPL[{1,1,1},x] - 4176*HPL[{0,0,0,1},x] + 
          1872*HPL[{0,0,1,1},x] - 3456*HPL[{0,1,0,1},x] - 
          7056*HPL[{0,1,1,1},x] + 6144*HPL[{1,0,1,1},x] + 
          3072*HPL[{1,1,0,1},x] + 45056*HPL[{1,1,1,1},x] + 
          3456*HPL[{0,0,0,0,1},x] - 960*HPL[{0,0,0,1,1},x] + 
          2304*HPL[{0,0,1,0,1},x] - 12864*HPL[{0,0,1,1,1},x] + 
          768*HPL[{0,1,0,0,1},x] - 12288*HPL[{0,1,0,1,1},x] - 
          4608*HPL[{0,1,1,0,1},x] - 21696*HPL[{0,1,1,1,1},x] + 
          29696*HPL[{0,0,0,0,1,1},x] + 14848*HPL[{0,0,0,1,0,1},
            x] + 31488*HPL[{0,0,0,1,1,1},x] + 
          10752*HPL[{0,0,1,0,0,1},x] + 25344*HPL[{0,0,1,0,1,1},
            x] + 14848*HPL[{0,0,1,1,0,1},x] + 
          18432*HPL[{0,0,1,1,1,1},x] + 8704*HPL[{0,1,0,0,0,1},
            x] + 22272*HPL[{0,1,0,0,1,1},x] + 
          13824*HPL[{0,1,0,1,0,1},x] + 43776*HPL[{0,1,0,1,1,1},
            x] + 13824*HPL[{0,1,1,0,0,1},x] + 
          52736*HPL[{0,1,1,0,1,1},x] + 39936*HPL[{0,1,1,1,0,1},
            x] + 433920*HPL[{0,1,1,1,1,1},x] + 
          8704*HPL[{1,0,0,0,0,1},x] + 22272*HPL[{1,0,0,0,1,1},
            x] + 13824*HPL[{1,0,0,1,0,1},x] + 
          43776*HPL[{1,0,0,1,1,1},x] + 13824*HPL[{1,0,1,0,0,1},
            x] + 52736*HPL[{1,0,1,0,1,1},x] + 
          39936*HPL[{1,0,1,1,0,1},x] + 433920*HPL[{1,0,1,1,1,1},
            x] + 14848*HPL[{1,1,0,0,0,1},x] + 
          36352*HPL[{1,1,0,0,1,1},x] + 33792*HPL[{1,1,0,1,0,1},
            x] + 404992*HPL[{1,1,0,1,1,1},x] + 
          21504*HPL[{1,1,1,0,0,1},x] + 347136*HPL[{1,1,1,0,1,1},
            x] + 231424*HPL[{1,1,1,1,0,1},x] + 
          4096000*HPL[{1,1,1,1,1,1},x])*zeta[2])/128 - 
       ((-1561 + 1897*HPL[{1},x] + 542*HPL[{0,1},x] - 412*HPL[{1,1},x] + 
          420*HPL[{0,0,1},x] + 756*HPL[{0,1,1},x] - 
          864*HPL[{0,0,0,1},x] + 48*HPL[{0,0,1,1},x] + 
          1008*HPL[{0,1,1,1},x] + 1408*HPL[{0,0,0,0,1},x] + 
          2688*HPL[{0,0,0,1,1},x] + 1664*HPL[{0,0,1,0,1},x] + 
          256*HPL[{0,0,1,1,1},x] + 1152*HPL[{0,1,0,0,1},x] + 
          192*HPL[{0,1,0,1,1},x] + 128*HPL[{0,1,1,0,1},x] - 
          9408*HPL[{0,1,1,1,1},x] + 1152*HPL[{1,0,0,0,1},x] + 
          192*HPL[{1,0,0,1,1},x] + 128*HPL[{1,0,1,0,1},x] - 
          9408*HPL[{1,0,1,1,1},x] + 128*HPL[{1,1,0,0,1},x] - 
          8064*HPL[{1,1,0,1,1},x] - 5376*HPL[{1,1,1,0,1},x] - 
          69632*HPL[{1,1,1,1,1},x])*zeta[3])/32 + 
       ((-9 - 16*HPL[{1},x] - 60*HPL[{0,1},x] - 12*HPL[{0,0,1},x] + 
          80*HPL[{0,1,1},x] + 80*HPL[{1,0,1},x] + 
          320*HPL[{1,1,1},x])*zeta[2]*zeta[3])/2 - 
       ((99 + 160*HPL[{1,1},x])*zeta[3]^2)/8 - 
       ((20275 + 12208*HPL[{1},x] - 21132*HPL[{0,1},x] + 
          3584*HPL[{1,1},x] + 7968*HPL[{0,0,1},x] - 
          28176*HPL[{0,1,1},x] + 21248*HPL[{0,0,1,1},x] + 
          10624*HPL[{0,1,0,1},x] + 112704*HPL[{0,1,1,1},x] + 
          10624*HPL[{1,0,0,1},x] + 112704*HPL[{1,0,1,1},x] + 
          75136*HPL[{1,1,0,1},x] + 1164288*HPL[{1,1,1,1},x])*zeta[4])/
        128 - (161*(-3 + 4*HPL[{1},x])*zeta[3]*zeta[4])/8 + 
       ((229 - 256*HPL[{1},x] + 48*HPL[{0,1},x] - 240*HPL[{0,0,1},x] - 
          64*HPL[{0,1,1},x] - 64*HPL[{1,0,1},x] + 
          1152*HPL[{1,1,1},x])*zeta[5])/8 - 
       (41*(-3 + 4*HPL[{1},x])*zeta[2]*zeta[5])/2 - 
       (9*(2929 + 23264*HPL[{1,1},x])*zeta[6])/128 - 
       (75*(-3 + 4*HPL[{1},x])*zeta[7])/2) + 
     (133833*(-3 + 4*HPL[{1},x])*zeta[8])/128
  
RT4E[5,0] = (8611*HPL[{0,1},x])/128 + (22447*HPL[{0,0,1},x])/128 + 
     (46211*HPL[{0,1,1},x])/64 + (34329*HPL[{1,0,1},x])/64 + 
     (3571*HPL[{0,0,0,1},x])/64 + (10543*HPL[{0,0,1,1},x])/64 + 
     (6605*HPL[{0,1,0,1},x])/64 + (48243*HPL[{0,1,1,1},x])/32 + 
     (6605*HPL[{1,0,0,1},x])/64 + (36989*HPL[{1,0,1,1},x])/32 + 
     (21797*HPL[{1,1,0,1},x])/32 + (5631*HPL[{0,0,0,0,1},x])/32 + 
     (22535*HPL[{0,0,0,1,1},x])/32 + (13537*HPL[{0,0,1,0,1},x])/
      32 + (14679*HPL[{0,0,1,1,1},x])/32 + 
     (9851*HPL[{0,1,0,0,1},x])/32 + (6409*HPL[{0,1,0,1,1},x])/16 + 
     (4641*HPL[{0,1,1,0,1},x])/16 + (48669*HPL[{0,1,1,1,1},x])/16 + 
     (4433*HPL[{1,0,0,0,1},x])/16 + (6409*HPL[{1,0,0,1,1},x])/16 + 
     (4641*HPL[{1,0,1,0,1},x])/16 + (20993*HPL[{1,0,1,1,1},x])/8 + 
     (4641*HPL[{1,1,0,0,1},x])/16 + (16721*HPL[{1,1,0,1,1},x])/8 + 
     (10681*HPL[{1,1,1,0,1},x])/8 + (295*HPL[{0,0,0,0,0,1},x])/4 - 
     (339*HPL[{0,0,0,0,1,1},x])/4 - (475*HPL[{0,0,0,1,0,1},x])/
      16 + (2861*HPL[{0,0,0,1,1,1},x])/2 + 
     (645*HPL[{0,0,1,0,0,1},x])/16 + (8145*HPL[{0,0,1,0,1,1},x])/
      8 + (4401*HPL[{0,0,1,1,0,1},x])/8 + 
     (4045*HPL[{0,0,1,1,1,1},x])/4 + (1181*HPL[{0,1,0,0,0,1},x])/
      16 + (6633*HPL[{0,1,0,0,1,1},x])/8 + 
     (3761*HPL[{0,1,0,1,0,1},x])/8 + (1845*HPL[{0,1,0,1,1,1},x])/
      2 + (3449*HPL[{0,1,1,0,0,1},x])/8 + 
     (1645*HPL[{0,1,1,0,1,1},x])/2 + (1129*HPL[{0,1,1,1,0,1},x])/
      2 + (10447*HPL[{0,1,1,1,1,1},x])/2 + 
     (1177*HPL[{1,0,0,0,0,1},x])/16 + (5463*HPL[{1,0,0,0,1,1},x])/
      8 + (3175*HPL[{1,0,0,1,0,1},x])/8 + 
     (1845*HPL[{1,0,0,1,1,1},x])/2 + (2815*HPL[{1,0,1,0,0,1},x])/
      8 + (1645*HPL[{1,0,1,0,1,1},x])/2 + 
     (1129*HPL[{1,0,1,1,0,1},x])/2 + 4873*HPL[{1,0,1,1,1,1},x] + 
     (2487*HPL[{1,1,0,0,0,1},x])/8 + (1645*HPL[{1,1,0,0,1,1},x])/
      2 + (1129*HPL[{1,1,0,1,0,1},x])/2 + 
     4345*HPL[{1,1,0,1,1,1},x] + (1129*HPL[{1,1,1,0,0,1},x])/2 + 
     3617*HPL[{1,1,1,0,1,1},x] + 2373*HPL[{1,1,1,1,0,1},x] + 
     (575*HPL[{0,0,0,0,0,0,1},x])/4 + 
     (5205*HPL[{0,0,0,0,0,1,1},x])/2 + 
     (10691*HPL[{0,0,0,0,1,0,1},x])/8 + 
     (5633*HPL[{0,0,0,0,1,1,1},x])/8 + 
     (6611*HPL[{0,0,0,1,0,0,1},x])/8 + 
     (2903*HPL[{0,0,0,1,0,1,1},x])/4 + 
     (2063*HPL[{0,0,0,1,1,0,1},x])/4 + 
     (8567*HPL[{0,0,0,1,1,1,1},x])/4 + 
     (4639*HPL[{0,0,1,0,0,0,1},x])/8 + 
     (3023*HPL[{0,0,1,0,0,1,1},x])/4 + 
     (2015*HPL[{0,0,1,0,1,0,1},x])/4 + 
     1872*HPL[{0,0,1,0,1,1,1},x] + 
     (1687*HPL[{0,0,1,1,0,0,1},x])/4 + 
     1544*HPL[{0,0,1,1,0,1,1},x] + 
     1008*HPL[{0,0,1,1,1,0,1},x] + 
     (5903*HPL[{0,0,1,1,1,1,1},x])/2 + 
     (3641*HPL[{0,1,0,0,0,0,1},x])/8 + 
     (2995*HPL[{0,1,0,0,0,1,1},x])/4 + 
     (1923*HPL[{0,1,0,0,1,0,1},x])/4 + 
     1762*HPL[{0,1,0,0,1,1,1},x] + 
     (1659*HPL[{0,1,0,1,0,0,1},x])/4 + 
     1466*HPL[{0,1,0,1,0,1,1},x] + 950*HPL[{0,1,0,1,1,0,1},x] + 
     2490*HPL[{0,1,0,1,1,1,1},x] + 
     (1507*HPL[{0,1,1,0,0,0,1},x])/4 + 
     1454*HPL[{0,1,1,0,0,1,1},x] + 918*HPL[{0,1,1,0,1,0,1},x] + 
     2186*HPL[{0,1,1,0,1,1,1},x] + 862*HPL[{0,1,1,1,0,0,1},x] + 
     1818*HPL[{0,1,1,1,0,1,1},x] + 
     1202*HPL[{0,1,1,1,1,0,1},x] + 
     6473*HPL[{0,1,1,1,1,1,1},x] + 430*HPL[{1,0,0,0,0,0,1},x] + 
     (2849*HPL[{1,0,0,0,0,1,1},x])/4 + 
     (1817*HPL[{1,0,0,0,1,0,1},x])/4 + 
     (3351*HPL[{1,0,0,0,1,1,1},x])/2 + 
     (1593*HPL[{1,0,0,1,0,0,1},x])/4 + 
     (2799*HPL[{1,0,0,1,0,1,1},x])/2 + 
     (1807*HPL[{1,0,0,1,1,0,1},x])/2 + 
     2490*HPL[{1,0,0,1,1,1,1},x] + 
     (1481*HPL[{1,0,1,0,0,0,1},x])/4 + 
     (2655*HPL[{1,0,1,0,0,1,1},x])/2 + 
     (1703*HPL[{1,0,1,0,1,0,1},x])/2 + 
     2186*HPL[{1,0,1,0,1,1,1},x] + 
     (1551*HPL[{1,0,1,1,0,0,1},x])/2 + 
     1818*HPL[{1,0,1,1,0,1,1},x] + 
     1202*HPL[{1,0,1,1,1,0,1},x] + 
     7748*HPL[{1,0,1,1,1,1,1},x] + 
     (1369*HPL[{1,1,0,0,0,0,1},x])/4 + 
     (2519*HPL[{1,1,0,0,0,1,1},x])/2 + 
     (1607*HPL[{1,1,0,0,1,0,1},x])/2 + 
     2186*HPL[{1,1,0,0,1,1,1},x] + 
     (1439*HPL[{1,1,0,1,0,0,1},x])/2 + 
     1818*HPL[{1,1,0,1,0,1,1},x] + 
     1202*HPL[{1,1,0,1,1,0,1},x] + 
     8100*HPL[{1,1,0,1,1,1,1},x] + 
     (1335*HPL[{1,1,1,0,0,0,1},x])/2 + 
     1818*HPL[{1,1,1,0,0,1,1},x] + 
     1202*HPL[{1,1,1,0,1,0,1},x] + 
     7844*HPL[{1,1,1,0,1,1,1},x] + 
     1202*HPL[{1,1,1,1,0,0,1},x] + 
     6852*HPL[{1,1,1,1,0,1,1},x] + 
     4628*HPL[{1,1,1,1,1,0,1},x] + 
     4375*HPL[{0,0,0,0,0,0,0,1},x] + 
     7970*HPL[{0,0,0,0,0,0,1,1},x] + 
     4375*HPL[{0,0,0,0,0,1,0,1},x] + 
     6780*HPL[{0,0,0,0,0,1,1,1},x] + 
     2551*HPL[{0,0,0,0,1,0,0,1},x] + 
     5557*HPL[{0,0,0,0,1,0,1,1},x] + 
     3477*HPL[{0,0,0,0,1,1,0,1},x] + 
     1203*HPL[{0,0,0,0,1,1,1,1},x] + 
     1615*HPL[{0,0,0,1,0,0,0,1},x] + 
     5125*HPL[{0,0,0,1,0,0,1,1},x] + 
     2997*HPL[{0,0,0,1,0,1,0,1},x] + 
     1542*HPL[{0,0,0,1,0,1,1,1},x] + 
     2077*HPL[{0,0,0,1,1,0,0,1},x] + 
     1486*HPL[{0,0,0,1,1,0,1,1},x] + 
     1038*HPL[{0,0,0,1,1,1,0,1},x] + 
     5242*HPL[{0,0,0,1,1,1,1,1},x] + 
     1131*HPL[{0,0,1,0,0,0,0,1},x] + 
     4937*HPL[{0,0,1,0,0,0,1,1},x] + 
     2777*HPL[{0,0,1,0,0,1,0,1},x] + 
     1686*HPL[{0,0,1,0,0,1,1,1},x] + 
     1865*HPL[{0,0,1,0,1,0,0,1},x] + 
     1582*HPL[{0,0,1,0,1,0,1,1},x] + 
     1086*HPL[{0,0,1,0,1,1,0,1},x] + 
     4568*HPL[{0,0,1,0,1,1,1,1},x] + 
     1417*HPL[{0,0,1,1,0,0,0,1},x] + 
     1502*HPL[{0,0,1,1,0,0,1,1},x] + 
     1022*HPL[{0,0,1,1,0,1,0,1},x] + 
     4040*HPL[{0,0,1,1,0,1,1,1},x] + 
     846*HPL[{0,0,1,1,1,0,0,1},x] + 
     3368*HPL[{0,0,1,1,1,0,1,1},x] + 
     2216*HPL[{0,0,1,1,1,1,0,1},x] + 
     6628*HPL[{0,0,1,1,1,1,1,1},x] + 
     880*HPL[{0,1,0,0,0,0,0,1},x] + 
     4887*HPL[{0,1,0,0,0,0,1,1},x] + 
     2687*HPL[{0,1,0,0,0,1,0,1},x] + 
     1678*HPL[{0,1,0,0,0,1,1,1},x] + 
     1759*HPL[{0,1,0,0,1,0,0,1},x] + 
     1574*HPL[{0,1,0,0,1,0,1,1},x] + 
     1078*HPL[{0,1,0,0,1,1,0,1},x] + 
     4280*HPL[{0,1,0,0,1,1,1,1},x] + 
     1295*HPL[{0,1,0,1,0,0,0,1},x] + 
     1558*HPL[{0,1,0,1,0,0,1,1},x] + 
     1030*HPL[{0,1,0,1,0,1,0,1},x] + 
     3784*HPL[{0,1,0,1,0,1,1,1},x] + 
     870*HPL[{0,1,0,1,1,0,0,1},x] + 
     3144*HPL[{0,1,0,1,1,0,1,1},x] + 
     2056*HPL[{0,1,0,1,1,1,0,1},x] + 
     5504*HPL[{0,1,0,1,1,1,1,1},x] + 
     1039*HPL[{0,1,1,0,0,0,0,1},x] + 
     1478*HPL[{0,1,1,0,0,0,1,1},x] + 
     966*HPL[{0,1,1,0,0,1,0,1},x] + 
     3848*HPL[{0,1,1,0,0,1,1,1},x] + 
     838*HPL[{0,1,1,0,1,0,0,1},x] + 
     3112*HPL[{0,1,1,0,1,0,1,1},x] + 
     1992*HPL[{0,1,1,0,1,1,0,1},x] + 
     4848*HPL[{0,1,1,0,1,1,1,1},x] + 
     742*HPL[{0,1,1,1,0,0,0,1},x] + 
     3176*HPL[{0,1,1,1,0,0,1,1},x] + 
     1960*HPL[{0,1,1,1,0,1,0,1},x] + 
     4304*HPL[{0,1,1,1,0,1,1,1},x] + 
     1928*HPL[{0,1,1,1,1,0,0,1},x] + 
     3600*HPL[{0,1,1,1,1,0,1,1},x] + 
     2384*HPL[{0,1,1,1,1,1,0,1},x] + 
     10200*HPL[{0,1,1,1,1,1,1,1},x] + 
     750*HPL[{1,0,0,0,0,0,0,1},x] + 
     4960*HPL[{1,0,0,0,0,0,1,1},x] + 
     2688*HPL[{1,0,0,0,0,1,0,1},x] + 
     1522*HPL[{1,0,0,0,0,1,1,1},x] + 
     1728*HPL[{1,0,0,0,1,0,0,1},x] + 
     1498*HPL[{1,0,0,0,1,0,1,1},x] + 
     1050*HPL[{1,0,0,0,1,1,0,1},x] + 
     4012*HPL[{1,0,0,0,1,1,1,1},x] + 
     1248*HPL[{1,0,0,1,0,0,0,1},x] + 
     1546*HPL[{1,0,0,1,0,0,1,1},x] + 
     1018*HPL[{1,0,0,1,0,1,0,1},x] + 
     3548*HPL[{1,0,0,1,0,1,1,1},x] + 
     842*HPL[{1,0,0,1,1,0,0,1},x] + 
     2940*HPL[{1,0,0,1,1,0,1,1},x] + 
     1916*HPL[{1,0,0,1,1,1,0,1},x] + 
     5504*HPL[{1,0,0,1,1,1,1,1},x] + 
     1000*HPL[{1,0,1,0,0,0,0,1},x] + 
     1546*HPL[{1,0,1,0,0,0,1,1},x] + 
     986*HPL[{1,0,1,0,0,1,0,1},x] + 
     3388*HPL[{1,0,1,0,0,1,1,1},x] + 
     842*HPL[{1,0,1,0,1,0,0,1},x] + 
     2844*HPL[{1,0,1,0,1,0,1,1},x] + 
     1852*HPL[{1,0,1,0,1,1,0,1},x] + 
     4848*HPL[{1,0,1,0,1,1,1,1},x] + 
     762*HPL[{1,0,1,1,0,0,0,1},x] + 
     2812*HPL[{1,0,1,1,0,0,1,1},x] + 
     1788*HPL[{1,0,1,1,0,1,0,1},x] + 
     4304*HPL[{1,0,1,1,0,1,1,1},x] + 
     1660*HPL[{1,0,1,1,1,0,0,1},x] + 
     3600*HPL[{1,0,1,1,1,0,1,1},x] + 
     2384*HPL[{1,0,1,1,1,1,0,1},x] + 
     14208*HPL[{1,0,1,1,1,1,1,1},x] + 
     880*HPL[{1,1,0,0,0,0,0,1},x] + 
     1482*HPL[{1,1,0,0,0,0,1,1},x] + 
     938*HPL[{1,1,0,0,0,1,0,1},x] + 
     3244*HPL[{1,1,0,0,0,1,1,1},x] + 
     810*HPL[{1,1,0,0,1,0,0,1},x] + 
     2732*HPL[{1,1,0,0,1,0,1,1},x] + 
     1772*HPL[{1,1,0,0,1,1,0,1},x] + 
     4848*HPL[{1,1,0,0,1,1,1,1},x] + 
     746*HPL[{1,1,0,1,0,0,0,1},x] + 
     2604*HPL[{1,1,0,1,0,0,1,1},x] + 
     1676*HPL[{1,1,0,1,0,1,0,1},x] + 
     4304*HPL[{1,1,0,1,0,1,1,1},x] + 
     1516*HPL[{1,1,0,1,1,0,0,1},x] + 
     3600*HPL[{1,1,0,1,1,0,1,1},x] + 
     2384*HPL[{1,1,0,1,1,1,0,1},x] + 
     15968*HPL[{1,1,0,1,1,1,1,1},x] + 
     682*HPL[{1,1,1,0,0,0,0,1},x] + 
     2476*HPL[{1,1,1,0,0,0,1,1},x] + 
     1580*HPL[{1,1,1,0,0,1,0,1},x] + 
     4304*HPL[{1,1,1,0,0,1,1,1},x] + 
     1420*HPL[{1,1,1,0,1,0,0,1},x] + 
     3600*HPL[{1,1,1,0,1,0,1,1},x] + 
     2384*HPL[{1,1,1,0,1,1,0,1},x] + 
     16416*HPL[{1,1,1,0,1,1,1,1},x] + 
     1324*HPL[{1,1,1,1,0,0,0,1},x] + 
     3600*HPL[{1,1,1,1,0,0,1,1},x] + 
     2384*HPL[{1,1,1,1,0,1,0,1},x] + 
     15776*HPL[{1,1,1,1,0,1,1,1},x] + 
     2384*HPL[{1,1,1,1,1,0,0,1},x] + 
     13728*HPL[{1,1,1,1,1,0,1,1},x] + 
     9248*HPL[{1,1,1,1,1,1,0,1},x] + 
     ((8611 + 68658*HPL[{1},x] + 10968*HPL[{0,1},x] + 
        87188*HPL[{1,1},x] + 21488*HPL[{0,0,1},x] + 
        31304*HPL[{0,1,1},x] + 26336*HPL[{1,0,1},x] + 
        170896*HPL[{1,1,1},x] + 96*HPL[{0,0,0,1},x] + 
        53040*HPL[{0,0,1,1},x] + 25888*HPL[{0,1,0,1},x] + 
        63456*HPL[{0,1,1,1},x] + 26656*HPL[{1,0,0,1},x] + 
        95808*HPL[{1,0,1,1},x] + 74048*HPL[{1,1,0,1},x] + 
        303744*HPL[{1,1,1,1},x] + 19936*HPL[{0,0,0,0,1},x] - 
        18368*HPL[{0,0,0,1,1},x] + 192*HPL[{0,0,1,0,1},x] + 
        95008*HPL[{0,0,1,1,1},x] + 4928*HPL[{0,1,0,0,1},x] + 
        62592*HPL[{0,1,0,1,1},x] + 41600*HPL[{0,1,1,0,1},x] + 
        114496*HPL[{0,1,1,1,1},x] + 4352*HPL[{1,0,0,0,1},x] + 
        67712*HPL[{1,0,0,1,1},x] + 44160*HPL[{1,0,1,0,1},x] + 
        184576*HPL[{1,0,1,1,1},x] + 45184*HPL[{1,1,0,0,1},x] + 
        182528*HPL[{1,1,0,1,1},x] + 132352*HPL[{1,1,1,0,1},x] + 
        592384*HPL[{1,1,1,1,1},x] - 117760*HPL[{0,0,0,0,0,1},x] - 
        52992*HPL[{0,0,0,0,1,1},x] - 26112*HPL[{0,0,0,1,0,1},x] - 
        35328*HPL[{0,0,0,1,1,1},x] - 5632*HPL[{0,0,1,0,0,1},x] - 
        30208*HPL[{0,0,1,0,1,1},x] - 17920*HPL[{0,0,1,1,0,1},x] + 
        190208*HPL[{0,0,1,1,1,1},x] + 4096*HPL[{0,1,0,0,0,1},x] - 
        31232*HPL[{0,1,0,0,1,1},x] - 14848*HPL[{0,1,0,1,0,1},x] + 
        138240*HPL[{0,1,0,1,1,1},x] + 3584*HPL[{0,1,1,0,0,1},x] + 
        107520*HPL[{0,1,1,0,1,1},x] + 70656*HPL[{0,1,1,1,0,1},
          x] + 124416*HPL[{0,1,1,1,1,1},x] + 
        9728*HPL[{1,0,0,0,0,1},x] - 30720*HPL[{1,0,0,0,1,1},x] - 
        10240*HPL[{1,0,0,1,0,1},x] + 154624*HPL[{1,0,0,1,1,1},
          x] + 2048*HPL[{1,0,1,0,0,1},x] + 
        123904*HPL[{1,0,1,0,1,1},x] + 82944*HPL[{1,0,1,1,0,1},
          x] + 321536*HPL[{1,0,1,1,1,1},x] + 
        6144*HPL[{1,1,0,0,0,1},x] + 132096*HPL[{1,1,0,0,1,1},x] + 
        87040*HPL[{1,1,0,1,0,1},x] + 387072*HPL[{1,1,0,1,1,1},
          x] + 87040*HPL[{1,1,1,0,0,1},x] + 
        370688*HPL[{1,1,1,0,1,1},x] + 264192*HPL[{1,1,1,1,0,1},
          x] + 1183744*HPL[{1,1,1,1,1,1},x])*zeta[2])/256 - 
     ((-22447 - 13210*HPL[{1},x] + 4*HPL[{0,1},x] - 37128*HPL[{1,1},x] + 
        1880*HPL[{0,0,1},x] + 48*HPL[{0,1,1},x] + 
        32*HPL[{1,0,1},x] - 72256*HPL[{1,1,1},x] + 
        4128*HPL[{0,0,0,1},x] - 2288*HPL[{0,0,1,1},x] - 
        1216*HPL[{0,1,0,1},x] - 8928*HPL[{0,1,1,1},x] + 
        64*HPL[{1,0,0,1},x] - 4480*HPL[{1,0,1,1},x] - 
        1920*HPL[{1,1,0,1},x] - 153856*HPL[{1,1,1,1},x] - 
        8960*HPL[{0,0,0,0,1},x] + 17152*HPL[{0,0,0,1,1},x] + 
        6400*HPL[{0,0,1,0,1},x] - 10368*HPL[{0,0,1,1,1},x] + 
        2816*HPL[{0,1,0,0,1},x] - 6656*HPL[{0,1,0,1,1},x] - 
        3584*HPL[{0,1,1,0,1},x] - 30976*HPL[{0,1,1,1,1},x] + 
        512*HPL[{1,0,0,0,1},x] - 512*HPL[{1,0,0,1,1},x] - 
        1536*HPL[{1,0,1,0,1},x] - 15360*HPL[{1,0,1,1,1},x] + 
        512*HPL[{1,1,0,0,1},x] - 7168*HPL[{1,1,0,1,1},x] - 
        3072*HPL[{1,1,1,0,1},x] - 305152*HPL[{1,1,1,1,1},x])*
       zeta[3])/128 + ((1569 + 2662*HPL[{1},x] + 412*HPL[{0,1},x] + 
        5528*HPL[{1,1},x] + 160*HPL[{0,0,1},x] + 
        1056*HPL[{0,1,1},x] + 256*HPL[{1,0,1},x] + 
        10688*HPL[{1,1,1},x])*zeta[2]*zeta[3])/32 - 
     ((-13 - 31*HPL[{1},x] + 164*HPL[{0,1},x] - 88*HPL[{1,1},x])*
       zeta[3]^2)/8 + 16*zeta[2]*zeta[3]^2 + 
     Log[-x]^4*(-4 - (8*HPL[{1},x])/3 - (293*HPL[{0,1},x])/128 - 
       (1867*HPL[{1,1},x])/384 - (5*HPL[{0,0,1},x])/192 - 
       (157*HPL[{0,1,1},x])/64 - (31*HPL[{1,0,1},x])/24 - 
       (715*HPL[{1,1,1},x])/96 + (7*HPL[{0,0,0,1},x])/24 + 
       HPL[{0,0,1,1},x]/24 - HPL[{0,1,0,1},x]/6 - 
       (145*HPL[{0,1,1,1},x])/24 + HPL[{1,0,0,1},x]/3 - 
       4*HPL[{1,0,1,1},x] - (7*HPL[{1,1,0,1},x])/3 - 
       (175*HPL[{1,1,1,1},x])/12 - 
       ((299 + 198*HPL[{1},x] + 72*HPL[{0,1},x] + 368*HPL[{1,1},x])*
         zeta[2])/192 - ((9 + 16*HPL[{1},x])*zeta[3])/6 - (37*zeta[4])/96) + 
     ((13771 + 50364*HPL[{1},x] - 2666*HPL[{0,1},x] + 
        86002*HPL[{1,1},x] + 23328*HPL[{0,0,1},x] - 
        11508*HPL[{0,1,1},x] + 11232*HPL[{1,0,1},x] + 
        166856*HPL[{1,1,1},x] - 69056*HPL[{0,0,0,1},x] + 
        30336*HPL[{0,0,1,1},x] + 12672*HPL[{0,1,0,1},x] - 
        13152*HPL[{0,1,1,1},x] + 15872*HPL[{1,0,0,1},x] + 
        19456*HPL[{1,0,1,1},x] + 20224*HPL[{1,1,0,1},x] + 
        332096*HPL[{1,1,1,1},x])*zeta[4])/128 + 
     ((1119 + 5152*HPL[{1},x])*zeta[3]*zeta[4])/32 + 
     Log[-x]^3*(-167/48 - (4105*HPL[{1},x])/64 - (175*HPL[{0,1},x])/24 - 
       (3641*HPL[{1,1},x])/32 + (29*HPL[{0,0,1},x])/6 - 
       (3059*HPL[{0,1,1},x])/96 - (223*HPL[{1,0,1},x])/12 - 
       (7091*HPL[{1,1,1},x])/32 - (113*HPL[{0,0,0,1},x])/48 - 
       (9*HPL[{0,0,1,1},x])/2 - (23*HPL[{0,1,0,1},x])/6 - 
       (2783*HPL[{0,1,1,1},x])/48 - (4*HPL[{1,0,0,1},x])/3 - 
       42*HPL[{1,0,1,1},x] - (79*HPL[{1,1,0,1},x])/3 - 
       (2163*HPL[{1,1,1,1},x])/8 + 3*HPL[{0,0,0,0,1},x] - 
       (47*HPL[{0,0,0,1,1},x])/6 - 4*HPL[{0,0,1,0,1},x] - 
       (52*HPL[{0,0,1,1,1},x])/3 - 4*HPL[{0,1,0,0,1},x] - 
       16*HPL[{0,1,0,1,1},x] - (32*HPL[{0,1,1,0,1},x])/3 - 
       (857*HPL[{0,1,1,1,1},x])/6 - 4*HPL[{1,0,0,0,1},x] - 
       8*HPL[{1,0,0,1,1},x] - (20*HPL[{1,0,1,0,1},x])/3 - 
       (320*HPL[{1,0,1,1,1},x])/3 - (8*HPL[{1,1,0,0,1},x])/3 - 
       80*HPL[{1,1,0,1,1},x] - (152*HPL[{1,1,1,0,1},x])/3 - 
       535*HPL[{1,1,1,1,1},x] - 
       ((903 + 2018*HPL[{1},x] + 534*HPL[{0,1},x] + 2824*HPL[{1,1},x] - 
          72*HPL[{0,0,1},x] + 1488*HPL[{0,1,1},x] + 
          896*HPL[{1,0,1},x] + 5440*HPL[{1,1,1},x])*zeta[2])/48 + 
       ((-619 + 50*HPL[{1},x] + 24*HPL[{0,1},x] + 80*HPL[{1,1},x])*
         zeta[3])/48 - (43*zeta[2]*zeta[3])/6 - 
       ((1847 + 3400*HPL[{1},x])*zeta[4])/96 - (61*zeta[5])/6) + 
     ((6021 + 2966*HPL[{1},x] - 484*HPL[{0,1},x] + 10328*HPL[{1,1},x] + 
        1440*HPL[{0,0,1},x] - 224*HPL[{0,1,1},x] + 
        256*HPL[{1,0,1},x] + 20416*HPL[{1,1,1},x])*zeta[5])/32 + 
     ((359 + 1312*HPL[{1},x])*zeta[2]*zeta[5])/8 + 116*zeta[3]*zeta[5] + 
     Log[-x]^2*(-362 - (18643*HPL[{1},x])/64 + (1577*HPL[{0,1},x])/64 - 
       (43559*HPL[{1,1},x])/64 - (1097*HPL[{0,0,1},x])/32 - 
       (515*HPL[{0,1,1},x])/32 - (175*HPL[{1,0,1},x])/8 - 
       (17425*HPL[{1,1,1},x])/16 + (337*HPL[{0,0,0,1},x])/32 - 
       (2505*HPL[{0,0,1,1},x])/32 - 46*HPL[{0,1,0,1},x] - 
       (1261*HPL[{0,1,1,1},x])/16 - 42*HPL[{1,0,0,1},x] - 
       69*HPL[{1,0,1,1},x] - (95*HPL[{1,1,0,1},x])/2 - 
       (16151*HPL[{1,1,1,1},x])/8 - (67*HPL[{0,0,0,0,1},x])/8 - 
       (327*HPL[{0,0,0,1,1},x])/16 - (27*HPL[{0,0,1,0,1},x])/2 - 
       (1885*HPL[{0,0,1,1,1},x])/16 - (27*HPL[{0,1,0,0,1},x])/2 - 
       102*HPL[{0,1,0,1,1},x] - 67*HPL[{0,1,1,0,1},x] - 
       (3361*HPL[{0,1,1,1,1},x])/8 - (27*HPL[{1,0,0,0,1},x])/2 - 
       72*HPL[{1,0,0,1,1},x] - 52*HPL[{1,0,1,0,1},x] - 
       288*HPL[{1,0,1,1,1},x] - 40*HPL[{1,1,0,0,1},x] - 
       204*HPL[{1,1,0,1,1},x] - 126*HPL[{1,1,1,0,1},x] - 
       (5591*HPL[{1,1,1,1,1},x])/2 - 70*HPL[{0,0,0,0,0,1},x] - 
       35*HPL[{0,0,0,0,1,1},x] - 22*HPL[{0,0,0,1,0,1},x] - 
       (81*HPL[{0,0,0,1,1,1},x])/2 - 22*HPL[{0,0,1,0,0,1},x] - 
       56*HPL[{0,0,1,0,1,1},x] - 44*HPL[{0,0,1,1,0,1},x] - 
       (651*HPL[{0,0,1,1,1,1},x])/2 - 22*HPL[{0,1,0,0,0,1},x] - 
       56*HPL[{0,1,0,0,1,1},x] - 44*HPL[{0,1,0,1,0,1},x] - 
       308*HPL[{0,1,0,1,1,1},x] - 24*HPL[{0,1,1,0,0,1},x] - 
       264*HPL[{0,1,1,0,1,1},x] - 176*HPL[{0,1,1,1,0,1},x] - 
       1135*HPL[{0,1,1,1,1,1},x] - 24*HPL[{1,0,0,0,0,1},x] - 
       40*HPL[{1,0,0,0,1,1},x] - 28*HPL[{1,0,0,1,0,1},x] - 
       212*HPL[{1,0,0,1,1,1},x] - 28*HPL[{1,0,1,0,0,1},x] - 
       184*HPL[{1,0,1,0,1,1},x] - 120*HPL[{1,0,1,1,0,1},x] - 
       744*HPL[{1,0,1,1,1,1},x] - 28*HPL[{1,1,0,0,0,1},x] - 
       136*HPL[{1,1,0,0,1,1},x] - 96*HPL[{1,1,0,1,0,1},x] - 
       528*HPL[{1,1,0,1,1,1},x] - 80*HPL[{1,1,1,0,0,1},x] - 
       384*HPL[{1,1,1,0,1,1},x] - 240*HPL[{1,1,1,1,0,1},x] - 
       5548*HPL[{1,1,1,1,1,1},x] - 
       ((12849 + 11762*HPL[{1},x] + 784*HPL[{0,1},x] + 
          24456*HPL[{1,1},x] + 1032*HPL[{0,0,1},x] + 
          4624*HPL[{0,1,1},x] + 2400*HPL[{1,0,1},x] + 
          32288*HPL[{1,1,1},x] + 1440*HPL[{0,0,0,1},x] + 
          3392*HPL[{0,0,1,1},x] + 2176*HPL[{0,1,0,1},x] + 
          11904*HPL[{0,1,1,1},x] + 1280*HPL[{1,0,0,1},x] + 
          7424*HPL[{1,0,1,1},x] + 4352*HPL[{1,1,0,1},x] + 
          62720*HPL[{1,1,1,1},x])*zeta[2])/64 + 
       ((1223 - 10*HPL[{1},x] + 88*HPL[{0,1},x] + 1240*HPL[{1,1},x] - 
          80*HPL[{0,0,1},x] - 64*HPL[{0,1,1},x] - 
          128*HPL[{1,0,1},x] + 2496*HPL[{1,1,1},x])*zeta[3])/32 + 
       ((-51 + 44*HPL[{1},x])*zeta[2]*zeta[3])/4 - (3*zeta[3]^2)/4 - 
       ((11256 + 8753*HPL[{1},x] + 3156*HPL[{0,1},x] + 
          16296*HPL[{1,1},x])*zeta[4])/32 + 
       ((-37 + 216*HPL[{1},x])*zeta[5])/8 - (1665*zeta[6])/16) - 
     ((-14161 - 131444*HPL[{1},x] + 206256*HPL[{0,1},x] - 
        255520*HPL[{1,1},x])*zeta[6])/256 + 
     Log[-x]*(163473/256 - (193955*HPL[{1},x])/256 + (5941*HPL[{0,1},x])/
        64 - (108901*HPL[{1,1},x])/128 - (5883*HPL[{0,0,1},x])/32 + 
       (13223*HPL[{0,1,1},x])/32 + (1899*HPL[{1,0,1},x])/8 - 
       (108915*HPL[{1,1,1},x])/64 + (1569*HPL[{0,0,0,1},x])/32 - 
       (1165*HPL[{0,0,1,1},x])/32 - HPL[{0,1,0,1},x] + 
       (27307*HPL[{0,1,1,1},x])/32 - (157*HPL[{1,0,0,1},x])/8 + 
       (1289*HPL[{1,0,1,1},x])/2 + (755*HPL[{1,1,0,1},x])/2 - 
       (45531*HPL[{1,1,1,1},x])/16 - (1427*HPL[{0,0,0,0,1},x])/8 + 
       (6213*HPL[{0,0,0,1,1},x])/16 + 188*HPL[{0,0,1,0,1},x] + 
       (599*HPL[{0,0,1,1,1},x])/8 + (213*HPL[{0,1,0,0,1},x])/2 + 
       (341*HPL[{0,1,0,1,1},x])/4 + (229*HPL[{0,1,1,0,1},x])/4 + 
       (5701*HPL[{0,1,1,1,1},x])/4 + (261*HPL[{1,0,0,0,1},x])/4 + 
       (367*HPL[{1,0,0,1,1},x])/4 + (235*HPL[{1,0,1,0,1},x])/4 + 
       1250*HPL[{1,0,1,1,1},x] + (63*HPL[{1,1,0,0,1},x])/4 + 
       986*HPL[{1,1,0,1,1},x] + 622*HPL[{1,1,1,0,1},x] - 
       (20897*HPL[{1,1,1,1,1},x])/4 + (135*HPL[{0,0,0,0,0,1},x])/
        2 - (449*HPL[{0,0,0,0,1,1},x])/2 - 
       (209*HPL[{0,0,0,1,0,1},x])/2 + (5269*HPL[{0,0,0,1,1,1},x])/
        8 - (103*HPL[{0,0,1,0,0,1},x])/2 + 
       (957*HPL[{0,0,1,0,1,1},x])/2 + (541*HPL[{0,0,1,1,0,1},x])/
        2 + (2729*HPL[{0,0,1,1,1,1},x])/4 - 
       (43*HPL[{0,1,0,0,0,1},x])/2 + (817*HPL[{0,1,0,0,1,1},x])/
        2 + (453*HPL[{0,1,0,1,0,1},x])/2 + 
       558*HPL[{0,1,0,1,1,1},x] + (369*HPL[{0,1,1,0,0,1},x])/2 + 
       442*HPL[{0,1,1,0,1,1},x] + 270*HPL[{0,1,1,1,0,1},x] + 
       (1845*HPL[{0,1,1,1,1,1},x])/2 - (43*HPL[{1,0,0,0,0,1},x])/
        2 + 379*HPL[{1,0,0,0,1,1},x] + 217*HPL[{1,0,0,1,0,1},x] + 
       639*HPL[{1,0,0,1,1,1},x] + 155*HPL[{1,0,1,0,0,1},x] + 
       503*HPL[{1,0,1,0,1,1},x] + 311*HPL[{1,0,1,1,0,1},x] + 
       1560*HPL[{1,0,1,1,1,1},x] + 117*HPL[{1,1,0,0,0,1},x] + 
       495*HPL[{1,1,0,0,1,1},x] + 283*HPL[{1,1,0,1,0,1},x] + 
       1736*HPL[{1,1,0,1,1,1},x] + 207*HPL[{1,1,1,0,0,1},x] + 
       1608*HPL[{1,1,1,0,1,1},x] + 1112*HPL[{1,1,1,1,0,1},x] - 
       7905*HPL[{1,1,1,1,1,1},x] - 250*HPL[{0,0,0,0,0,0,1},x] - 
       680*HPL[{0,0,0,0,0,1,1},x] - 378*HPL[{0,0,0,0,1,0,1},
         x] - 500*HPL[{0,0,0,0,1,1,1},x] - 
       146*HPL[{0,0,0,1,0,0,1},x] - 356*HPL[{0,0,0,1,0,1,1},
         x] - 212*HPL[{0,0,0,1,1,0,1},x] + 
       1859*HPL[{0,0,0,1,1,1,1},x] - 30*HPL[{0,0,1,0,0,0,1},
         x] - 324*HPL[{0,0,1,0,0,1,1},x] - 
       172*HPL[{0,0,1,0,1,0,1},x] + 1452*HPL[{0,0,1,0,1,1,1},
         x] - 108*HPL[{0,0,1,1,0,0,1},x] + 
       1116*HPL[{0,0,1,1,0,1,1},x] + 684*HPL[{0,0,1,1,1,0,1},
         x] + 1454*HPL[{0,0,1,1,1,1,1},x] + 
       30*HPL[{0,1,0,0,0,0,1},x] - 340*HPL[{0,1,0,0,0,1,1},x] - 
       172*HPL[{0,1,0,0,1,0,1},x] + 1300*HPL[{0,1,0,0,1,1,1},
         x] - 84*HPL[{0,1,0,1,0,0,1},x] + 
       980*HPL[{0,1,0,1,0,1,1},x] + 580*HPL[{0,1,0,1,1,0,1},
         x] + 1168*HPL[{0,1,0,1,1,1,1},x] - 
       52*HPL[{0,1,1,0,0,0,1},x] + 964*HPL[{0,1,1,0,0,1,1},x] + 
       532*HPL[{0,1,1,0,1,0,1},x] + 976*HPL[{0,1,1,0,1,1,1},
         x] + 484*HPL[{0,1,1,1,0,0,1},x] + 
       784*HPL[{0,1,1,1,0,1,1},x] + 496*HPL[{0,1,1,1,1,0,1},
         x] + 476*HPL[{0,1,1,1,1,1,1},x] + 
       60*HPL[{1,0,0,0,0,0,1},x] - 436*HPL[{1,0,0,0,0,1,1},x] - 
       220*HPL[{1,0,0,0,1,0,1},x] + 1216*HPL[{1,0,0,0,1,1,1},
         x] - 108*HPL[{1,0,0,1,0,0,1},x] + 
       912*HPL[{1,0,0,1,0,1,1},x] + 528*HPL[{1,0,0,1,1,0,1},
         x] + 1416*HPL[{1,0,0,1,1,1,1},x] - 
       52*HPL[{1,0,1,0,0,0,1},x] + 784*HPL[{1,0,1,0,0,1,1},x] + 
       448*HPL[{1,0,1,0,1,0,1},x] + 1192*HPL[{1,0,1,0,1,1,1},
         x] + 368*HPL[{1,0,1,1,0,0,1},x] + 
       968*HPL[{1,0,1,1,0,1,1},x] + 616*HPL[{1,0,1,1,1,0,1},
         x] + 2480*HPL[{1,0,1,1,1,1,1},x] - 
       44*HPL[{1,1,0,0,0,0,1},x] + 712*HPL[{1,1,0,0,0,1,1},x] + 
       408*HPL[{1,1,0,0,1,0,1},x] + 1272*HPL[{1,1,0,0,1,1,1},
         x] + 296*HPL[{1,1,0,1,0,0,1},x] + 
       1016*HPL[{1,1,0,1,0,1,1},x] + 632*HPL[{1,1,0,1,1,0,1},
         x] + 3360*HPL[{1,1,0,1,1,1,1},x] + 
       232*HPL[{1,1,1,0,0,0,1},x] + 984*HPL[{1,1,1,0,0,1,1},
         x] + 568*HPL[{1,1,1,0,1,0,1},x] + 
       3584*HPL[{1,1,1,0,1,1,1},x] + 408*HPL[{1,1,1,1,0,0,1},
         x] + 3264*HPL[{1,1,1,1,0,1,1},x] + 
       2240*HPL[{1,1,1,1,1,0,1},x] - 15720*HPL[{1,1,1,1,1,1,1},
         x] + ((37245 - 15534*HPL[{1},x] + 4404*HPL[{0,1},x] - 
          23328*HPL[{1,1},x] - 920*HPL[{0,0,1},x] + 
          7704*HPL[{0,1,1},x] + 10816*HPL[{1,0,1},x] - 
          56232*HPL[{1,1,1},x] + 1552*HPL[{0,0,0,1},x] + 
          9936*HPL[{0,0,1,1},x] + 4224*HPL[{0,1,0,1},x] + 
          12016*HPL[{0,1,1,1},x] + 5760*HPL[{1,0,0,1},x] + 
          26624*HPL[{1,0,1,1},x] + 20736*HPL[{1,1,0,1},x] - 
          67232*HPL[{1,1,1,1},x] - 9216*HPL[{0,0,0,0,1},x] + 
          20352*HPL[{0,0,0,1,1},x] + 9728*HPL[{0,0,1,0,1},x] + 
          25984*HPL[{0,0,1,1,1},x] + 5632*HPL[{0,1,0,0,1},x] + 
          18432*HPL[{0,1,0,1,1},x] + 10240*HPL[{0,1,1,0,1},x] + 
          9344*HPL[{0,1,1,1,1},x] + 3072*HPL[{1,0,0,0,1},x] + 
          23552*HPL[{1,0,0,1,1},x] + 12288*HPL[{1,0,1,0,1},x] + 
          49152*HPL[{1,0,1,1,1},x] + 11264*HPL[{1,1,0,0,1},x] + 
          57344*HPL[{1,1,0,1,1},x] + 43008*HPL[{1,1,1,0,1},x] - 
          127232*HPL[{1,1,1,1,1},x])*zeta[2])/128 + 
       ((-2421 + 4602*HPL[{1},x] + 58*HPL[{0,1},x] + 7250*HPL[{1,1},x] + 
          236*HPL[{0,0,1},x] + 1860*HPL[{0,1,1},x] + 
          1536*HPL[{1,0,1},x] + 15176*HPL[{1,1,1},x] + 
          832*HPL[{0,0,0,1},x] + 2976*HPL[{0,0,1,1},x] + 
          1792*HPL[{0,1,0,1},x] + 5344*HPL[{0,1,1,1},x] + 
          1280*HPL[{1,0,0,1},x] + 4608*HPL[{1,0,1,1},x] + 
          3072*HPL[{1,1,0,1},x] + 30016*HPL[{1,1,1,1},x])*zeta[3])/
        32 + (-16 + 89*HPL[{1},x] + 26*HPL[{0,1},x] + 168*HPL[{1,1},x])*
        zeta[2]*zeta[3] - ((-107 + 56*HPL[{1},x])*zeta[3]^2)/8 - 
       ((-33511 + 5102*HPL[{1},x] + 9636*HPL[{0,1},x] + 
          11192*HPL[{1,1},x] + 11200*HPL[{0,0,1},x] - 
          3616*HPL[{0,1,1},x] - 11776*HPL[{1,0,1},x] + 
          12992*HPL[{1,1,1},x])*zeta[4])/128 - (161*zeta[3]*zeta[4])/4 + 
       ((-443 + 856*HPL[{1},x] + 208*HPL[{0,1},x] + 1728*HPL[{1,1},x])*
         zeta[5])/8 - 41*zeta[2]*zeta[5] - ((-57259 + 51408*HPL[{1},x])*
         zeta[6])/128 - 75*zeta[7]) + (75*(27 + 32*HPL[{1},x])*zeta[7])/8 + 
     (133833*zeta[8])/64
 
RT4F[5,0] = -50237/128 + (245327*HPL[{1},x])/512 + 
     (26653*HPL[{0,1},x])/256 + (424337*HPL[{1,1},x])/256 + 
     (30659*HPL[{0,0,1},x])/128 + (28991*HPL[{0,1,1},x])/128 + 
     (13879*HPL[{1,0,1},x])/128 + (543485*HPL[{1,1,1},x])/128 + 
     (1929*HPL[{0,0,0,1},x])/64 + (46759*HPL[{0,0,1,1},x])/64 + 
     (23055*HPL[{0,1,0,1},x])/64 + (9079*HPL[{0,1,1,1},x])/32 + 
     (23791*HPL[{1,0,0,1},x])/64 + (4471*HPL[{1,0,1,1},x])/32 + 
     (1711*HPL[{1,1,0,1},x])/32 + (47501*HPL[{1,1,1,1},x])/4 + 
     (6325*HPL[{0,0,0,0,1},x])/32 + (7675*HPL[{0,0,0,1,1},x])/32 + 
     (4539*HPL[{0,0,1,0,1},x])/32 + (29957*HPL[{0,0,1,1,1},x])/16 + 
     (3611*HPL[{0,1,0,0,1},x])/32 + (20329*HPL[{0,1,0,1,1},x])/16 + 
     (10601*HPL[{0,1,1,0,1},x])/16 + (2221*HPL[{0,1,1,1,1},x])/4 + 
     (2731*HPL[{1,0,0,0,1},x])/32 + (21441*HPL[{1,0,0,1,1},x])/16 + 
     (11185*HPL[{1,0,1,0,1},x])/16 + (1305*HPL[{1,0,1,1,1},x])/4 + 
     (12185*HPL[{1,1,0,0,1},x])/16 + (753*HPL[{1,1,0,1,1},x])/4 + 
     (365*HPL[{1,1,1,0,1},x])/4 + (268543*HPL[{1,1,1,1,1},x])/8 - 
     (55*HPL[{0,0,0,0,0,1},x])/2 + (6605*HPL[{0,0,0,0,1,1},x])/
      16 + (3115*HPL[{0,0,0,1,0,1},x])/16 + 
     (4063*HPL[{0,0,0,1,1,1},x])/8 + (2939*HPL[{0,0,1,0,0,1},x])/
      16 + (2843*HPL[{0,0,1,0,1,1},x])/8 + 
     (1427*HPL[{0,0,1,1,0,1},x])/8 + (10949*HPL[{0,0,1,1,1,1},x])/
      2 + (2819*HPL[{0,1,0,0,0,1},x])/16 + 
     (2427*HPL[{0,1,0,0,1,1},x])/8 + (1403*HPL[{0,1,0,1,0,1},x])/
      8 + 4216*HPL[{0,1,0,1,1,1},x] + (1699*HPL[{0,1,1,0,0,1},x])/
      8 + 2945*HPL[{0,1,1,0,1,1},x] + 1565*HPL[{0,1,1,1,0,1},x] + 
     777*HPL[{0,1,1,1,1,1},x] + (3287*HPL[{1,0,0,0,0,1},x])/16 + 
     (1819*HPL[{1,0,0,0,1,1},x])/8 + (1107*HPL[{1,0,0,1,0,1},x])/
      8 + 4346*HPL[{1,0,0,1,1,1},x] + (1451*HPL[{1,0,1,0,0,1},x])/
      8 + 3019*HPL[{1,0,1,0,1,1},x] + 1599*HPL[{1,0,1,1,0,1},x] + 
     425*HPL[{1,0,1,1,1,1},x] + (1507*HPL[{1,1,0,0,0,1},x])/8 + 
     3159*HPL[{1,1,0,0,1,1},x] + 1683*HPL[{1,1,0,1,0,1},x] + 
     217*HPL[{1,1,0,1,1,1},x] + 1827*HPL[{1,1,1,0,0,1},x] + 
     97*HPL[{1,1,1,0,1,1},x] + 29*HPL[{1,1,1,1,0,1},x] + 
     92861*HPL[{1,1,1,1,1,1},x] - 275*HPL[{0,0,0,0,0,1,1},x] - 
     (521*HPL[{0,0,0,0,1,0,1},x])/4 + 
     (20939*HPL[{0,0,0,0,1,1,1},x])/4 - 
     (289*HPL[{0,0,0,1,0,0,1},x])/4 + 
     (6899*HPL[{0,0,0,1,0,1,1},x])/2 + 
     1707*HPL[{0,0,0,1,1,0,1},x] + 906*HPL[{0,0,0,1,1,1,1},x] - 
     (177*HPL[{0,0,1,0,0,0,1},x])/4 + 
     (5595*HPL[{0,0,1,0,0,1,1},x])/2 + 
     1391*HPL[{0,0,1,0,1,0,1},x] + 923*HPL[{0,0,1,0,1,1,1},x] + 
     1087*HPL[{0,0,1,1,0,0,1},x] + 773*HPL[{0,0,1,1,0,1,1},x] + 
     469*HPL[{0,0,1,1,1,0,1},x] + 16580*HPL[{0,0,1,1,1,1,1},
       x] - (71*HPL[{0,1,0,0,0,0,1},x])/4 + 
     (4915*HPL[{0,1,0,0,0,1,1},x])/2 + 
     1223*HPL[{0,1,0,0,1,0,1},x] + 943*HPL[{0,1,0,0,1,1,1},x] + 
     931*HPL[{0,1,0,1,0,0,1},x] + 809*HPL[{0,1,0,1,0,1,1},x] + 
     497*HPL[{0,1,0,1,1,0,1},x] + 13578*HPL[{0,1,0,1,1,1,1},
       x] + 781*HPL[{0,1,1,0,0,0,1},x] + 
     889*HPL[{0,1,1,0,0,1,1},x] + 545*HPL[{0,1,1,0,1,0,1},x] + 
     10644*HPL[{0,1,1,0,1,1,1},x] + 
     609*HPL[{0,1,1,1,0,0,1},x] + 7544*HPL[{0,1,1,1,0,1,1},x] + 
     4072*HPL[{0,1,1,1,1,0,1},x] + 20*HPL[{1,0,0,0,0,0,1},x] + 
     2435*HPL[{1,0,0,0,0,1,1},x] + 
     (2441*HPL[{1,0,0,0,1,0,1},x])/2 + 
     892*HPL[{1,0,0,0,1,1,1},x] + (1873*HPL[{1,0,0,1,0,0,1},x])/
      2 + 790*HPL[{1,0,0,1,0,1,1},x] + 
     490*HPL[{1,0,0,1,1,0,1},x] + 13836*HPL[{1,0,0,1,1,1,1},
       x] + (1589*HPL[{1,0,1,0,0,0,1},x])/2 + 
     870*HPL[{1,0,1,0,0,1,1},x] + 538*HPL[{1,0,1,0,1,0,1},x] + 
     10774*HPL[{1,0,1,0,1,1,1},x] + 
     602*HPL[{1,0,1,1,0,0,1},x] + 7610*HPL[{1,0,1,1,0,1,1},x] + 
     4098*HPL[{1,0,1,1,1,0,1},x] + 
     (1647*HPL[{1,1,0,0,0,0,1},x])/2 + 
     870*HPL[{1,1,0,0,0,1,1},x] + 546*HPL[{1,1,0,0,1,0,1},x] + 
     11046*HPL[{1,1,0,0,1,1,1},x] + 
     610*HPL[{1,1,0,1,0,0,1},x] + 7786*HPL[{1,1,0,1,0,1,1},x] + 
     4194*HPL[{1,1,0,1,1,0,1},x] + 618*HPL[{1,1,1,0,0,0,1},x] + 
     8122*HPL[{1,1,1,0,0,1,1},x] + 
     4370*HPL[{1,1,1,0,1,0,1},x] + 
     4658*HPL[{1,1,1,1,0,0,1},x] + 
     242532*HPL[{1,1,1,1,1,1,1},x] - 
     (525*HPL[{0,0,0,0,0,0,0,1},x])/2 + 
     19180*HPL[{0,0,0,0,0,0,1,1},x] + 
     (19045*HPL[{0,0,0,0,0,1,0,1},x])/2 + 
     5540*HPL[{0,0,0,0,0,1,1,1},x] + 
     (10309*HPL[{0,0,0,0,1,0,0,1},x])/2 + 
     (8963*HPL[{0,0,0,0,1,0,1,1},x])/2 + 
     (5233*HPL[{0,0,0,0,1,1,0,1},x])/2 + 
     (36857*HPL[{0,0,0,0,1,1,1,1},x])/2 + 
     (5941*HPL[{0,0,0,1,0,0,0,1},x])/2 + 
     (7611*HPL[{0,0,0,1,0,0,1,1},x])/2 + 
     (4281*HPL[{0,0,0,1,0,1,0,1},x])/2 + 
     14530*HPL[{0,0,0,1,0,1,1,1},x] + 
     (2793*HPL[{0,0,0,1,1,0,0,1},x])/2 + 
     10469*HPL[{0,0,0,1,1,0,1,1},x] + 
     5771*HPL[{0,0,0,1,1,1,0,1},x] + 
     2878*HPL[{0,0,0,1,1,1,1,1},x] + 
     (3755*HPL[{0,0,1,0,0,0,0,1},x])/2 + 
     (6831*HPL[{0,0,1,0,0,0,1,1},x])/2 + 
     (3709*HPL[{0,0,1,0,0,1,0,1},x])/2 + 
     13014*HPL[{0,0,1,0,0,1,1,1},x] + 
     (2205*HPL[{0,0,1,0,1,0,0,1},x])/2 + 
     9329*HPL[{0,0,1,0,1,0,1,1},x] + 
     5071*HPL[{0,0,1,0,1,1,0,1},x] + 
     3112*HPL[{0,0,1,0,1,1,1,1},x] + 
     (1445*HPL[{0,0,1,1,0,0,0,1},x])/2 + 
     8065*HPL[{0,0,1,1,0,0,1,1},x] + 
     4303*HPL[{0,0,1,1,0,1,0,1},x] + 
     2924*HPL[{0,0,1,1,0,1,1,1},x] + 
     3271*HPL[{0,0,1,1,1,0,0,1},x] + 
     2388*HPL[{0,0,1,1,1,0,1,1},x] + 
     1460*HPL[{0,0,1,1,1,1,0,1},x] + 
     39366*HPL[{0,0,1,1,1,1,1,1},x] + 
     1330*HPL[{0,1,0,0,0,0,0,1},x] + 
     (6485*HPL[{0,1,0,0,0,0,1,1},x])/2 + 
     (3443*HPL[{0,1,0,0,0,1,0,1},x])/2 + 
     12220*HPL[{0,1,0,0,0,1,1,1},x] + 
     (1923*HPL[{0,1,0,0,1,0,0,1},x])/2 + 
     8735*HPL[{0,1,0,0,1,0,1,1},x] + 
     4709*HPL[{0,1,0,0,1,1,0,1},x] + 
     3152*HPL[{0,1,0,0,1,1,1,1},x] + 
     (1147*HPL[{0,1,0,1,0,0,0,1},x])/2 + 
     7511*HPL[{0,1,0,1,0,0,1,1},x] + 
     3957*HPL[{0,1,0,1,0,1,0,1},x] + 
     2964*HPL[{0,1,0,1,0,1,1,1},x] + 
     2941*HPL[{0,1,0,1,1,0,0,1},x] + 
     2428*HPL[{0,1,0,1,1,0,1,1},x] + 
     1484*HPL[{0,1,0,1,1,1,0,1},x] + 
     33524*HPL[{0,1,0,1,1,1,1,1},x] + 
     (855*HPL[{0,1,1,0,0,0,0,1},x])/2 + 
     6875*HPL[{0,1,1,0,0,0,1,1},x] + 
     3569*HPL[{0,1,1,0,0,1,0,1},x] + 
     3028*HPL[{0,1,1,0,0,1,1,1},x] + 
     2569*HPL[{0,1,1,0,1,0,0,1},x] + 
     2492*HPL[{0,1,1,0,1,0,1,1},x] + 
     1516*HPL[{0,1,1,0,1,1,0,1},x] + 
     28048*HPL[{0,1,1,0,1,1,1,1},x] + 
     2057*HPL[{0,1,1,1,0,0,0,1},x] + 
     2588*HPL[{0,1,1,1,0,0,1,1},x] + 
     1548*HPL[{0,1,1,1,0,1,0,1},x] + 
     22408*HPL[{0,1,1,1,0,1,1,1},x] + 
     1548*HPL[{0,1,1,1,1,0,0,1},x] + 
     16184*HPL[{0,1,1,1,1,0,1,1},x] + 
     8920*HPL[{0,1,1,1,1,1,0,1},x] + 
     1350*HPL[{1,0,0,0,0,0,0,1},x] + 
     3300*HPL[{1,0,0,0,0,0,1,1},x] + 
     1751*HPL[{1,0,0,0,0,1,0,1},x] + 
     12113*HPL[{1,0,0,0,0,1,1,1},x] + 
     975*HPL[{1,0,0,0,1,0,0,1},x] + 
     8668*HPL[{1,0,0,0,1,0,1,1},x] + 
     4674*HPL[{1,0,0,0,1,1,0,1},x] + 
     3020*HPL[{1,0,0,0,1,1,1,1},x] + 
     579*HPL[{1,0,0,1,0,0,0,1},x] + 
     7460*HPL[{1,0,0,1,0,0,1,1},x] + 
     3930*HPL[{1,0,0,1,0,1,0,1},x] + 
     2896*HPL[{1,0,0,1,0,1,1,1},x] + 
     2906*HPL[{1,0,0,1,1,0,0,1},x] + 
     2392*HPL[{1,0,0,1,1,0,1,1},x] + 
     1464*HPL[{1,0,0,1,1,1,0,1},x] + 
     33996*HPL[{1,0,0,1,1,1,1,1},x] + 
     425*HPL[{1,0,1,0,0,0,0,1},x] + 
     6832*HPL[{1,0,1,0,0,0,1,1},x] + 
     3542*HPL[{1,0,1,0,0,1,0,1},x] + 
     2960*HPL[{1,0,1,0,0,1,1,1},x] + 
     2550*HPL[{1,0,1,0,1,0,0,1},x] + 
     2456*HPL[{1,0,1,0,1,0,1,1},x] + 
     1496*HPL[{1,0,1,0,1,1,0,1},x] + 
     28264*HPL[{1,0,1,0,1,1,1,1},x] + 
     2046*HPL[{1,0,1,1,0,0,0,1},x] + 
     2552*HPL[{1,0,1,1,0,0,1,1},x] + 
     1528*HPL[{1,0,1,1,0,1,0,1},x] + 
     22496*HPL[{1,0,1,1,0,1,1,1},x] + 
     1528*HPL[{1,0,1,1,1,0,0,1},x] + 
     16208*HPL[{1,0,1,1,1,0,1,1},x] + 
     8912*HPL[{1,0,1,1,1,1,0,1},x] + 
     420*HPL[{1,1,0,0,0,0,0,1},x] + 
     6714*HPL[{1,1,0,0,0,0,1,1},x] + 
     3472*HPL[{1,1,0,0,0,1,0,1},x] + 
     2872*HPL[{1,1,0,0,0,1,1,1},x] + 
     2496*HPL[{1,1,0,0,1,0,0,1},x] + 
     2432*HPL[{1,1,0,0,1,0,1,1},x] + 
     1488*HPL[{1,1,0,0,1,1,0,1},x] + 
     28824*HPL[{1,1,0,0,1,1,1,1},x] + 
     2008*HPL[{1,1,0,1,0,0,0,1},x] + 
     2528*HPL[{1,1,0,1,0,0,1,1},x] + 
     1520*HPL[{1,1,0,1,0,1,0,1},x] + 
     22800*HPL[{1,1,0,1,0,1,1,1},x] + 
     1520*HPL[{1,1,0,1,1,0,0,1},x] + 
     16384*HPL[{1,1,0,1,1,0,1,1},x] + 
     8992*HPL[{1,1,0,1,1,1,0,1},x] + 
     1932*HPL[{1,1,1,0,0,0,0,1},x] + 
     2480*HPL[{1,1,1,0,0,0,1,1},x] + 
     1504*HPL[{1,1,1,0,0,1,0,1},x] + 
     23408*HPL[{1,1,1,0,0,1,1,1},x] + 
     1504*HPL[{1,1,1,0,1,0,0,1},x] + 
     16736*HPL[{1,1,1,0,1,0,1,1},x] + 
     9152*HPL[{1,1,1,0,1,1,0,1},x] + 
     1440*HPL[{1,1,1,1,0,0,0,1},x] + 
     17376*HPL[{1,1,1,1,0,0,1,1},x] + 
     9408*HPL[{1,1,1,1,0,1,0,1},x] + 
     9792*HPL[{1,1,1,1,1,0,0,1},x] + 
     482304*HPL[{1,1,1,1,1,1,1,1},x] - 
     ((-11179 + 44290*HPL[{1},x] + 4968*HPL[{0,1},x] + 
        52724*HPL[{1,1},x] + 16864*HPL[{0,0,1},x] + 
        16080*HPL[{0,1,1},x] + 10192*HPL[{1,0,1},x] + 
        26376*HPL[{1,1,1},x] + 6016*HPL[{0,0,0,1},x] + 
        15552*HPL[{0,0,1,1},x] + 8160*HPL[{0,1,0,1},x] + 
        37568*HPL[{0,1,1,1},x] + 11360*HPL[{1,0,0,1},x] + 
        26560*HPL[{1,0,1,1},x] + 14528*HPL[{1,1,0,1},x] - 
        124864*HPL[{1,1,1,1},x] + 25408*HPL[{0,0,0,0,1},x] + 
        6144*HPL[{0,0,0,1,1},x] + 3712*HPL[{0,0,1,0,1},x] + 
        152896*HPL[{0,0,1,1,1},x] + 8064*HPL[{0,1,0,0,1},x] + 
        106624*HPL[{0,1,0,1,1},x] + 54528*HPL[{0,1,1,0,1},x] + 
        75008*HPL[{0,1,1,1,1},x] + 12032*HPL[{1,0,0,0,1},x] + 
        98176*HPL[{1,0,0,1,1},x] + 54272*HPL[{1,0,1,0,1},x] + 
        71680*HPL[{1,0,1,1,1},x] + 53760*HPL[{1,1,0,0,1},x] + 
        59392*HPL[{1,1,0,1,1},x] + 36864*HPL[{1,1,1,0,1},x] - 
        418048*HPL[{1,1,1,1,1},x] - 5120*HPL[{0,0,0,0,0,1},x] + 
        618112*HPL[{0,0,0,0,1,1},x] + 307200*HPL[{0,0,0,1,0,1},
          x] + 46080*HPL[{0,0,0,1,1,1},x] + 
        183808*HPL[{0,0,1,0,0,1},x] + 37120*HPL[{0,0,1,0,1,1},
          x] + 21248*HPL[{0,0,1,1,0,1},x] + 
        437888*HPL[{0,0,1,1,1,1},x] + 122112*HPL[{0,1,0,0,0,1},
          x] + 33536*HPL[{0,1,0,0,1,1},x] + 
        21760*HPL[{0,1,0,1,0,1},x] + 363264*HPL[{0,1,0,1,1,1},
          x] + 24832*HPL[{0,1,1,0,0,1},x] + 
        267264*HPL[{0,1,1,0,1,1},x] + 146944*HPL[{0,1,1,1,0,1},
          x] + 111616*HPL[{0,1,1,1,1,1},x] + 
        124672*HPL[{1,0,0,0,0,1},x] + 36864*HPL[{1,0,0,0,1,1},
          x] + 23040*HPL[{1,0,0,1,0,1},x] + 
        345344*HPL[{1,0,0,1,1,1},x] + 28160*HPL[{1,0,1,0,0,1},
          x] + 261632*HPL[{1,0,1,0,1,1},x] + 
        147456*HPL[{1,0,1,1,0,1},x] + 112640*HPL[{1,0,1,1,1,1},
          x] + 34816*HPL[{1,1,0,0,0,1},x] + 
        233984*HPL[{1,1,0,0,1,1},x] + 140288*HPL[{1,1,0,1,0,1},
          x] + 102400*HPL[{1,1,0,1,1,1},x] + 
        125952*HPL[{1,1,1,0,0,1},x] + 81920*HPL[{1,1,1,0,1,1},
          x] + 49152*HPL[{1,1,1,1,0,1},x] - 
        229376*HPL[{1,1,1,1,1,1},x])*zeta[2])/256 - 
     ((-6387 - 8083*HPL[{1},x] - 228*HPL[{0,1},x] - 2570*HPL[{1,1},x] + 
        448*HPL[{0,0,1},x] + 1296*HPL[{0,1,1},x] + 
        1168*HPL[{1,0,1},x] + 12016*HPL[{1,1,1},x] + 
        1376*HPL[{0,0,0,1},x] + 5232*HPL[{0,0,1,1},x] + 
        2592*HPL[{0,1,0,1},x] + 576*HPL[{0,1,1,1},x] + 
        3296*HPL[{1,0,0,1},x] + 1024*HPL[{1,0,1,1},x] + 
        512*HPL[{1,1,0,1},x] + 62272*HPL[{1,1,1,1},x] - 
        832*HPL[{0,0,0,0,1},x] - 960*HPL[{0,0,0,1,1},x] - 
        704*HPL[{0,0,1,0,1},x] + 16096*HPL[{0,0,1,1,1},x] - 
        576*HPL[{0,1,0,0,1},x] + 9536*HPL[{0,1,0,1,1},x] + 
        4096*HPL[{0,1,1,0,1},x] - 6912*HPL[{0,1,1,1,1},x] - 
        384*HPL[{1,0,0,0,1},x] + 10432*HPL[{1,0,0,1,1},x] + 
        4480*HPL[{1,0,1,0,1},x] - 5632*HPL[{1,0,1,1,1},x] + 
        5248*HPL[{1,1,0,0,1},x] - 5120*HPL[{1,1,0,1,1},x] - 
        4096*HPL[{1,1,1,0,1},x] + 143360*HPL[{1,1,1,1,1},x])*
       zeta[3])/64 + ((1201 + 1466*HPL[{1},x] + 152*HPL[{0,1},x] + 
        3152*HPL[{1,1},x] - 16*HPL[{0,0,1},x] + 1104*HPL[{0,1,1},x] + 
        736*HPL[{1,0,1},x] + 7040*HPL[{1,1,1},x])*zeta[2]*zeta[3])/32 - 
     ((21 + 464*HPL[{1},x] + 104*HPL[{0,1},x] + 1376*HPL[{1,1},x])*
       zeta[3]^2)/32 + 8*zeta[2]*zeta[3]^2 + 
     Log[-x]^4*(-515/1536 - (199*HPL[{1},x])/768 + (29*HPL[{0,1},x])/64 + 
       (2111*HPL[{1,1},x])/384 - (19*HPL[{0,0,1},x])/96 + 
       (371*HPL[{0,1,1},x])/96 + (149*HPL[{1,0,1},x])/48 + 
       (901*HPL[{1,1,1},x])/48 + HPL[{0,0,0,1},x]/48 - 
       (125*HPL[{0,0,1,1},x])/48 - (11*HPL[{0,1,0,1},x])/8 + 
       (93*HPL[{0,1,1,1},x])/16 - (9*HPL[{1,0,0,1},x])/8 + 
       (49*HPL[{1,0,1,1},x])/8 + (49*HPL[{1,1,0,1},x])/12 + 
       (125*HPL[{1,1,1,1},x])/3 - 
       ((-145 - 976*HPL[{1},x] + 56*HPL[{0,1},x] - 1568*HPL[{1,1},x])*
         zeta[2])/384 + (8*HPL[{1},x]*zeta[3])/3 - (37*zeta[4])/192) - 
     ((-28199 + 35780*HPL[{1},x] + 6024*HPL[{0,1},x] + 
        113828*HPL[{1,1},x] - 4672*HPL[{0,0,1},x] + 
        11152*HPL[{0,1,1},x] + 7648*HPL[{1,0,1},x] + 
        366880*HPL[{1,1,1},x] - 12096*HPL[{0,0,0,1},x] + 
        160768*HPL[{0,0,1,1},x] + 74624*HPL[{0,1,0,1},x] - 
        1120*HPL[{0,1,1,1},x] + 79104*HPL[{1,0,0,1},x] + 
        2112*HPL[{1,0,1,1},x] + 1408*HPL[{1,1,0,1},x] + 
        1065472*HPL[{1,1,1,1},x])*zeta[4])/256 + 
     (161*(5 + 4*HPL[{1},x])*zeta[3]*zeta[4])/16 + 
     Log[-x]^3*(1687/384 + (10249*HPL[{1},x])/192 + (239*HPL[{0,1},x])/
        96 + (9269*HPL[{1,1},x])/48 + (25*HPL[{0,0,1},x])/24 + 
       (371*HPL[{0,1,1},x])/16 + (167*HPL[{1,0,1},x])/8 + 
       (57913*HPL[{1,1,1},x])/96 + (157*HPL[{0,0,0,1},x])/24 - 
       (69*HPL[{0,0,1,1},x])/4 - (55*HPL[{0,1,0,1},x])/6 + 
       (2137*HPL[{0,1,1,1},x])/24 - (43*HPL[{1,0,0,1},x])/6 + 
       (1033*HPL[{1,0,1,1},x])/12 + (331*HPL[{1,1,0,1},x])/6 + 
       (19217*HPL[{1,1,1,1},x])/12 - 15*HPL[{0,0,0,0,1},x] + 
       HPL[{0,0,0,1,1},x]/4 + HPL[{0,0,1,0,1},x]/6 - 
       (317*HPL[{0,0,1,1,1},x])/6 + HPL[{0,1,0,0,1},x]/6 - 
       (113*HPL[{0,1,0,1,1},x])/3 - (56*HPL[{0,1,1,0,1},x])/3 + 
       (855*HPL[{0,1,1,1,1},x])/4 + HPL[{1,0,0,0,1},x]/6 - 
       (101*HPL[{1,0,0,1,1},x])/3 - (50*HPL[{1,0,1,0,1},x])/3 + 
       (439*HPL[{1,0,1,1,1},x])/2 - (38*HPL[{1,1,0,0,1},x])/3 + 
       (553*HPL[{1,1,0,1,1},x])/3 + 114*HPL[{1,1,1,0,1},x] + 
       3072*HPL[{1,1,1,1,1},x] + 
       ((907 + 10248*HPL[{1},x] + 448*HPL[{0,1},x] + 
          25536*HPL[{1,1},x] - 1360*HPL[{0,0,1},x] + 
          1344*HPL[{0,1,1},x] + 2176*HPL[{1,0,1},x] + 
          43648*HPL[{1,1,1},x])*zeta[2])/192 + 
       ((157 + 912*HPL[{1},x] + 40*HPL[{0,1},x] + 2208*HPL[{1,1},x])*
         zeta[3])/96 - (43*zeta[2]*zeta[3])/12 + 
       ((-29 + 309*HPL[{1},x])*zeta[4])/12 - (61*zeta[5])/12) + 
     ((2669 + 3866*HPL[{1},x] - 296*HPL[{0,1},x] + 3600*HPL[{1,1},x] + 
        240*HPL[{0,0,1},x] + 720*HPL[{0,1,1},x] + 
        480*HPL[{1,0,1},x] + 1664*HPL[{1,1,1},x])*zeta[5])/32 + 
     (41*(5 + 4*HPL[{1},x])*zeta[2]*zeta[5])/4 + 58*zeta[3]*zeta[5] + 
     Log[-x]^2*(4421/256 + (10229*HPL[{1},x])/32 + (533*HPL[{0,1},x])/32 + 
       (60221*HPL[{1,1},x])/64 + (1187*HPL[{0,0,1},x])/32 + 
       (219*HPL[{0,1,1},x])/8 + (17*HPL[{1,0,1},x])/2 + 
       (186499*HPL[{1,1,1},x])/64 + (33*HPL[{0,0,0,1},x])/16 + 
       (2883*HPL[{0,0,1,1},x])/16 + (693*HPL[{0,1,0,1},x])/8 + 
       (879*HPL[{0,1,1,1},x])/4 + (753*HPL[{1,0,0,1},x])/8 + 
       (357*HPL[{1,0,1,1},x])/2 + (195*HPL[{1,1,0,1},x])/2 + 
       (16607*HPL[{1,1,1,1},x])/2 + (65*HPL[{0,0,0,0,1},x])/4 + 
       (41*HPL[{0,0,0,1,1},x])/8 + (39*HPL[{0,0,1,0,1},x])/4 + 
       (5451*HPL[{0,0,1,1,1},x])/8 + (7*HPL[{0,1,0,0,1},x])/4 + 
       (1755*HPL[{0,1,0,1,1},x])/4 + (445*HPL[{0,1,1,0,1},x])/2 + 
       (1605*HPL[{0,1,1,1,1},x])/2 - (9*HPL[{1,0,0,0,1},x])/4 + 
       (1851*HPL[{1,0,0,1,1},x])/4 + (469*HPL[{1,0,1,0,1},x])/2 + 
       787*HPL[{1,0,1,1,1},x] + (505*HPL[{1,1,0,0,1},x])/2 + 
       626*HPL[{1,1,0,1,1},x] + 356*HPL[{1,1,1,0,1},x] + 
       (44287*HPL[{1,1,1,1,1},x])/2 + (5*HPL[{0,0,0,0,0,1},x])/2 - 
       (321*HPL[{0,0,0,0,1,1},x])/2 - 80*HPL[{0,0,0,1,0,1},x] + 
       (773*HPL[{0,0,0,1,1,1},x])/4 - 16*HPL[{0,0,1,0,0,1},x] + 
       (313*HPL[{0,0,1,0,1,1},x])/2 + 91*HPL[{0,0,1,1,0,1},x] + 
       (6623*HPL[{0,0,1,1,1,1},x])/4 + 16*HPL[{0,1,0,0,0,1},x] + 
       (281*HPL[{0,1,0,0,1,1},x])/2 + 75*HPL[{0,1,0,1,0,1},x] + 
       (2423*HPL[{0,1,0,1,1,1},x])/2 + 51*HPL[{0,1,1,0,0,1},x] + 
       811*HPL[{0,1,1,0,1,1},x] + 414*HPL[{0,1,1,1,0,1},x] + 
       2067*HPL[{0,1,1,1,1,1},x] + 15*HPL[{1,0,0,0,0,1},x] + 
       (297*HPL[{1,0,0,0,1,1},x])/2 + 83*HPL[{1,0,0,1,0,1},x] + 
       (2519*HPL[{1,0,0,1,1,1},x])/2 + 51*HPL[{1,0,1,0,0,1},x] + 
       835*HPL[{1,0,1,0,1,1},x] + 426*HPL[{1,0,1,1,0,1},x] + 
       2110*HPL[{1,0,1,1,1,1},x] + 35*HPL[{1,1,0,0,0,1},x] + 
       883*HPL[{1,1,0,0,1,1},x] + 450*HPL[{1,1,0,1,0,1},x] + 
       1900*HPL[{1,1,0,1,1,1},x] + 498*HPL[{1,1,1,0,0,1},x] + 
       1480*HPL[{1,1,1,0,1,1},x] + 848*HPL[{1,1,1,1,0,1},x] + 
       43584*HPL[{1,1,1,1,1,1},x] + 
       ((-695 + 18544*HPL[{1},x] - 1200*HPL[{0,1},x] + 
          56752*HPL[{1,1},x] + 5376*HPL[{0,0,1},x] - 
          3968*HPL[{0,1,1},x] - 1280*HPL[{1,0,1},x] + 
          167680*HPL[{1,1,1},x] - 224*HPL[{0,0,0,1},x] + 
          9856*HPL[{0,0,1,1},x] + 4224*HPL[{0,1,0,1},x] - 
          1408*HPL[{0,1,1,1},x] + 5120*HPL[{1,0,0,1},x] + 
          2304*HPL[{1,0,1,1},x] + 1536*HPL[{1,1,0,1},x] + 
          313856*HPL[{1,1,1,1},x])*zeta[2])/128 + 
       ((105 - 108*HPL[{1},x] - 304*HPL[{0,1},x] + 3360*HPL[{1,1},x] + 
          464*HPL[{0,0,1},x] - 96*HPL[{0,1,1},x] - 
          64*HPL[{1,0,1},x] + 9088*HPL[{1,1,1},x])*zeta[3])/64 + 
       ((19 + 32*HPL[{1},x])*zeta[2]*zeta[3])/4 - (3*zeta[3]^2)/8 - 
       ((1605 - 31792*HPL[{1},x] + 4840*HPL[{0,1},x] - 
          33056*HPL[{1,1},x])*zeta[4])/128 + 
       (3*(7 + 10*HPL[{1},x])*zeta[5])/2 - (1665*zeta[6])/32) + 
     ((48335 + 8648*HPL[{1},x] + 7368*HPL[{0,1},x] - 
        279872*HPL[{1,1},x])*zeta[6])/256 + 
     Log[-x]*(-4517/32 + (78781*HPL[{1},x])/128 + (329*HPL[{0,1},x])/64 + 
       (124987*HPL[{1,1},x])/64 + (2763*HPL[{0,0,1},x])/32 + 
       (339*HPL[{0,1,1},x])/8 - (301*HPL[{1,0,1},x])/8 + 
       (356839*HPL[{1,1,1},x])/64 - (207*HPL[{0,0,0,1},x])/8 + 
       (4863*HPL[{0,0,1,1},x])/8 + (2297*HPL[{0,1,0,1},x])/8 + 
       (2387*HPL[{0,1,1,1},x])/8 + (2467*HPL[{1,0,0,1},x])/8 + 
       (1173*HPL[{1,0,1,1},x])/8 + (297*HPL[{1,1,0,1},x])/8 + 
       (32693*HPL[{1,1,1,1},x])/2 + (155*HPL[{0,0,0,0,1},x])/8 + 
       (1535*HPL[{0,0,0,1,1},x])/8 + (189*HPL[{0,0,1,0,1},x])/2 + 
       (8485*HPL[{0,0,1,1,1},x])/4 + 55*HPL[{0,1,0,0,1},x] + 
       (5693*HPL[{0,1,0,1,1},x])/4 + (2901*HPL[{0,1,1,0,1},x])/4 + 
       (2211*HPL[{0,1,1,1,1},x])/2 + 20*HPL[{1,0,0,0,1},x] + 
       (5853*HPL[{1,0,0,1,1},x])/4 + (2961*HPL[{1,0,1,0,1},x])/4 + 
       856*HPL[{1,0,1,1,1},x] + (3061*HPL[{1,1,0,0,1},x])/4 + 
       567*HPL[{1,1,0,1,1},x] + 257*HPL[{1,1,1,0,1},x] + 
       (183201*HPL[{1,1,1,1,1},x])/4 - 285*HPL[{0,0,0,0,0,1},x] + 
       1417*HPL[{0,0,0,0,1,1},x] + 678*HPL[{0,0,0,1,0,1},x] + 
       (2301*HPL[{0,0,0,1,1,1},x])/4 + 470*HPL[{0,0,1,0,0,1},x] + 
       (975*HPL[{0,0,1,0,1,1},x])/2 + 280*HPL[{0,0,1,1,0,1},x] + 
       7023*HPL[{0,0,1,1,1,1},x] + 368*HPL[{0,1,0,0,0,1},x] + 
       (875*HPL[{0,1,0,0,1,1},x])/2 + 250*HPL[{0,1,0,1,0,1},x] + 
       5346*HPL[{0,1,0,1,1,1},x] + 210*HPL[{0,1,1,0,0,1},x] + 
       3702*HPL[{0,1,1,0,1,1},x] + 1950*HPL[{0,1,1,1,0,1},x] + 
       2910*HPL[{0,1,1,1,1,1},x] + 363*HPL[{1,0,0,0,0,1},x] + 
       (825*HPL[{1,0,0,0,1,1},x])/2 + 241*HPL[{1,0,0,1,0,1},x] + 
       5458*HPL[{1,0,0,1,1,1},x] + 193*HPL[{1,0,1,0,0,1},x] + 
       3750*HPL[{1,0,1,0,1,1},x] + 1966*HPL[{1,0,1,1,0,1},x] + 
       2842*HPL[{1,0,1,1,1,1},x] + 163*HPL[{1,1,0,0,0,1},x] + 
       3838*HPL[{1,1,0,0,1,1},x] + 2006*HPL[{1,1,0,1,0,1},x] + 
       2472*HPL[{1,1,0,1,1,1},x] + 2086*HPL[{1,1,1,0,0,1},x] + 
       1844*HPL[{1,1,1,0,1,1},x] + 988*HPL[{1,1,1,1,0,1},x] + 
       121266*HPL[{1,1,1,1,1,1},x] + 750*HPL[{0,0,0,0,0,0,1},
         x] + 430*HPL[{0,0,0,0,0,1,1},x] + 
       281*HPL[{0,0,0,0,1,0,1},x] + 4840*HPL[{0,0,0,0,1,1,1},
         x] + 181*HPL[{0,0,0,1,0,0,1},x] + 
       3270*HPL[{0,0,0,1,0,1,1},x] + 1682*HPL[{0,0,0,1,1,0,1},
         x] + (4093*HPL[{0,0,0,1,1,1,1},x])/2 + 
       127*HPL[{0,0,1,0,0,0,1},x] + 2754*HPL[{0,0,1,0,0,1,1},
         x] + 1410*HPL[{0,0,1,0,1,0,1},x] + 
       1895*HPL[{0,0,1,0,1,1,1},x] + 1110*HPL[{0,0,1,1,0,0,1},
         x] + 1480*HPL[{0,0,1,1,0,1,1},x] + 
       842*HPL[{0,0,1,1,1,0,1},x] + 16824*HPL[{0,0,1,1,1,1,1},
         x] + 101*HPL[{0,1,0,0,0,0,1},x] + 
       2478*HPL[{0,1,0,0,0,1,1},x] + 1262*HPL[{0,1,0,0,1,0,1},
         x] + 1803*HPL[{0,1,0,0,1,1,1},x] + 
       978*HPL[{0,1,0,1,0,0,1},x] + 1380*HPL[{0,1,0,1,0,1,1},
         x] + 774*HPL[{0,1,0,1,1,0,1},x] + 
       13632*HPL[{0,1,0,1,1,1,1},x] + 830*HPL[{0,1,1,0,0,0,1},
         x] + 1244*HPL[{0,1,1,0,0,1,1},x] + 
       694*HPL[{0,1,1,0,1,0,1},x] + 10624*HPL[{0,1,1,0,1,1,1},
         x] + 606*HPL[{0,1,1,1,0,0,1},x] + 
       7488*HPL[{0,1,1,1,0,1,1},x] + 4000*HPL[{0,1,1,1,1,0,1},
         x] + 6810*HPL[{0,1,1,1,1,1,1},x] + 
       100*HPL[{1,0,0,0,0,0,1},x] + 2432*HPL[{1,0,0,0,0,1,1},
         x] + 1236*HPL[{1,0,0,0,1,0,1},x] + 
       1797*HPL[{1,0,0,0,1,1,1},x] + 964*HPL[{1,0,0,1,0,0,1},
         x] + 1390*HPL[{1,0,0,1,0,1,1},x] + 
       784*HPL[{1,0,0,1,1,0,1},x] + 13872*HPL[{1,0,0,1,1,1,1},
         x] + 828*HPL[{1,0,1,0,0,0,1},x] + 
       1238*HPL[{1,0,1,0,0,1,1},x] + 696*HPL[{1,0,1,0,1,0,1},
         x] + 10736*HPL[{1,0,1,0,1,1,1},x] + 
       600*HPL[{1,0,1,1,0,0,1},x] + 7536*HPL[{1,0,1,1,0,1,1},
         x] + 4016*HPL[{1,0,1,1,1,0,1},x] + 
       6900*HPL[{1,0,1,1,1,1,1},x] + 816*HPL[{1,1,0,0,0,0,1},
         x] + 1170*HPL[{1,1,0,0,0,1,1},x] + 
       676*HPL[{1,1,0,0,1,0,1},x] + 10976*HPL[{1,1,0,0,1,1,1},
         x] + 564*HPL[{1,1,0,1,0,0,1},x] + 
       7648*HPL[{1,1,0,1,0,1,1},x] + 4064*HPL[{1,1,0,1,1,0,1},
         x] + 6440*HPL[{1,1,0,1,1,1,1},x] + 
       492*HPL[{1,1,1,0,0,0,1},x] + 7872*HPL[{1,1,1,0,0,1,1},
         x] + 4160*HPL[{1,1,1,0,1,0,1},x] + 
       5520*HPL[{1,1,1,0,1,1,1},x] + 4352*HPL[{1,1,1,1,0,0,1},
         x] + 4128*HPL[{1,1,1,1,0,1,1},x] + 
       2240*HPL[{1,1,1,1,1,0,1},x] + 241152*HPL[{1,1,1,1,1,1,1},
         x] + ((-5378 + 643*HPL[{1},x] - 1740*HPL[{0,1},x] + 
          17902*HPL[{1,1},x] - 632*HPL[{0,0,1},x] - 
          5592*HPL[{0,1,1},x] - 4016*HPL[{1,0,1},x] + 
          75940*HPL[{1,1,1},x] + 240*HPL[{0,0,0,1},x] + 
          208*HPL[{0,0,1,1},x] - 800*HPL[{0,1,0,1},x] - 
          10480*HPL[{0,1,1,1},x] - 32*HPL[{1,0,0,1},x] - 
          9056*HPL[{1,0,1,1},x] - 6464*HPL[{1,1,0,1},x] + 
          232928*HPL[{1,1,1,1},x] + 960*HPL[{0,0,0,0,1},x] - 
          3808*HPL[{0,0,0,1,1},x] - 1728*HPL[{0,0,1,0,1},x] + 
          4768*HPL[{0,0,1,1,1},x] - 1216*HPL[{0,1,0,0,1},x] - 
          448*HPL[{0,1,0,1,1},x] - 1920*HPL[{0,1,1,0,1},x] - 
          20960*HPL[{0,1,1,1,1},x] - 1344*HPL[{1,0,0,0,1},x] + 
          1600*HPL[{1,0,0,1,1},x] - 1152*HPL[{1,0,1,0,1},x] - 
          17344*HPL[{1,0,1,1,1},x] + 1408*HPL[{1,1,0,0,1},x] - 
          15744*HPL[{1,1,0,1,1},x] - 12544*HPL[{1,1,1,0,1},x] + 
          413696*HPL[{1,1,1,1,1},x])*zeta[2])/64 + 
       ((860 + 815*HPL[{1},x] + 468*HPL[{0,1},x] - 106*HPL[{1,1},x] + 
          120*HPL[{0,0,1},x] + 984*HPL[{0,1,1},x] + 
          720*HPL[{1,0,1},x] - 3568*HPL[{1,1,1},x] - 
          288*HPL[{0,0,0,1},x] + 2512*HPL[{0,0,1,1},x] + 
          1248*HPL[{0,1,0,1},x] + 1584*HPL[{0,1,1,1},x] + 
          1248*HPL[{1,0,0,1},x] + 1248*HPL[{1,0,1,1},x] + 
          832*HPL[{1,1,0,1},x] - 7168*HPL[{1,1,1,1},x])*zeta[3])/32 + 
       ((41 + 2*HPL[{1},x] + 20*HPL[{0,1},x] + 48*HPL[{1,1},x])*zeta[2]*
         zeta[3])/2 + (-1 + 3*HPL[{1},x])*zeta[3]^2 - 
       ((6618 + 10977*HPL[{1},x] - 2420*HPL[{0,1},x] + 
          26344*HPL[{1,1},x] + 5424*HPL[{0,0,1},x] + 
          14984*HPL[{0,1,1},x] + 10288*HPL[{1,0,1},x] + 
          83072*HPL[{1,1,1},x])*zeta[4])/64 - (161*zeta[3]*zeta[4])/8 - 
       ((-107 - 128*HPL[{1},x] + 8*HPL[{0,1},x] - 400*HPL[{1,1},x])*
         zeta[5])/4 - (41*zeta[2]*zeta[5])/2 - 
       (7*(2207 + 5156*HPL[{1},x])*zeta[6])/64 - (75*zeta[7])/2) + 
     (75*(5 + 4*HPL[{1},x])*zeta[7])/4 + (133833*zeta[8])/128
 
RT4G[5,0] = -50237/32 + (630419*HPL[{1},x])/128 - 
     (35031*HPL[{0,1},x])/64 + (200171*HPL[{1,1},x])/64 + 
     (10287*HPL[{0,0,1},x])/8 + (12231*HPL[{0,1,1},x])/32 + 
     (11259*HPL[{1,0,1},x])/32 + (175659*HPL[{1,1,1},x])/32 - 
     (6305*HPL[{0,0,0,1},x])/16 - (1471*HPL[{0,0,1,1},x])/16 - 
     (2699*HPL[{0,1,0,1},x])/16 + (2159*HPL[{0,1,1,1},x])/2 - 
     (2027*HPL[{1,0,0,1},x])/16 + (2355*HPL[{1,0,1,1},x])/4 + 
     (619*HPL[{1,1,0,1},x])/4 + (55141*HPL[{1,1,1,1},x])/8 + 
     (4073*HPL[{0,0,0,0,1},x])/4 + (9585*HPL[{0,0,0,1,1},x])/8 + 
     (6183*HPL[{0,0,1,0,1},x])/8 - (437*HPL[{0,0,1,1,1},x])/2 + 
     (4873*HPL[{0,1,0,0,1},x])/8 + (367*HPL[{0,1,0,1,1},x])/4 + 
     (1055*HPL[{0,1,1,0,1},x])/4 + (7545*HPL[{0,1,1,1,1},x])/4 + 
     (4619*HPL[{1,0,0,0,1},x])/8 + (177*HPL[{1,0,0,1,1},x])/2 + 
     (557*HPL[{1,0,1,0,1},x])/2 + (2527*HPL[{1,0,1,1,1},x])/2 + 
     (545*HPL[{1,1,0,0,1},x])/2 + (1407*HPL[{1,1,0,1,1},x])/2 + 
     (623*HPL[{1,1,1,0,1},x])/2 + (26635*HPL[{1,1,1,1,1},x])/2 - 
     (535*HPL[{0,0,0,0,0,1},x])/2 - (4247*HPL[{0,0,0,0,1,1},x])/
      4 - (2505*HPL[{0,0,0,1,0,1},x])/4 + 
     2172*HPL[{0,0,0,1,1,1},x] - (1221*HPL[{0,0,1,0,0,1},x])/4 + 
     (2527*HPL[{0,0,1,0,1,1},x])/2 + (991*HPL[{0,0,1,1,0,1},x])/
      2 - (3701*HPL[{0,0,1,1,1,1},x])/2 - 
     (591*HPL[{0,1,0,0,0,1},x])/4 + (1615*HPL[{0,1,0,0,1,1},x])/
      2 + (679*HPL[{0,1,0,1,0,1},x])/2 - 
     1064*HPL[{0,1,0,1,1,1},x] + (735*HPL[{0,1,1,0,0,1},x])/2 - 
     416*HPL[{0,1,1,0,1,1},x] - 72*HPL[{0,1,1,1,0,1},x] + 
     2106*HPL[{0,1,1,1,1,1},x] - (551*HPL[{1,0,0,0,0,1},x])/4 + 
     497*HPL[{1,0,0,0,1,1},x] + 197*HPL[{1,0,0,1,0,1},x] - 
     755*HPL[{1,0,0,1,1,1},x] + 209*HPL[{1,0,1,0,0,1},x] - 
     275*HPL[{1,0,1,0,1,1},x] - 35*HPL[{1,0,1,1,0,1},x] + 
     1376*HPL[{1,0,1,1,1,1},x] + 197*HPL[{1,1,0,0,0,1},x] - 
     251*HPL[{1,1,0,0,1,1},x] + 5*HPL[{1,1,0,1,0,1},x] + 
     736*HPL[{1,1,0,1,1,1},x] + 45*HPL[{1,1,1,0,0,1},x] + 
     352*HPL[{1,1,1,0,1,1},x] + 128*HPL[{1,1,1,1,0,1},x] + 
     16362*HPL[{1,1,1,1,1,1},x] + 2075*HPL[{0,0,0,0,0,0,1},x] + 
     3155*HPL[{0,0,0,0,0,1,1},x] + 
     1792*HPL[{0,0,0,0,1,0,1},x] - 943*HPL[{0,0,0,0,1,1,1},x] + 
     1096*HPL[{0,0,0,1,0,0,1},x] - 18*HPL[{0,0,0,1,0,1,1},x] + 
     478*HPL[{0,0,0,1,1,0,1},x] + 3253*HPL[{0,0,0,1,1,1,1},x] + 
     730*HPL[{0,0,1,0,0,0,1},x] + 582*HPL[{0,0,1,0,0,1,1},x] + 
     614*HPL[{0,0,1,0,1,0,1},x] + 2004*HPL[{0,0,1,0,1,1,1},x] + 
     534*HPL[{0,0,1,1,0,0,1},x] + 1140*HPL[{0,0,1,1,0,1,1},x] + 
     596*HPL[{0,0,1,1,1,0,1},x] - 3436*HPL[{0,0,1,1,1,1,1},x] + 
     587*HPL[{0,1,0,0,0,0,1},x] + 798*HPL[{0,1,0,0,0,1,1},x] + 
     622*HPL[{0,1,0,0,1,0,1},x] + 1372*HPL[{0,1,0,0,1,1,1},x] + 
     542*HPL[{0,1,0,1,0,0,1},x] + 828*HPL[{0,1,0,1,0,1,1},x] + 
     460*HPL[{0,1,0,1,1,0,1},x] - 1712*HPL[{0,1,0,1,1,1,1},x] + 
     478*HPL[{0,1,1,0,0,0,1},x] + 876*HPL[{0,1,1,0,0,1,1},x] + 
     492*HPL[{0,1,1,0,1,0,1},x] - 560*HPL[{0,1,1,0,1,1,1},x] + 
     588*HPL[{0,1,1,1,0,0,1},x] + 16*HPL[{0,1,1,1,0,1,1},x] + 
     240*HPL[{0,1,1,1,1,0,1},x] - 2124*HPL[{0,1,1,1,1,1,1},x] + 
     600*HPL[{1,0,0,0,0,0,1},x] + 525*HPL[{1,0,0,0,0,1,1},x] + 
     453*HPL[{1,0,0,0,1,0,1},x] + 1014*HPL[{1,0,0,0,1,1,1},x] + 
     421*HPL[{1,0,0,1,0,0,1},x] + 646*HPL[{1,0,0,1,0,1,1},x] + 
     358*HPL[{1,0,0,1,1,0,1},x] - 504*HPL[{1,0,0,1,1,1,1},x] + 
     405*HPL[{1,0,1,0,0,0,1},x] + 646*HPL[{1,0,1,0,0,1,1},x] + 
     374*HPL[{1,0,1,0,1,0,1},x] + 8*HPL[{1,0,1,0,1,1,1},x] + 
     454*HPL[{1,0,1,1,0,0,1},x] + 264*HPL[{1,0,1,1,0,1,1},x] + 
     296*HPL[{1,0,1,1,1,0,1},x] - 944*HPL[{1,0,1,1,1,1,1},x] + 
     389*HPL[{1,1,0,0,0,0,1},x] + 662*HPL[{1,1,0,0,0,1,1},x] + 
     406*HPL[{1,1,0,0,1,0,1},x] + 72*HPL[{1,1,0,0,1,1,1},x] + 
     454*HPL[{1,1,0,1,0,0,1},x] + 328*HPL[{1,1,0,1,0,1,1},x] + 
     360*HPL[{1,1,0,1,1,0,1},x] - 432*HPL[{1,1,0,1,1,1,1},x] + 
     470*HPL[{1,1,1,0,0,0,1},x] + 392*HPL[{1,1,1,0,0,1,1},x] + 
     424*HPL[{1,1,1,0,1,0,1},x] - 176*HPL[{1,1,1,0,1,1,1},x] + 
     552*HPL[{1,1,1,1,0,0,1},x] - 48*HPL[{1,1,1,1,0,1,1},x] + 
     16*HPL[{1,1,1,1,1,0,1},x] + 30720*HPL[{1,1,1,1,1,1,1},x] - 
     1050*HPL[{0,0,0,0,0,0,0,1},x] + 
     280*HPL[{0,0,0,0,0,0,1,1},x] - 
     130*HPL[{0,0,0,0,0,1,0,1},x] - 
     940*HPL[{0,0,0,0,0,1,1,1},x] - 
     98*HPL[{0,0,0,0,1,0,0,1},x] - 
     534*HPL[{0,0,0,0,1,0,1,1},x] - 
     294*HPL[{0,0,0,0,1,1,0,1},x] + 
     530*HPL[{0,0,0,0,1,1,1,1},x] - 
     82*HPL[{0,0,0,1,0,0,0,1},x] - 
     438*HPL[{0,0,0,1,0,0,1,1},x] - 
     230*HPL[{0,0,0,1,0,1,0,1},x] + 
     476*HPL[{0,0,0,1,0,1,1,1},x] - 
     102*HPL[{0,0,0,1,1,0,0,1},x] + 
     508*HPL[{0,0,0,1,1,0,1,1},x] + 
     380*HPL[{0,0,0,1,1,1,0,1},x] + 
     2792*HPL[{0,0,0,1,1,1,1,1},x] - 
     78*HPL[{0,0,1,0,0,0,0,1},x] - 
     358*HPL[{0,0,1,0,0,0,1,1},x] - 
     182*HPL[{0,0,1,0,0,1,0,1},x] + 
     540*HPL[{0,0,1,0,0,1,1,1},x] - 
     86*HPL[{0,0,1,0,1,0,0,1},x] + 
     412*HPL[{0,0,1,0,1,0,1,1},x] + 
     252*HPL[{0,0,1,0,1,1,0,1},x] + 
     1488*HPL[{0,0,1,0,1,1,1,1},x] - 
     22*HPL[{0,0,1,1,0,0,0,1},x] + 
     380*HPL[{0,0,1,1,0,0,1,1},x] + 
     220*HPL[{0,0,1,1,0,1,0,1},x] + 
     720*HPL[{0,0,1,1,0,1,1,1},x] + 
     252*HPL[{0,0,1,1,1,0,0,1},x] + 
     336*HPL[{0,0,1,1,1,0,1,1},x] + 
     144*HPL[{0,0,1,1,1,1,0,1},x] - 
     3688*HPL[{0,0,1,1,1,1,1,1},x] - 
     80*HPL[{0,1,0,0,0,0,0,1},x] - 
     230*HPL[{0,1,0,0,0,0,1,1},x] - 
     118*HPL[{0,1,0,0,0,1,0,1},x] + 
     428*HPL[{0,1,0,0,0,1,1,1},x] - 
     54*HPL[{0,1,0,0,1,0,0,1},x] + 
     268*HPL[{0,1,0,0,1,0,1,1},x] + 
     140*HPL[{0,1,0,0,1,1,0,1},x] + 
     528*HPL[{0,1,0,0,1,1,1,1},x] - 
     22*HPL[{0,1,0,1,0,0,0,1},x] + 
     204*HPL[{0,1,0,1,0,0,1,1},x] + 
     108*HPL[{0,1,0,1,0,1,0,1},x] + 
     272*HPL[{0,1,0,1,0,1,1,1},x] + 
     140*HPL[{0,1,0,1,1,0,0,1},x] + 
     144*HPL[{0,1,0,1,1,0,1,1},x] + 
     80*HPL[{0,1,0,1,1,1,0,1},x] - 
     1888*HPL[{0,1,0,1,1,1,1,1},x] + 
     10*HPL[{0,1,1,0,0,0,0,1},x] + 
     172*HPL[{0,1,1,0,0,0,1,1},x] + 
     108*HPL[{0,1,1,0,0,1,0,1},x] + 
     272*HPL[{0,1,1,0,0,1,1,1},x] + 
     76*HPL[{0,1,1,0,1,0,0,1},x] + 
     144*HPL[{0,1,1,0,1,0,1,1},x] + 
     80*HPL[{0,1,1,0,1,1,0,1},x] - 
     864*HPL[{0,1,1,0,1,1,1,1},x] + 
     44*HPL[{0,1,1,1,0,0,0,1},x] + 
     144*HPL[{0,1,1,1,0,0,1,1},x] + 
     80*HPL[{0,1,1,1,0,1,0,1},x] - 
     352*HPL[{0,1,1,1,0,1,1,1},x] + 
     80*HPL[{0,1,1,1,1,0,0,1},x] - 
     96*HPL[{0,1,1,1,1,0,1,1},x] + 
     32*HPL[{0,1,1,1,1,1,0,1},x] + 
     ((-5963 + 1152*HPL[{1},x] - 400*HPL[{0,1},x] + 8633*HPL[{1,1},x] - 
        2796*HPL[{0,0,1},x] - 1792*HPL[{0,1,1},x] - 
        756*HPL[{1,0,1},x] + 14426*HPL[{1,1,1},x] + 
        72*HPL[{0,0,0,1},x] + 256*HPL[{0,0,1,1},x] - 
        600*HPL[{0,1,0,1},x] - 6208*HPL[{0,1,1,1},x] - 
        536*HPL[{1,0,0,1},x] - 512*HPL[{1,0,1,1},x] + 
        704*HPL[{1,1,0,1},x] + 16392*HPL[{1,1,1,1},x] - 
        5936*HPL[{0,0,0,0,1},x] - 2128*HPL[{0,0,0,1,1},x] - 
        384*HPL[{0,0,1,0,1},x] - 7328*HPL[{0,0,1,1,1},x] - 
        992*HPL[{0,1,0,0,1},x] - 7744*HPL[{0,1,0,1,1},x] - 
        4416*HPL[{0,1,1,0,1},x] - 9904*HPL[{0,1,1,1,1},x] - 
        2240*HPL[{1,0,0,0,1},x] - 4704*HPL[{1,0,0,1,1},x] - 
        3936*HPL[{1,0,1,0,1},x] - 4288*HPL[{1,0,1,1,1},x] - 
        2656*HPL[{1,1,0,0,1},x] - 2240*HPL[{1,1,0,1,1},x] - 
        960*HPL[{1,1,1,0,1},x] + 24704*HPL[{1,1,1,1,1},x] + 
        1280*HPL[{0,0,0,0,0,1},x] + 736*HPL[{0,0,0,0,1,1},x] + 
        832*HPL[{0,0,0,1,0,1},x] + 4992*HPL[{0,0,0,1,1,1},x] + 
        704*HPL[{0,0,1,0,0,1},x] + 2368*HPL[{0,0,1,0,1,1},x] + 
        832*HPL[{0,0,1,1,0,1},x] - 9120*HPL[{0,0,1,1,1,1},x] + 
        640*HPL[{0,1,0,0,0,1},x] + 832*HPL[{0,1,0,0,1,1},x] + 
        320*HPL[{0,1,0,1,0,1},x] - 4480*HPL[{0,1,0,1,1,1},x] + 
        832*HPL[{0,1,1,0,0,1},x] - 1408*HPL[{0,1,1,0,1,1},x] + 
        128*HPL[{0,1,1,1,0,1},x] + 256*HPL[{0,1,1,1,1,1},x])*
       zeta[2])/16 - ((-23061 + 16946*HPL[{1},x] + 376*HPL[{0,1},x] + 
        13780*HPL[{1,1},x] + 4880*HPL[{0,0,1},x] + 
        480*HPL[{0,1,1},x] + 1152*HPL[{1,0,1},x] + 
        19920*HPL[{1,1,1},x] + 1216*HPL[{0,0,0,1},x] - 
        1280*HPL[{0,0,1,1},x] - 1408*HPL[{0,1,0,1},x] - 
        1760*HPL[{0,1,1,1},x] - 192*HPL[{1,0,0,1},x] + 
        1152*HPL[{1,0,1,1},x] + 640*HPL[{1,1,0,1},x] + 
        23296*HPL[{1,1,1,1},x] + 1152*HPL[{0,0,0,0,1},x] - 
        1920*HPL[{0,0,0,1,1},x] - 896*HPL[{0,0,1,0,1},x] - 
        2112*HPL[{0,0,1,1,1},x] - 384*HPL[{0,1,0,0,1},x] - 
        1792*HPL[{0,1,0,1,1},x] - 768*HPL[{0,1,1,0,1},x] - 
        2560*HPL[{0,1,1,1,1},x])*zeta[3])/32 - 
     ((-741 + 89*HPL[{1},x] - 300*HPL[{0,1},x] + 36*HPL[{1,1},x] + 
        56*HPL[{0,0,1},x] - 184*HPL[{0,1,1},x])*zeta[2]*zeta[3])/4 - 
     ((-21 + 308*HPL[{1},x] + 104*HPL[{0,1},x])*zeta[3]^2)/8 + 
     32*zeta[2]*zeta[3]^2 + Log[-x]^4*(-8105/384 - (209*HPL[{1},x])/48 - 
       (99*HPL[{0,1},x])/16 - (463*HPL[{1,1},x])/96 + 
       (23*HPL[{0,0,1},x])/24 + (17*HPL[{0,1,1},x])/24 - 
       HPL[{1,0,1},x]/2 - (5*HPL[{1,1,1},x])/8 + 
       HPL[{0,0,0,1},x]/12 - (17*HPL[{0,0,1,1},x])/12 - 
       HPL[{0,1,0,1},x] - (5*HPL[{0,1,1,1},x])/4 - 
       ((341 + 28*HPL[{1},x] + 56*HPL[{0,1},x])*zeta[2])/96 + 
       (4*zeta[3])/3 - (37*zeta[4])/48) + 
     ((-3327 - 9718*HPL[{1},x] - 9664*HPL[{0,1},x] - 1044*HPL[{1,1},x] - 
        13216*HPL[{0,0,1},x] - 18368*HPL[{0,1,1},x] - 
        1344*HPL[{1,0,1},x] - 15792*HPL[{1,1,1},x] + 
        12096*HPL[{0,0,0,1},x] - 2560*HPL[{0,0,1,1},x] + 
        4480*HPL[{0,1,0,1},x] + 3232*HPL[{0,1,1,1},x])*zeta[4])/64 + 
     64*zeta[3]*zeta[4] + Log[-x]^3*(2033/24 - (1159*HPL[{1},x])/16 + 
       (16*HPL[{0,1},x])/3 - (2717*HPL[{1,1},x])/48 + 
       (32*HPL[{0,0,1},x])/3 - (187*HPL[{0,1,1},x])/12 + 
       (11*HPL[{1,0,1},x])/3 - (1101*HPL[{1,1,1},x])/8 - 
       (4*HPL[{0,0,0,1},x])/3 - (109*HPL[{0,0,1,1},x])/6 - 
       12*HPL[{0,1,0,1},x] + (179*HPL[{0,1,1,1},x])/3 + 
       (136*HPL[{1,0,1,1},x])/3 + (68*HPL[{1,1,0,1},x])/3 + 
       (571*HPL[{1,1,1,1},x])/6 - 4*HPL[{0,0,0,0,1},x] + 
       HPL[{0,0,0,1,1},x]/3 - (74*HPL[{0,0,1,1,1},x])/3 - 
       16*HPL[{0,1,0,1,1},x] - 8*HPL[{0,1,1,0,1},x] - 
       23*HPL[{0,1,1,1,1},x] - 
       ((881 + 1516*HPL[{1},x] + 72*HPL[{0,1},x] - 864*HPL[{1,1},x] + 
          176*HPL[{0,0,1},x] + 832*HPL[{0,1,1},x])*zeta[2])/48 + 
       ((-1217 + 404*HPL[{1},x] + 40*HPL[{0,1},x])*zeta[3])/24 - 
       (43*zeta[2]*zeta[3])/3 + (41*zeta[4])/12 - (61*zeta[5])/3) - 
     ((-2787 + 1521*HPL[{1},x] - 28*HPL[{0,1},x] + 452*HPL[{1,1},x] + 
        120*HPL[{0,0,1},x] - 120*HPL[{0,1,1},x])*zeta[5])/4 + 
     80*zeta[2]*zeta[5] + 232*zeta[3]*zeta[5] + 
     Log[-x]^2*(-56443/64 + (2847*HPL[{1},x])/32 + (561*HPL[{0,1},x])/4 - 
       (2943*HPL[{1,1},x])/16 - (467*HPL[{0,0,1},x])/4 + 
       (665*HPL[{0,1,1},x])/4 + (243*HPL[{1,0,1},x])/2 + 
       (2687*HPL[{1,1,1},x])/16 + 61*HPL[{0,0,0,1},x] - 
       (353*HPL[{0,0,1,1},x])/2 - 111*HPL[{0,1,0,1},x] + 
       (1223*HPL[{0,1,1,1},x])/4 - 73*HPL[{1,0,0,1},x] + 
       276*HPL[{1,0,1,1},x] + 142*HPL[{1,1,0,1},x] - 
       (377*HPL[{1,1,1,1},x])/4 - 85*HPL[{0,0,0,0,1},x] + 
       111*HPL[{0,0,0,1,1},x] + 50*HPL[{0,0,1,0,1},x] - 
       (835*HPL[{0,0,1,1,1},x])/2 + 18*HPL[{0,1,0,0,1},x] - 
       272*HPL[{0,1,0,1,1},x] - 136*HPL[{0,1,1,0,1},x] + 
       (829*HPL[{0,1,1,1,1},x])/2 + 2*HPL[{1,0,0,0,1},x] - 
       128*HPL[{1,0,0,1,1},x] - 64*HPL[{1,0,1,0,1},x] + 
       416*HPL[{1,0,1,1,1},x] - 48*HPL[{1,1,0,0,1},x] + 
       288*HPL[{1,1,0,1,1},x] + 168*HPL[{1,1,1,0,1},x] + 
       2218*HPL[{1,1,1,1,1},x] + 10*HPL[{0,0,0,0,0,1},x] + 
       6*HPL[{0,0,0,0,1,1},x] + 4*HPL[{0,0,0,1,0,1},x] - 
       13*HPL[{0,0,0,1,1,1},x] + 4*HPL[{0,0,1,0,0,1},x] - 
       32*HPL[{0,0,1,0,1,1},x] - 32*HPL[{0,0,1,1,0,1},x] - 
       305*HPL[{0,0,1,1,1,1},x] + 4*HPL[{0,1,0,0,0,1},x] - 
       32*HPL[{0,1,0,0,1,1},x] - 32*HPL[{0,1,0,1,0,1},x] - 
       192*HPL[{0,1,0,1,1,1},x] - 96*HPL[{0,1,1,0,1,1},x] - 
       48*HPL[{0,1,1,1,0,1},x] - 172*HPL[{0,1,1,1,1,1},x] - 
       ((17693 - 292*HPL[{1},x] + 2248*HPL[{0,1},x] + 
          5584*HPL[{1,1},x] + 464*HPL[{0,0,1},x] + 
          1984*HPL[{0,1,1},x] - 1088*HPL[{1,0,1},x] - 
          8384*HPL[{1,1,1},x] + 224*HPL[{0,0,0,1},x] + 
          384*HPL[{0,0,1,1},x] + 896*HPL[{0,1,0,1},x] + 
          3712*HPL[{0,1,1,1},x])*zeta[2])/32 + 
       ((2899 - 264*HPL[{1},x] + 72*HPL[{0,1},x] + 1008*HPL[{1,1},x] + 
          48*HPL[{0,0,1},x] - 32*HPL[{0,1,1},x])*zeta[3])/16 - 
       35*zeta[2]*zeta[3] - (3*zeta[3]^2)/2 - 
       ((30243 - 780*HPL[{1},x] + 4840*HPL[{0,1},x])*zeta[4])/32 - 
       23*zeta[5] - (1665*zeta[6])/8) + 
     ((10935 - 49564*HPL[{1},x] + 7368*HPL[{0,1},x])*zeta[6])/64 + 
     Log[-x]*(702691/128 + (56737*HPL[{1},x])/64 + (4075*HPL[{0,1},x])/
        16 + (71737*HPL[{1,1},x])/32 - (2265*HPL[{0,0,1},x])/8 + 
       (3183*HPL[{0,1,1},x])/4 + (1735*HPL[{1,0,1},x])/4 + 
       (34003*HPL[{1,1,1},x])/16 + (799*HPL[{0,0,0,1},x])/4 - 
       (653*HPL[{0,0,1,1},x])/2 - 94*HPL[{0,1,0,1},x] + 
       (2711*HPL[{0,1,1,1},x])/2 - (185*HPL[{1,0,0,1},x])/2 + 
       (2109*HPL[{1,0,1,1},x])/2 + (1137*HPL[{1,1,0,1},x])/2 + 
       (19767*HPL[{1,1,1,1},x])/4 - (693*HPL[{0,0,0,0,1},x])/2 + 
       828*HPL[{0,0,0,1,1},x] + 395*HPL[{0,0,1,0,1},x] - 
       967*HPL[{0,0,1,1,1},x] + 221*HPL[{0,1,0,0,1},x] - 
       591*HPL[{0,1,0,1,1},x] - 227*HPL[{0,1,1,0,1},x] + 
       (3983*HPL[{0,1,1,1,1},x])/2 + 128*HPL[{1,0,0,0,1},x] - 
       413*HPL[{1,0,0,1,1},x] - 133*HPL[{1,0,1,0,1},x] + 
       1606*HPL[{1,0,1,1,1},x] - 141*HPL[{1,1,0,0,1},x] + 
       1038*HPL[{1,1,0,1,1},x] + 574*HPL[{1,1,1,0,1},x] + 
       5525*HPL[{1,1,1,1,1},x] + 160*HPL[{0,0,0,0,0,1},x] - 
       642*HPL[{0,0,0,0,1,1},x] - 308*HPL[{0,0,0,1,0,1},x] + 
       1352*HPL[{0,0,0,1,1,1},x] - 88*HPL[{0,0,1,0,0,1},x] + 
       808*HPL[{0,0,1,0,1,1},x] + 336*HPL[{0,0,1,1,0,1},x] - 
       1723*HPL[{0,0,1,1,1,1},x] + 28*HPL[{0,1,0,0,0,1},x] + 
       568*HPL[{0,1,0,0,1,1},x] + 248*HPL[{0,1,0,1,0,1},x] - 
       856*HPL[{0,1,0,1,1,1},x] + 280*HPL[{0,1,1,0,0,1},x] - 
       232*HPL[{0,1,1,0,1,1},x] + 8*HPL[{0,1,1,1,0,1},x] + 
       1040*HPL[{0,1,1,1,1,1},x] + 2*HPL[{1,0,0,0,0,1},x] + 
       476*HPL[{1,0,0,0,1,1},x] + 244*HPL[{1,0,0,1,0,1},x] - 
       180*HPL[{1,0,0,1,1,1},x] + 220*HPL[{1,0,1,0,0,1},x] + 
       108*HPL[{1,0,1,0,1,1},x] + 172*HPL[{1,0,1,1,0,1},x] + 
       1440*HPL[{1,0,1,1,1,1},x] + 196*HPL[{1,1,0,0,0,1},x] + 
       140*HPL[{1,1,0,0,1,1},x] + 188*HPL[{1,1,0,1,0,1},x] + 
       1312*HPL[{1,1,0,1,1,1},x] + 204*HPL[{1,1,1,0,0,1},x] + 
       1120*HPL[{1,1,1,0,1,1},x] + 736*HPL[{1,1,1,1,0,1},x] + 
       15180*HPL[{1,1,1,1,1,1},x] + 200*HPL[{0,0,0,0,0,0,1},x] + 
       44*HPL[{0,0,0,0,1,0,1},x] + 480*HPL[{0,0,0,0,1,1,1},x] + 
       12*HPL[{0,0,0,1,0,0,1},x] + 328*HPL[{0,0,0,1,0,1,1},x] + 
       200*HPL[{0,0,0,1,1,0,1},x] + 566*HPL[{0,0,0,1,1,1,1},
         x] + 4*HPL[{0,0,1,0,0,0,1},x] + 
       280*HPL[{0,0,1,0,0,1,1},x] + 168*HPL[{0,0,1,0,1,0,1},
         x] + 248*HPL[{0,0,1,0,1,1,1},x] + 
       88*HPL[{0,0,1,1,0,0,1},x] + 24*HPL[{0,0,1,1,0,1,1},x] - 
       40*HPL[{0,0,1,1,1,0,1},x] - 1696*HPL[{0,0,1,1,1,1,1},
         x] + 4*HPL[{0,1,0,0,0,0,1},x] + 
       184*HPL[{0,1,0,0,0,1,1},x] + 104*HPL[{0,1,0,0,1,0,1},
         x] + 24*HPL[{0,1,0,0,1,1,1},x] + 
       56*HPL[{0,1,0,1,0,0,1},x] - 40*HPL[{0,1,0,1,0,1,1},x] - 
       40*HPL[{0,1,0,1,1,0,1},x] - 960*HPL[{0,1,0,1,1,1,1},x] + 
       8*HPL[{0,1,1,0,0,0,1},x] + 24*HPL[{0,1,1,0,0,1,1},x] - 
       8*HPL[{0,1,1,0,1,0,1},x] - 448*HPL[{0,1,1,0,1,1,1},x] + 
       24*HPL[{0,1,1,1,0,0,1},x] - 192*HPL[{0,1,1,1,0,1,1},x] - 
       64*HPL[{0,1,1,1,1,0,1},x] - 360*HPL[{0,1,1,1,1,1,1},x] + 
       ((51099 + 9590*HPL[{1},x] - 1056*HPL[{0,1},x] + 
          19920*HPL[{1,1},x] - 128*HPL[{0,0,1},x] - 
          6416*HPL[{0,1,1},x] + 2688*HPL[{1,0,1},x] + 
          10680*HPL[{1,1,1},x] - 1728*HPL[{0,0,0,1},x] - 
          992*HPL[{0,0,1,1},x] - 3328*HPL[{0,1,0,1},x] - 
          7328*HPL[{0,1,1,1},x] + 128*HPL[{1,0,0,1},x] + 
          4096*HPL[{1,0,1,1},x] + 2304*HPL[{1,1,0,1},x] + 
          41440*HPL[{1,1,1,1},x] + 1152*HPL[{0,0,0,0,1},x] - 
          320*HPL[{0,0,0,1,1},x] + 768*HPL[{0,0,1,0,1},x] - 
          4288*HPL[{0,0,1,1,1},x] + 256*HPL[{0,1,0,0,1},x] - 
          4096*HPL[{0,1,0,1,1},x] - 1536*HPL[{0,1,1,0,1},x] - 
          7232*HPL[{0,1,1,1,1},x])*zeta[2])/32 + 
       ((-2126 + 604*HPL[{1},x] - 36*HPL[{0,1},x] - 343*HPL[{1,1},x] + 
          152*HPL[{0,0,1},x] + 124*HPL[{0,1,1},x] + 
          84*HPL[{1,1,1},x] - 144*HPL[{0,0,0,1},x] + 
          8*HPL[{0,0,1,1},x] + 168*HPL[{0,1,1,1},x])*zeta[3])/4 + 
       4*(-36 + 13*HPL[{1},x] + 10*HPL[{0,1},x])*zeta[2]*zeta[3] + 
       75*zeta[3]^2 + ((27615 - 1282*HPL[{1},x] - 18192*HPL[{0,1},x] - 
          1112*HPL[{1,1},x] + 2656*HPL[{0,0,1},x] - 
          9392*HPL[{0,1,1},x])*zeta[4])/32 - (161*zeta[3]*zeta[4])/2 - 
       2*(147 - 62*HPL[{1},x] + 4*HPL[{0,1},x])*zeta[5] - 
       82*zeta[2]*zeta[5] + (12567*zeta[6])/8 - 150*zeta[7]) + 420*zeta[7] + 
     (133833*zeta[8])/32
 
RT4K[5,0] = 389393/128 - 700*HPL[{0,1},x] - (2123*HPL[{0,0,1},x])/8 - 
     320*HPL[{0,1,1},x] - (1527*HPL[{0,0,0,1},x])/16 - 
     (2913*HPL[{0,0,1,1},x])/16 - (91*HPL[{0,1,0,1},x])/4 - 
     204*HPL[{0,1,1,1},x] - (4905*HPL[{0,0,0,0,1},x])/16 - 
     (3593*HPL[{0,0,0,1,1},x])/16 - (2269*HPL[{0,0,1,0,1},x])/16 + 
     (3965*HPL[{0,0,1,1,1},x])/16 - (2165*HPL[{0,1,0,0,1},x])/16 + 
     (635*HPL[{0,1,0,1,1},x])/8 - (45*HPL[{0,1,1,0,1},x])/8 - 
     188*HPL[{0,1,1,1,1},x] - 280*HPL[{0,0,0,0,0,1},x] - 
     (3053*HPL[{0,0,0,0,1,1},x])/8 - (901*HPL[{0,0,0,1,0,1},x])/
      4 - (1297*HPL[{0,0,0,1,1,1},x])/4 - 
     (551*HPL[{0,0,1,0,0,1},x])/4 - (843*HPL[{0,0,1,0,1,1},x])/
      4 - (531*HPL[{0,0,1,1,0,1},x])/4 + 
     (1021*HPL[{0,0,1,1,1,1},x])/4 - (183*HPL[{0,1,0,0,0,1},x])/
      2 - (531*HPL[{0,1,0,0,1,1},x])/4 - 
     (427*HPL[{0,1,0,1,0,1},x])/4 + (181*HPL[{0,1,0,1,1,1},x])/
      2 - (299*HPL[{0,1,1,0,0,1},x])/4 - 
     (27*HPL[{0,1,1,0,1,1},x])/2 - (131*HPL[{0,1,1,1,0,1},x])/2 - 
     288*HPL[{0,1,1,1,1,1},x] - 500*HPL[{0,0,0,0,0,0,1},x] + 
     (675*HPL[{0,0,0,0,0,1,1},x])/2 + 
     (75*HPL[{0,0,0,0,1,0,1},x])/4 - 
     (193*HPL[{0,0,0,0,1,1,1},x])/4 - 
     (341*HPL[{0,0,0,1,0,0,1},x])/4 - 
     (39*HPL[{0,0,0,1,0,1,1},x])/2 - 
     (31*HPL[{0,0,0,1,1,0,1},x])/2 - 
     161*HPL[{0,0,0,1,1,1,1},x] - (445*HPL[{0,0,1,0,0,0,1},x])/
      4 - (39*HPL[{0,0,1,0,0,1,1},x])/2 - 
     (23*HPL[{0,0,1,0,1,0,1},x])/2 - 
     66*HPL[{0,0,1,0,1,1,1},x] - (15*HPL[{0,0,1,1,0,0,1},x])/
      2 - 18*HPL[{0,0,1,1,0,1,1},x] + 
     6*HPL[{0,0,1,1,1,0,1},x] + 405*HPL[{0,0,1,1,1,1,1},x] - 
     (461*HPL[{0,1,0,0,0,0,1},x])/4 - 
     (59*HPL[{0,1,0,0,0,1,1},x])/2 - 
     (43*HPL[{0,1,0,0,1,0,1},x])/2 - 
     42*HPL[{0,1,0,0,1,1,1},x] - (35*HPL[{0,1,0,1,0,0,1},x])/
      2 - 26*HPL[{0,1,0,1,0,1,1},x] - 
     18*HPL[{0,1,0,1,1,0,1},x] + 108*HPL[{0,1,0,1,1,1,1},x] - 
     (27*HPL[{0,1,1,0,0,0,1},x])/2 - 
     26*HPL[{0,1,1,0,0,1,1},x] - 18*HPL[{0,1,1,0,1,0,1},x] + 
     44*HPL[{0,1,1,0,1,1,1},x] - 18*HPL[{0,1,1,1,0,0,1},x] + 
     12*HPL[{0,1,1,1,0,1,1},x] - 4*HPL[{0,1,1,1,1,0,1},x] - 
     400*HPL[{0,1,1,1,1,1,1},x] - 525*HPL[{0,0,0,0,0,0,0,1},
       x] + 140*HPL[{0,0,0,0,0,0,1,1},x] - 
     65*HPL[{0,0,0,0,0,1,0,1},x] - 
     470*HPL[{0,0,0,0,0,1,1,1},x] - 
     49*HPL[{0,0,0,0,1,0,0,1},x] - 
     267*HPL[{0,0,0,0,1,0,1,1},x] - 
     147*HPL[{0,0,0,0,1,1,0,1},x] + 
     265*HPL[{0,0,0,0,1,1,1,1},x] - 
     41*HPL[{0,0,0,1,0,0,0,1},x] - 
     219*HPL[{0,0,0,1,0,0,1,1},x] - 
     115*HPL[{0,0,0,1,0,1,0,1},x] + 
     238*HPL[{0,0,0,1,0,1,1,1},x] - 
     51*HPL[{0,0,0,1,1,0,0,1},x] + 
     254*HPL[{0,0,0,1,1,0,1,1},x] + 
     190*HPL[{0,0,0,1,1,1,0,1},x] + 
     1396*HPL[{0,0,0,1,1,1,1,1},x] - 
     39*HPL[{0,0,1,0,0,0,0,1},x] - 
     179*HPL[{0,0,1,0,0,0,1,1},x] - 
     91*HPL[{0,0,1,0,0,1,0,1},x] + 
     270*HPL[{0,0,1,0,0,1,1,1},x] - 
     43*HPL[{0,0,1,0,1,0,0,1},x] + 
     206*HPL[{0,0,1,0,1,0,1,1},x] + 
     126*HPL[{0,0,1,0,1,1,0,1},x] + 
     744*HPL[{0,0,1,0,1,1,1,1},x] - 
     11*HPL[{0,0,1,1,0,0,0,1},x] + 
     190*HPL[{0,0,1,1,0,0,1,1},x] + 
     110*HPL[{0,0,1,1,0,1,0,1},x] + 
     360*HPL[{0,0,1,1,0,1,1,1},x] + 
     126*HPL[{0,0,1,1,1,0,0,1},x] + 
     168*HPL[{0,0,1,1,1,0,1,1},x] + 
     72*HPL[{0,0,1,1,1,1,0,1},x] - 
     1844*HPL[{0,0,1,1,1,1,1,1},x] - 
     40*HPL[{0,1,0,0,0,0,0,1},x] - 
     115*HPL[{0,1,0,0,0,0,1,1},x] - 
     59*HPL[{0,1,0,0,0,1,0,1},x] + 
     214*HPL[{0,1,0,0,0,1,1,1},x] - 
     27*HPL[{0,1,0,0,1,0,0,1},x] + 
     134*HPL[{0,1,0,0,1,0,1,1},x] + 
     70*HPL[{0,1,0,0,1,1,0,1},x] + 
     264*HPL[{0,1,0,0,1,1,1,1},x] - 
     11*HPL[{0,1,0,1,0,0,0,1},x] + 
     102*HPL[{0,1,0,1,0,0,1,1},x] + 
     54*HPL[{0,1,0,1,0,1,0,1},x] + 
     136*HPL[{0,1,0,1,0,1,1,1},x] + 
     70*HPL[{0,1,0,1,1,0,0,1},x] + 
     72*HPL[{0,1,0,1,1,0,1,1},x] + 
     40*HPL[{0,1,0,1,1,1,0,1},x] - 
     944*HPL[{0,1,0,1,1,1,1,1},x] + 
     5*HPL[{0,1,1,0,0,0,0,1},x] + 
     86*HPL[{0,1,1,0,0,0,1,1},x] + 
     54*HPL[{0,1,1,0,0,1,0,1},x] + 
     136*HPL[{0,1,1,0,0,1,1,1},x] + 
     38*HPL[{0,1,1,0,1,0,0,1},x] + 
     72*HPL[{0,1,1,0,1,0,1,1},x] + 
     40*HPL[{0,1,1,0,1,1,0,1},x] - 
     432*HPL[{0,1,1,0,1,1,1,1},x] + 
     22*HPL[{0,1,1,1,0,0,0,1},x] + 
     72*HPL[{0,1,1,1,0,0,1,1},x] + 
     40*HPL[{0,1,1,1,0,1,0,1},x] - 
     176*HPL[{0,1,1,1,0,1,1,1},x] + 
     40*HPL[{0,1,1,1,1,0,0,1},x] - 
     48*HPL[{0,1,1,1,1,0,1,1},x] + 
     16*HPL[{0,1,1,1,1,1,0,1},x] + 
     ((-79369 + 3920*HPL[{0,1},x] + 18624*HPL[{0,0,1},x] - 
        7272*HPL[{0,1,1},x] - 8864*HPL[{0,0,0,1},x] + 
        11824*HPL[{0,0,1,1},x] - 4480*HPL[{0,1,0,1},x] - 
        20576*HPL[{0,1,1,1},x] + 17568*HPL[{0,0,0,0,1},x] - 
        8576*HPL[{0,0,0,1,1},x] + 3264*HPL[{0,0,1,0,1},x] + 
        22176*HPL[{0,0,1,1,1},x] + 2752*HPL[{0,1,0,0,1},x] + 
        1408*HPL[{0,1,0,1,1},x] - 128*HPL[{0,1,1,0,1},x] - 
        33536*HPL[{0,1,1,1,1},x] + 5120*HPL[{0,0,0,0,0,1},x] + 
        2944*HPL[{0,0,0,0,1,1},x] + 3328*HPL[{0,0,0,1,0,1},x] + 
        19968*HPL[{0,0,0,1,1,1},x] + 2816*HPL[{0,0,1,0,0,1},x] + 
        9472*HPL[{0,0,1,0,1,1},x] + 3328*HPL[{0,0,1,1,0,1},x] - 
        36480*HPL[{0,0,1,1,1,1},x] + 2560*HPL[{0,1,0,0,0,1},x] + 
        3328*HPL[{0,1,0,0,1,1},x] + 1280*HPL[{0,1,0,1,0,1},x] - 
        17920*HPL[{0,1,0,1,1,1},x] + 3328*HPL[{0,1,1,0,0,1},x] - 
        5632*HPL[{0,1,1,0,1,1},x] + 512*HPL[{0,1,1,1,0,1},x] + 
        1024*HPL[{0,1,1,1,1,1},x])*zeta[2])/128 + 
     ((575 - 2026*HPL[{0,1},x] + 684*HPL[{0,0,1},x] - 
        1880*HPL[{0,1,1},x] - 2224*HPL[{0,0,0,1},x] + 
        824*HPL[{0,0,1,1},x] - 96*HPL[{0,1,0,1},x] - 
        704*HPL[{0,1,1,1},x] - 576*HPL[{0,0,0,0,1},x] + 
        960*HPL[{0,0,0,1,1},x] + 448*HPL[{0,0,1,0,1},x] + 
        1056*HPL[{0,0,1,1,1},x] + 192*HPL[{0,1,0,0,1},x] + 
        896*HPL[{0,1,0,1,1},x] + 384*HPL[{0,1,1,0,1},x] + 
        1280*HPL[{0,1,1,1,1},x])*zeta[3])/32 - 
     ((1181 - 196*HPL[{0,1},x] + 112*HPL[{0,0,1},x] - 
        368*HPL[{0,1,1},x])*zeta[2]*zeta[3])/16 - 
     ((519 + 104*HPL[{0,1},x])*zeta[3]^2)/16 + 16*zeta[2]*zeta[3]^2 + 
     Log[-x]^4*(-653/256 + (57*HPL[{0,1},x])/64 + (15*HPL[{0,0,1},x])/
        32 + (45*HPL[{0,1,1},x])/32 + HPL[{0,0,0,1},x]/24 - 
       (17*HPL[{0,0,1,1},x])/24 - HPL[{0,1,0,1},x]/2 - 
       (5*HPL[{0,1,1,1},x])/8 - ((-171 + 56*HPL[{0,1},x])*zeta[2])/
        192 + 3*zeta[3] - (37*zeta[4])/96) + 
     ((-37829 - 14068*HPL[{0,1},x] + 35168*HPL[{0,0,1},x] - 
        51688*HPL[{0,1,1},x] + 12096*HPL[{0,0,0,1},x] - 
        2560*HPL[{0,0,1,1},x] + 4480*HPL[{0,1,0,1},x] + 
        3232*HPL[{0,1,1,1},x])*zeta[4])/128 - (1209*zeta[3]*zeta[4])/16 + 
     Log[-x]^3*(7367/384 + (125*HPL[{0,1},x])/6 + (10*HPL[{0,0,1},x])/
        3 + (979*HPL[{0,1,1},x])/48 + (7*HPL[{0,0,0,1},x])/24 - 
       (19*HPL[{0,0,1,1},x])/12 + HPL[{0,1,0,1},x] + 
       (127*HPL[{0,1,1,1},x])/8 - 2*HPL[{0,0,0,0,1},x] + 
       HPL[{0,0,0,1,1},x]/6 - (37*HPL[{0,0,1,1,1},x])/3 - 
       8*HPL[{0,1,0,1,1},x] - 4*HPL[{0,1,1,0,1},x] - 
       (23*HPL[{0,1,1,1,1},x])/2 - 
       ((-1911 - 712*HPL[{0,1},x] + 88*HPL[{0,0,1},x] + 
          416*HPL[{0,1,1},x])*zeta[2])/48 + 
       ((-497 + 40*HPL[{0,1},x])*zeta[3])/48 - (43*zeta[2]*zeta[3])/6 + 
       (1783*zeta[4])/48 - (61*zeta[5])/6) - 
     ((-2439 + 796*HPL[{0,1},x] + 240*HPL[{0,0,1},x] - 
        240*HPL[{0,1,1},x])*zeta[5])/16 - (145*zeta[2]*zeta[5])/4 + 
     116*zeta[3]*zeta[5] + Log[-x]^2*(4053/256 + (881*HPL[{0,1},x])/32 - 
       (619*HPL[{0,0,1},x])/16 + (795*HPL[{0,1,1},x])/16 + 
       (145*HPL[{0,0,0,1},x])/16 - (309*HPL[{0,0,1,1},x])/16 + 
       (23*HPL[{0,1,0,1},x])/2 + (183*HPL[{0,1,1,1},x])/2 - 
       (105*HPL[{0,0,0,0,1},x])/4 + (133*HPL[{0,0,0,1,1},x])/8 - 
       (167*HPL[{0,0,1,1,1},x])/8 + 12*HPL[{0,1,0,1,1},x] + 
       6*HPL[{0,1,1,0,1},x] + (111*HPL[{0,1,1,1,1},x])/2 + 
       5*HPL[{0,0,0,0,0,1},x] + 3*HPL[{0,0,0,0,1,1},x] + 
       2*HPL[{0,0,0,1,0,1},x] - (13*HPL[{0,0,0,1,1,1},x])/2 + 
       2*HPL[{0,0,1,0,0,1},x] - 16*HPL[{0,0,1,0,1,1},x] - 
       16*HPL[{0,0,1,1,0,1},x] - (305*HPL[{0,0,1,1,1,1},x])/2 + 
       2*HPL[{0,1,0,0,0,1},x] - 16*HPL[{0,1,0,0,1,1},x] - 
       16*HPL[{0,1,0,1,0,1},x] - 96*HPL[{0,1,0,1,1,1},x] - 
       48*HPL[{0,1,1,0,1,1},x] - 24*HPL[{0,1,1,1,0,1},x] - 
       86*HPL[{0,1,1,1,1,1},x] - 
       ((-4623 - 3464*HPL[{0,1},x] + 2560*HPL[{0,0,1},x] - 
          1696*HPL[{0,1,1},x] + 224*HPL[{0,0,0,1},x] + 
          384*HPL[{0,0,1,1},x] + 896*HPL[{0,1,0,1},x] + 
          3712*HPL[{0,1,1,1},x])*zeta[2])/64 + 
       ((85 + 98*HPL[{0,1},x] + 12*HPL[{0,0,1},x] - 8*HPL[{0,1,1},x])*
         zeta[3])/8 - 6*zeta[2]*zeta[3] - (3*zeta[3]^2)/4 - 
       ((391 + 4840*HPL[{0,1},x])*zeta[4])/64 + (105*zeta[5])/4 - 
       (1665*zeta[6])/16) + ((-10439 + 921*HPL[{0,1},x])*zeta[6])/16 + 
     Log[-x]*(2800 - (5167*HPL[{0,1},x])/32 - (309*HPL[{0,0,1},x])/2 - 
       (825*HPL[{0,1,1},x])/16 + (613*HPL[{0,0,0,1},x])/16 + 
       (151*HPL[{0,0,1,1},x])/16 + (133*HPL[{0,1,0,1},x])/2 + 
       (3*HPL[{0,1,1,1},x])/16 - 85*HPL[{0,0,0,0,1},x] + 
       (169*HPL[{0,0,0,1,1},x])/8 - 16*HPL[{0,0,1,0,1},x] - 
       (43*HPL[{0,0,1,1,1},x])/4 - 26*HPL[{0,1,0,0,1},x] + 
       30*HPL[{0,1,0,1,1},x] - 22*HPL[{0,1,1,0,1},x] + 
       (95*HPL[{0,1,1,1,1},x])/4 + 175*HPL[{0,0,0,0,0,1},x] - 
       156*HPL[{0,0,0,0,1,1},x] - 23*HPL[{0,0,0,1,0,1},x] - 
       (67*HPL[{0,0,0,1,1,1},x])/4 - 3*HPL[{0,0,1,0,0,1},x] - 
       55*HPL[{0,0,1,0,1,1},x] - 43*HPL[{0,0,1,1,0,1},x] - 
       32*HPL[{0,0,1,1,1,1},x] + 15*HPL[{0,1,0,0,0,1},x] - 
       43*HPL[{0,1,0,0,1,1},x] - 39*HPL[{0,1,0,1,0,1},x] - 
       24*HPL[{0,1,0,1,1,1},x] - 43*HPL[{0,1,1,0,0,1},x] - 
       56*HPL[{0,1,1,0,1,1},x] - 72*HPL[{0,1,1,1,0,1},x] - 
       155*HPL[{0,1,1,1,1,1},x] + 100*HPL[{0,0,0,0,0,0,1},x] + 
       22*HPL[{0,0,0,0,1,0,1},x] + 240*HPL[{0,0,0,0,1,1,1},x] + 
       6*HPL[{0,0,0,1,0,0,1},x] + 164*HPL[{0,0,0,1,0,1,1},x] + 
       100*HPL[{0,0,0,1,1,0,1},x] + 283*HPL[{0,0,0,1,1,1,1},
         x] + 2*HPL[{0,0,1,0,0,0,1},x] + 
       140*HPL[{0,0,1,0,0,1,1},x] + 84*HPL[{0,0,1,0,1,0,1},x] + 
       124*HPL[{0,0,1,0,1,1,1},x] + 44*HPL[{0,0,1,1,0,0,1},x] + 
       12*HPL[{0,0,1,1,0,1,1},x] - 20*HPL[{0,0,1,1,1,0,1},x] - 
       848*HPL[{0,0,1,1,1,1,1},x] + 2*HPL[{0,1,0,0,0,0,1},x] + 
       92*HPL[{0,1,0,0,0,1,1},x] + 52*HPL[{0,1,0,0,1,0,1},x] + 
       12*HPL[{0,1,0,0,1,1,1},x] + 28*HPL[{0,1,0,1,0,0,1},x] - 
       20*HPL[{0,1,0,1,0,1,1},x] - 20*HPL[{0,1,0,1,1,0,1},x] - 
       480*HPL[{0,1,0,1,1,1,1},x] + 4*HPL[{0,1,1,0,0,0,1},x] + 
       12*HPL[{0,1,1,0,0,1,1},x] - 4*HPL[{0,1,1,0,1,0,1},x] - 
       224*HPL[{0,1,1,0,1,1,1},x] + 12*HPL[{0,1,1,1,0,0,1},x] - 
       96*HPL[{0,1,1,1,0,1,1},x] - 32*HPL[{0,1,1,1,1,0,1},x] - 
       180*HPL[{0,1,1,1,1,1,1},x] - 
       ((-43301 - 388*HPL[{0,1},x] + 2008*HPL[{0,0,1},x] + 
          920*HPL[{0,1,1},x] - 336*HPL[{0,0,0,1},x] + 
          3920*HPL[{0,0,1,1},x] + 2688*HPL[{0,1,0,1},x] + 
          9328*HPL[{0,1,1,1},x] - 1152*HPL[{0,0,0,0,1},x] + 
          320*HPL[{0,0,0,1,1},x] - 768*HPL[{0,0,1,0,1},x] + 
          4288*HPL[{0,0,1,1,1},x] - 256*HPL[{0,1,0,0,1},x] + 
          4096*HPL[{0,1,0,1,1},x] + 1536*HPL[{0,1,1,0,1},x] + 
          7232*HPL[{0,1,1,1,1},x])*zeta[2])/64 + 
       ((-2591 - 830*HPL[{0,1},x] - 356*HPL[{0,0,1},x] - 
          884*HPL[{0,1,1},x] - 288*HPL[{0,0,0,1},x] + 
          16*HPL[{0,0,1,1},x] + 336*HPL[{0,1,1,1},x])*zeta[3])/16 + 
       ((-631 + 80*HPL[{0,1},x])*zeta[2]*zeta[3])/4 + (133*zeta[3]^2)/4 + 
       ((49651 - 17588*HPL[{0,1},x] + 2656*HPL[{0,0,1},x] - 
          9392*HPL[{0,1,1},x])*zeta[4])/64 - (161*zeta[3]*zeta[4])/4 - 
       ((469 + 8*HPL[{0,1},x])*zeta[5])/2 - 41*zeta[2]*zeta[5] + 
       (71911*zeta[6])/64 - 75*zeta[7]) + (2745*zeta[7])/4 + 
     (133833*zeta[8])/64
 
RT4[5,0] := (1-x)*(1+x+3*x^2-x^3)/x^2 * RT4D[5,0]
   + (1-x)^2*(1+2*x-x^2)/x^2 * RT4E[5,0]
   + (1-x)^4/x^2 * RT4F[5,0] + (1-x) * RT4G[5,0] + RT4K[5,0]

